On Higgs-exchange DIS, physical evolution kernels and fourth-order splitting functions at large x

We present the coefficient functions for deep-inelastic scattering (DIS) via the exchange of a scalar phi directly coupling only to gluons, such as the Higgs boson in the limit of a very heavy top quark and n_f effectively massless light flavours, to the third order in perturbative QCD. The two-loop results are employed to construct the next-to-next-to-leading order physical evolution kernels for the system (F_2 F_phi) of flavour-singlet structure functions. The practical relevance of these kernels as an alternative to MSbar factorization is bedevilled by artificial double logarithms at small values of the scaling variable x, where the large top-mass limit ceases to be appropriate. However, they show an only single-logarithmic enhancement at large x. Conjecturing that this feature persists to the next order also in the present singlet case, the three-loop coefficient functions facilitate exact predictions (backed up by their particular colour structure) of the double-logarithmic contributions to the fourth-order singlet splitting functions, i.e., of the terms (1-x)^a ln^k(1-x) with k = 4, 5, 6 and k = 3, 4, 5, respectively, for the off-diagonal and diagonal quantities to all powers a in 1-x.

==> smvv1res.h <==
*
********************************************************************************
*
* arXiv:0912.0369 [hep-ph]
* On Higgs-exchange DIS, physical evolution kernels and fourth-order splitting 
* functions at large x
* G. Soar, S. Moch, J. Vermaseren and A. Vogt 
*
*
* This file contains the results for the coefficient functions C_phi in Bjorken 
* x-space for Higgs-exchange DIS up to three loops as given in eqs.(3.5), (3.6),
* (3.8), (3.9), (A.1) and (A.2), and the physical evolution kernels in Bjorken
* x-space for the singlet system (F_2, F_phi) as given in eqs.(4.3)--(4.6), 
* (4.8)--(4.12) and (B.1)--(B.5)
*
* Also the expressions for the splitting functions at four loops in the large-x
* approximation are provided as given in eqs.(5.15), (5.16), (5.19) and (5.20). 
*
*
* In Bjorken x-space all divergencies for x -> 1 are understood in the sense 
* of +-distributions.
*
* The results for the splitting functions at three loops and the coefficient 
* functions for photon-exchange DIS were given in earlier publications. The 
* reference for the latter quantities to three loops is
* S. Moch, J. Vermaseren, A. Vogt, hep-ph/0403192 (Nucl.Phys.B688:101-134,2004)
* A. Vogt, S. Moch, J. Vermaseren, hep-ph/0404111 (Nucl.Phys.B691:129-181,2004)
* J. Vermaseren, A. Vogt, S. Moch, hep-ph/0504242 (Nucl.Phys.B724:3-182,2005)
*
* The fermionic (n_f) contributions to the non-singlet coefficient functions
* of photon-exchange DIS were presented before in 
* S. Moch, J. Vermaseren, A. Vogt, hep-ph/0209100 (Nucl.Phys.B646:181-200,2002)
*
*
* Notation:
* H(m1,...,mk) = H(R(m1,...,mk),x) denote harmonic polylogarithms,
* z2 = Zeta(2), ... , z5=Zeta(5) are Riemann zeta-values,
* and ca, cf, nf denote the QCD colour factors and the number of flavours.
* The functions pqq(x), pgq(x), pqg(x), pgg(x) are defined in eqs.(3.7) and 
* (4.7) and TildeH(m1,...,mk) = TildeH(R(m1,...,mk),x) denote the harmonic 
* polylogarithms in the modified basis as given in eqs.(5.17), (5.18) and 
* (5.21). 
* The symbol xip3 represents a currently unknown four-loop coefficient, see 
* eqs.(5.22) and (5.23).
*
********************************************************************************
*

L cphiq1 =

       + cf * (
          - 3*x^-1
          + 2*x
          - 2*pgq(x)*H(0)
          - 2*pgq(x)*H(1)
          );

L cphig1 =

       + nf * (
          + 2/3*x^-1
          + 2/3*x1^-1
          )

       + ca * (
          - 11/3*x^-1
          - 11/3*x1^-1
          - 4*pgg(x)*H(0)
          - 4*pgg(x)*H(1)
          )

       + delta(1 - x)*nf * (
          - 10/9
          )

       + delta(1 - x)*ca * (
          + 67/9
          - 4*z2
          );

L cphiq2 =

       + cf*nf * (
          - 332/27
          + 737/27*x^-1
          + 28/27*x
          - 16/3*z2*x^-1
          + 16/3*z2
          - 8/3*z2*x
          + 16/3*pgq(x)*H(0,0)
          + 58/9*pgq(x)*H(1)
          + 8/3*pgq(x)*H(1,0)
          + 4/3*pgq(x)*H(1,1)
          + 8/3*pgq(x)*H(2)
          - 52/3*H(0)
          + 64/3*H(0)*x^-1
          + 22/3*H(0)*x
          )

       + cf^2 * (
          + 104
          - 59/2*x^-1
          - 15*x
          - 32*z3*x^-1
          - 8*z3
          - 12*z3*x
          + 36*z2*x^-1
          - 20*z2
          + 8*z2*x
          - 8*pgq( - x)*H(-1)*z2
          - 16*pgq( - x)*H(-1,-1,0)
          + 8*pgq( - x)*H(-1,0,0)
          - 8*pgq( - x)*H(0)*z2
          - 24*pgq(x)*H(1,1)
          - 8*pgq(x)*H(1,1,0)
          - 4*pgq(x)*H(1,1,1)
          - 8*pgq(x)*H(1,2)
          - 8*pgq(x)*H(2,0)
          - 8*pgq(x)*H(2,1)
          - 8*pgq(x)*H(3)
          - 32*H(-2,0)
          - 16*H(-1,0)
          - 16*H(-1,0)*x
          + 15*H(0)
          - 10*H(0)*x^-1
          + 18*H(0)*x
          - 48*H(0)*z2
          + 8*H(0)*z2*x
          - 12*H(0,0)
          + H(0,0)*x
          + 20*H(0,0,0)
          - 10*H(0,0,0)*x
          + 56*H(1)
          - 64*H(1)*x^-1
          + 3*H(1)*x
          + 32*H(1,0)
          - 36*H(1,0)*x^-1
          - 14*H(1,0)*x
          - 4*H(1,1)
          + 20*H(2)
          - 36*H(2)*x^-1
          - 24*H(2)*x
          + 8*H(2,0)
          - 4*H(2,0)*x
          + 8*H(2,1)
          - 4*H(2,1)*x
          + 16*H(3)
          - 8*H(3)*x
          )

       + ca*cf * (
          + 3086/27
          - 13457/54*x^-1
          + 38/27*x
          + 608/27*x^2
          + 72*z3*x^-1
          - 64*z3
          + 44*z3*x
          + 212/3*z2*x^-1
          - 352/3*z2
          - 28/3*z2*x
          - 16*z2*x^2
          - 8*pgq( - x)*H(-1)*z2
          + 12*pgq( - x)*H(-1,0,0)
          + 8*pgq( - x)*H(-1,2)
          + 20*pgq(x)*H(1)*z2
          - 20*pgq(x)*H(1,0,0)
          - 20*pgq(x)*H(1,1,0)
          - 20*pgq(x)*H(1,1,1)
          - 20*pgq(x)*H(1,2)
          - 16*H(-2,0)
          + 32*H(-1,0)
          + 88/3*H(-1,0)*x^-1
          + 12*H(-1,0)*x
          + 16/3*H(-1,0)*x^2
          - 20/3*H(0)
          - 454/3*H(0)*x^-1
          - 57*H(0)*x
          - 352/9*H(0)*x^2
          + 32*H(0)*z2*x^-1
          + 16*H(0)*z2
          + 32*H(0)*z2*x
          + 536/3*H(0,0)
          - 212/3*H(0,0)*x^-1
          + 26/3*H(0,0)*x
          + 64/3*H(0,0)*x^2
          - 40*H(0,0,0)
          - 16*H(0,0,0)*x^-1
          - 28*H(0,0,0)*x
          + 242/9*H(1)
          - 32*H(1)*x^-1
          - 127/9*H(1)*x
          - 176/9*H(1)*x^2
          + 184/3*H(1,0)
          - 212/3*H(1,0)*x^-1
          + 4/3*H(1,0)*x
          + 16/3*H(1,0)*x^2
          + 140/3*H(1,1)
          - 56*H(1,1)*x^-1
          + 26/3*H(1,1)*x
          + 16/3*H(1,1)*x^2
          + 352/3*H(2)
          - 124/3*H(2)*x^-1
          + 64/3*H(2)*x
          + 16*H(2)*x^2
          - 32*H(2,0)*x^-1
          - 24*H(2,0)*x
          + 8*H(2,1)
          - 40*H(2,1)*x^-1
          - 28*H(2,1)*x
          - 16*H(3)
          - 32*H(3)*x^-1
          - 32*H(3)*x
          );

L cphig2 =

       + nf^2 * (
          - 80/27
          + 40/27*x
          - 40/27*x^2
          - 40/27*pgg(x)
          - 8/9*pgg(x)*H(0)
          - 8/9*pgg(x)*H(1)
          - 16/9*H(0)
          + 8/9*H(0)*x
          - 8/9*H(0)*x^2
          - 16/9*H(1)
          + 8/9*H(1)*x
          - 8/9*H(1)*x^2
          )

       + cf*nf * (
          + 557/9
          + 307/27*x^-1
          - 404/9*x
          - 442/27*x^2
          - 8*z3
          - 8*z3*x
          - 16/3*z2*x^-1
          - 12*z2
          - 8*z2*x
          + 16/3*z2*x^2
          + 2*pgg(x)
          + 86/3*H(0)
          + 64/9*H(0)*x^-1
          - 2/3*H(0)*x
          - 136/9*H(0)*x^2
          - 16*H(0)*z2
          - 16*H(0)*z2*x
          + 14*H(0,0)
          + 16/3*H(0,0)*x^-1
          + 10*H(0,0)*x
          - 16/3*H(0,0)*x^2
          + 20*H(0,0,0)
          + 20*H(0,0,0)*x
          + 62/3*H(1)
          + 64/9*H(1)*x^-1
          - 38/3*H(1)*x
          - 136/9*H(1)*x^2
          + 4*H(1,0)
          + 16/3*H(1,0)*x^-1
          - 4*H(1,0)*x
          - 16/3*H(1,0)*x^2
          + 4*H(1,1)
          + 16/3*H(1,1)*x^-1
          - 4*H(1,1)*x
          - 16/3*H(1,1)*x^2
          + 12*H(2)
          + 16/3*H(2)*x^-1
          + 8*H(2)*x
          - 16/3*H(2)*x^2
          + 8*H(2,0)
          + 8*H(2,0)*x
          + 8*H(2,1)
          + 8*H(2,1)*x
          + 16*H(3)
          + 16*H(3)*x
          )

       + ca*nf * (
          + 778/27
          + 640/27*x^-1
          - 92/27*x
          + 118/27*x^2
          - 8*z2
          - 8/3*z2*x^2
          + 224/9*pgg(x)
          - 32/3*pgg(x)*z2
          + 56/3*pgg(x)*H(0)
          + 8*pgg(x)*H(0,0)
          + 56/3*pgg(x)*H(1)
          + 32/3*pgg(x)*H(1,0)
          + 32/3*pgg(x)*H(1,1)
          + 32/3*pgg(x)*H(2)
          + 94/9*H(0)
          + 32/3*H(0)*x^-1
          + 28/9*H(0)*x
          - 8/9*H(0)*x^2
          + 4*H(0,0)
          + 4*H(0,0)*x
          + 80/9*H(1)
          + 32/3*H(1)*x^-1
          + 14/9*H(1)*x
          - 8/9*H(1)*x^2
          + 16/3*H(1,0)
          - 8/3*H(1,0)*x
          + 8/3*H(1,0)*x^2
          + 16/3*H(1,1)
          - 8/3*H(1,1)*x
          + 8/3*H(1,1)*x^2
          + 8*H(2)
          + 8/3*H(2)*x^2
          )

       + ca^2 * (
          + 10/27
          - 5659/27*x^-1
          - 1916/27*x
          + 353/3*x^2
          + 32*z3
          + 32*z3*x
          + 176/3*z2*x^-1
          - 60*z2
          + 32*z2*x
          - 308/3*z2*x^2
          + 28*pgg( - x)*z3
          + 24*pgg( - x)*H(-2,0)
          - 32*pgg( - x)*H(-1)*z2
          - 32*pgg( - x)*H(-1,-1,0)
          + 40*pgg( - x)*H(-1,0,0)
          + 16*pgg( - x)*H(-1,2)
          + 8*pgg( - x)*H(0)*z2
          - 12*pgg( - x)*H(0,0,0)
          - 8*pgg( - x)*H(3)
          - 2570/27*pgg(x)
          + 68*pgg(x)*z3
          + 176/3*pgg(x)*z2
          + 24*pgg(x)*H(-2,0)
          - 778/9*pgg(x)*H(0)
          + 56*pgg(x)*H(0)*z2
          - 44*pgg(x)*H(0,0)
          - 28*pgg(x)*H(0,0,0)
          - 778/9*pgg(x)*H(1)
          + 40*pgg(x)*H(1)*z2
          - 176/3*pgg(x)*H(1,0)
          - 40*pgg(x)*H(1,0,0)
          - 176/3*pgg(x)*H(1,1)
          - 56*pgg(x)*H(1,1,0)
          - 48*pgg(x)*H(1,1,1)
          - 56*pgg(x)*H(1,2)
          - 176/3*pgg(x)*H(2)
          - 48*pgg(x)*H(2,0)
          - 56*pgg(x)*H(2,1)
          - 56*pgg(x)*H(3)
          + 16*H(-1,0)
          + 88/3*H(-1,0)*x^-1
          + 16*H(-1,0)*x
          + 88/3*H(-1,0)*x^2
          - 123*H(0)
          - 778/9*H(0)*x^-1
          - 233/3*H(0)*x
          - 536/9*H(0)*x^2
          + 64*H(0)*z2
          + 64*H(0)*z2*x
          + 114*H(0,0)
          - 88/3*H(0,0)*x^-1
          - 22*H(0,0)*x
          + 440/3*H(0,0)*x^2
          - 80*H(0,0,0)
          - 80*H(0,0,0)*x
          - 364/9*H(1)
          - 242/9*H(1)*x^-1
          + 116/9*H(1)*x
          + 56/3*H(1,0)
          - 176/3*H(1,0)*x^-1
          - 100/3*H(1,0)*x
          + 44*H(1,0)*x^2
          + 56/3*H(1,1)
          - 176/3*H(1,1)*x^-1
          - 100/3*H(1,1)*x
          + 44*H(1,1)*x^2
          + 60*H(2)
          - 88/3*H(2)*x^-1
          - 16*H(2)*x
          + 308/3*H(2)*x^2
          - 32*H(2,0)
          - 32*H(2,0)*x
          - 32*H(2,1)
          - 32*H(2,1)*x
          - 64*H(3)
          - 64*H(3)*x
          )

       + delta(1 - x)*nf^2 * (
          + 100/81
          - 8/9*z2
          )

       + delta(1 - x)*cf*nf * (
          - 63/2
          + 24*z3
          )

       + delta(1 - x)*ca*nf * (
          - 4112/81
          - 28/3*z3
          + 56/3*z2
          )

       + delta(1 - x)*ca^2 * (
          + 30425/162
          - 242/3*z3
          - 778/9*z2
          + 101/5*z2^2
          );

L cphiq3 =

       + cf*nf^2 * (
          + 13726/243
          - 25291/243*x^-1
          - 5807/243*x
          + 848/27*z2*x^-1
          - 848/27*z2
          + 400/27*z2*x
          + 8/3*pgq(x)*z3
          + 64/9*pgq(x)*H(0)*z2
          - 16*pgq(x)*H(0,0,0)
          + 40/9*pgq(x)*H(1)*z2
          - 64/9*pgq(x)*H(1,0,0)
          - 40/9*pgq(x)*H(1,1,0)
          - 32/9*pgq(x)*H(1,1,1)
          - 40/9*pgq(x)*H(1,2)
          - 64/9*pgq(x)*H(2,0)
          - 40/9*pgq(x)*H(2,1)
          - 64/9*pgq(x)*H(3)
          + 5440/81*H(0)
          - 7672/81*H(0)*x^-1
          - 2360/81*H(0)*x
          + 1712/27*H(0,0)
          - 1928/27*H(0,0)*x^-1
          - 808/27*H(0,0)*x
          + 1036/27*H(1)
          - 1102/27*H(1)*x^-1
          - 478/27*H(1)*x
          + 848/27*H(1,0)
          - 848/27*H(1,0)*x^-1
          - 400/27*H(1,0)*x
          + 536/27*H(1,1)
          - 500/27*H(1,1)*x^-1
          - 244/27*H(1,1)*x
          + 848/27*H(2)
          - 848/27*H(2)*x^-1
          - 400/27*H(2)*x
          )

       + cf^2*nf * (
          - 585697/486
          + 421208/729*x^-1
          + 129025/486*x
          + 34552/729*x^2
          + 48*z5
          - 24*z5*x
          - 3824/27*z3*x^-1
          + 12176/27*z3
          + 7106/27*z3*x
          + 224/27*z3*x^2
          - 33896/81*z2*x^-1
          + 28030/81*z2
          + 4468/81*z2*x
          - 992/27*z2*x^2
          - 64*z2*z3
          + 32*z2*z3*x
          + 656/15*z2^2*x^-1
          + 5096/45*z2^2
          - 364/45*z2^2*x
          + 112/3*pgq( - x)*H(-1)*z3
          + 128/3*pgq( - x)*H(-1,-2,0)
          - 128/3*pgq( - x)*H(-1,-1)*z2
          - 128/3*pgq( - x)*H(-1,-1,-1,0)
          + 224/3*pgq( - x)*H(-1,-1,0,0)
          + 64/3*pgq( - x)*H(-1,-1,2)
          + 64/3*pgq( - x)*H(-1,0)*z2
          - 32*pgq( - x)*H(-1,0,0,0)
          - 32/3*pgq( - x)*H(-1,3)
          - 128/3*pgq(x)*H(1)*z3
          - 64/3*pgq(x)*H(1,-2,0)
          - 8/9*pgq(x)*H(1,0)*z2
          - 16/3*pgq(x)*H(1,0,0,0)
          + 104/9*pgq(x)*H(1,1)*z2
          + 88/9*pgq(x)*H(1,1,0,0)
          + 56/3*pgq(x)*H(1,1,1,0)
          + 104/9*pgq(x)*H(1,1,1,1)
          + 88/9*pgq(x)*H(1,1,2)
          + 272/9*pgq(x)*H(1,2,0)
          + 184/9*pgq(x)*H(1,2,1)
          + 104/9*pgq(x)*H(1,3)
          + 320*H(-3,0)
          - 64/3*H(-3,0)*x^-1
          - 32*H(-3,0)*x
          - 32/3*H(-2)*z2*x^-1
          - 608/3*H(-2)*z2
          + 80/3*H(-2)*z2*x
          - 192*H(-2,-1,0)
          - 64*H(-2,-1,0)*x^-1
          - 32/3*H(-2,-1,0)*x
          + 2528/9*H(-2,0)
          - 976/27*H(-2,0)*x^-1
          + 112/3*H(-2,0)*x
          - 320/27*H(-2,0)*x^2
          + 832/3*H(-2,0,0)
          + 64/9*H(-2,0,0)*x^-1
          - 32*H(-2,0,0)*x
          + 320/3*H(-2,2)
          - 64/3*H(-2,2)*x^-1
          - 32*H(-2,2)*x
          - 184/9*H(-1)*z2*x^-1
          - 1216/9*H(-1)*z2
          - 1400/9*H(-1)*z2*x
          + 32/3*H(-1)*z2*x^2
          - 2048/9*H(-1,-1,0)
          - 1360/9*H(-1,-1,0)*x^-1
          - 1552/9*H(-1,-1,0)*x
          + 64/9*H(-1,-1,0)*x^2
          + 832/3*H(-1,0)
          - 2216/81*H(-1,0)*x^-1
          + 880/3*H(-1,0)*x
          + 160/81*H(-1,0)*x^2
          + 1504/9*H(-1,0,0)
          + 304/27*H(-1,0,0)*x^-1
          + 1760/9*H(-1,0,0)*x
          - 320/27*H(-1,0,0)*x^2
          + 64/3*H(-1,2)
          - 496/9*H(-1,2)*x^-1
          + 208/3*H(-1,2)*x
          - 64/9*H(-1,2)*x^2
          - 254765/243*H(0)
          + 102137/243*H(0)*x^-1
          + 103486/243*H(0)*x
          + 32/3*H(0)*x^2
          - 1376/9*H(0)*z3*x^-1
          + 2528/9*H(0)*z3
          - 988/9*H(0)*z3*x
          - 7024/27*H(0)*z2*x^-1
          + 18752/27*H(0)*z2
          - 1678/27*H(0)*z2*x
          + 256/9*H(0)*z2*x^2
          - 112/5*H(0)*z2^2
          + 56/5*H(0)*z2^2*x
          - 19352/81*H(0,0)
          + 3308/27*H(0,0)*x^-1
          - 19385/81*H(0,0)*x
          + 3136/81*H(0,0)*x^2
          + 304/3*H(0,0)*z3
          - 152/3*H(0,0)*z3*x
          - 128*H(0,0)*z2*x^-1
          + 1072/9*H(0,0)*z2
          - 212/9*H(0,0)*z2*x
          - 18896/27*H(0,0,0)
          + 80/9*H(0,0,0)*x^-1
          + 604/27*H(0,0,0)*x
          - 832/27*H(0,0,0)*x^2
          + 176*H(0,0,0)*z2
          - 88*H(0,0,0)*z2*x
          - 440/9*H(0,0,0,0)
          + 64/3*H(0,0,0,0)*x^-1
          - 356/9*H(0,0,0,0)*x
          - 240*H(0,0,0,0,0)
          + 120*H(0,0,0,0,0)*x
          - 246517/243*H(1)
          + 185803/243*H(1)*x^-1
          + 181615/486*H(1)*x
          + 1760/81*H(1)*x^2
          - 4544/27*H(1)*z2*x^-1
          + 4640/27*H(1)*z2
          - 2020/27*H(1)*z2*x
          + 32/3*H(1)*z2*x^2
          - 9148/27*H(1,0)
          + 7160/27*H(1,0)*x^-1
          + 196*H(1,0)*x
          + 256/9*H(1,0)*x^2
          - 1624/9*H(1,0,0)
          + 3892/27*H(1,0,0)*x^-1
          + 760/9*H(1,0,0)*x
          - 256/27*H(1,0,0)*x^2
          - 28300/81*H(1,1)
          + 21088/81*H(1,1)*x^-1
          + 18140/81*H(1,1)*x
          + 256/9*H(1,1)*x^2
          - 7552/27*H(1,1,0)
          + 5920/27*H(1,1,0)*x^-1
          + 4028/27*H(1,1,0)*x
          - 64/9*H(1,1,0)*x^2
          - 6448/27*H(1,1,1)
          + 5116/27*H(1,1,1)*x^-1
          + 3560/27*H(1,1,1)*x
          - 64/9*H(1,1,1)*x^2
          - 7712/27*H(1,2)
          + 6584/27*H(1,2)*x^-1
          + 4348/27*H(1,2)*x
          - 64/9*H(1,2)*x^2
          - 28030/81*H(2)
          + 3520/9*H(2)*x^-1
          + 19292/81*H(2)*x
          + 992/27*H(2)*x^2
          - 160/3*H(2)*z2*x^-1
          - 160/9*H(2)*z2
          - 88/9*H(2)*z2*x
          - 12872/27*H(2,0)
          + 1880/9*H(2,0)*x^-1
          + 4444/27*H(2,0)*x
          - 64/3*H(2,0)*x^2
          - 112/9*H(2,0,0)
          + 400/9*H(2,0,0)*x^-1
          + 32/9*H(2,0,0)*x
          - 12832/27*H(2,1)
          + 208*H(2,1)*x^-1
          + 4448/27*H(2,1)*x
          - 64/3*H(2,1)*x^2
          - 608/9*H(2,1,0)
          + 224/3*H(2,1,0)*x^-1
          + 88/9*H(2,1,0)*x
          - 544/9*H(2,1,1)
          + 208/3*H(2,1,1)*x^-1
          + 56/9*H(2,1,1)*x
          - 704/9*H(2,2)
          + 256/3*H(2,2)*x^-1
          + 136/9*H(2,2)*x
          - 18752/27*H(3)
          + 224*H(3)*x^-1
          + 2686/27*H(3)*x
          - 256/9*H(3)*x^2
          + 32*H(3)*z2
          - 16*H(3)*z2*x
          - 880/9*H(3,0)
          + 96*H(3,0)*x^-1
          - 136/9*H(3,0)*x
          - 32*H(3,0,0)
          + 16*H(3,0,0)*x
          - 848/9*H(3,1)
          + 96*H(3,1)*x^-1
          - 152/9*H(3,1)*x
          - 32*H(3,1,0)
          + 16*H(3,1,0)*x
          - 32*H(3,1,1)
          + 16*H(3,1,1)*x
          - 32*H(3,2)
          + 16*H(3,2)*x
          - 1072/9*H(4)
          + 320/3*H(4)*x^-1
          - 76/9*H(4)*x
          - 96*H(4,0)
          + 48*H(4,0)*x
          - 96*H(4,1)
          + 48*H(4,1)*x
          - 176*H(5)
          + 88*H(5)*x
          )

       + cf^3 * (
          - 70927/36
          + 19931/18*x^-1
          + 653/2*x
          + 560*z5*x^-1
          - 88/3*z5
          + 308*z5*x
          - 76*z3*x^-1
          - 1304*z3
          - 6428/3*z3*x
          - 544*z2*x^-1
          - 168*z2
          - 20633/9*z2*x
          + 64*z2*z3*x^-1
          + 368/3*z2*z3
          - 40/3*z2*z3*x
          - 1384/5*z2^2*x^-1
          + 424/15*z2^2
          + 32/15*z2^2*x
          + 736/15*pgq( - x)*H(-1)*z2^2
          - 832/3*pgq( - x)*H(-1,-3,0)
          + 400*pgq( - x)*H(-1,-2)*z2
          + 352*pgq( - x)*H(-1,-2,-1,0)
          - 1504/3*pgq( - x)*H(-1,-2,0,0)
          - 224*pgq( - x)*H(-1,-2,2)
          + 464*pgq( - x)*H(-1,-1)*z3
          + 352*pgq( - x)*H(-1,-1,-2,0)
          - 448*pgq( - x)*H(-1,-1,-1)*z2
          - 384*pgq( - x)*H(-1,-1,-1,-1,0)
          + 704*pgq( - x)*H(-1,-1,-1,0,0)
          + 256*pgq( - x)*H(-1,-1,-1,2)
          + 1472/3*pgq( - x)*H(-1,-1,0)*z2
          - 1552/3*pgq( - x)*H(-1,-1,0,0,0)
          - 128*pgq( - x)*H(-1,-1,2,0)
          - 128*pgq( - x)*H(-1,-1,2,1)
          - 384*pgq( - x)*H(-1,-1,3)
          - 112*pgq( - x)*H(-1,0)*z3
          - 240*pgq( - x)*H(-1,0,0)*z2
          + 448/3*pgq( - x)*H(-1,0,0,0,0)
          + 80*pgq( - x)*H(-1,2)*z2
          - 96*pgq( - x)*H(-1,2,0,0)
          + 64*pgq( - x)*H(-1,3,0)
          + 64*pgq( - x)*H(-1,3,1)
          + 208*pgq( - x)*H(-1,4)
          + 1288/15*pgq(x)*H(1)*z2^2
          + 640/3*pgq(x)*H(1,-3,0)
          - 304*pgq(x)*H(1,-2)*z2
          - 160*pgq(x)*H(1,-2,-1,0)
          + 256*pgq(x)*H(1,-2,0,0)
          + 224*pgq(x)*H(1,-2,2)
          + 400/3*pgq(x)*H(1,0)*z3
          - 96*pgq(x)*H(1,0,0)*z2
          + 64*pgq(x)*H(1,0,0,0,0)
          - 352/3*pgq(x)*H(1,1)*z3
          + 416/3*pgq(x)*H(1,1,-2,0)
          - 944/3*pgq(x)*H(1,1,0)*z2
          + 96*pgq(x)*H(1,1,0,0,0)
          - 368/3*pgq(x)*H(1,1,1)*z2
          - 608/3*pgq(x)*H(1,1,1,0,0)
          - 400/3*pgq(x)*H(1,1,1,1,0)
          - 80*pgq(x)*H(1,1,1,1,1)
          - 208/3*pgq(x)*H(1,1,1,2)
          - 128*pgq(x)*H(1,1,2,0)
          - 64*pgq(x)*H(1,1,2,1)
          + 208*pgq(x)*H(1,1,3)
          - 96*pgq(x)*H(1,2)*z2
          - 272/3*pgq(x)*H(1,2,0,0)
          - 400/3*pgq(x)*H(1,2,1,0)
          - 272/3*pgq(x)*H(1,2,1,1)
          - 80*pgq(x)*H(1,2,2)
          - 64*pgq(x)*H(1,3,0)
          - 80*pgq(x)*H(1,3,1)
          + 64*pgq(x)*H(1,4)
          - 2816/3*H(-4,0)
          - 32*H(-4,0)*x
          + 64*H(-3)*z2*x^-1
          + 4352/3*H(-3)*z2
          + 80*H(-3)*z2*x
          + 3712/3*H(-3,-1,0)
          + 128*H(-3,-1,0)*x^-1
          + 160*H(-3,-1,0)*x
          - 3584/3*H(-3,0)
          - 96*H(-3,0)*x^-1
          - 176*H(-3,0)*x
          - 4192/3*H(-3,0,0)
          - 64*H(-3,0,0)*x^-1
          - 112*H(-3,0,0)*x
          - 832*H(-3,2)
          + 448*H(-2)*z3*x^-1
          + 1152*H(-2)*z3
          + 336*H(-2)*z3*x
          + 288*H(-2)*z2*x^-1
          + 5248/3*H(-2)*z2
          + 1336/3*H(-2)*z2*x
          + 2432/3*H(-2,-2,0)
          + 320*H(-2,-2,0)*x^-1
          + 256*H(-2,-2,0)*x
          - 512*H(-2,-1)*z2*x^-1
          - 1184*H(-2,-1)*z2
          - 368*H(-2,-1)*z2*x
          - 1088*H(-2,-1,-1,0)
          - 512*H(-2,-1,-1,0)*x^-1
          - 352*H(-2,-1,-1,0)*x
          + 4160/3*H(-2,-1,0)
          + 384*H(-2,-1,0)*x^-1
          + 1712/3*H(-2,-1,0)*x
          + 4576/3*H(-2,-1,0,0)
          + 512*H(-2,-1,0,0)*x^-1
          + 432*H(-2,-1,0,0)*x
          + 640*H(-2,-1,2)
          + 256*H(-2,-1,2)*x^-1
          + 192*H(-2,-1,2)*x
          - 7120/3*H(-2,0)
          - 264*H(-2,0)*x^-1
          - 1936/3*H(-2,0)*x
          + 192*H(-2,0)*z2*x^-1
          + 960*H(-2,0)*z2
          + 640/3*H(-2,0)*z2*x
          - 5392/3*H(-2,0,0)
          - 336*H(-2,0,0)*x^-1
          - 1736/3*H(-2,0,0)*x
          - 2720/3*H(-2,0,0,0)
          - 160*H(-2,0,0,0)*x^-1
          - 656/3*H(-2,0,0,0)*x
          - 1056*H(-2,2)
          - 96*H(-2,2)*x^-1
          - 160*H(-2,2)*x
          - 192*H(-2,2,0)
          - 32*H(-2,2,0)*x
          - 192*H(-2,2,1)
          - 32*H(-2,2,1)*x
          - 736*H(-2,3)
          - 128*H(-2,3)*x^-1
          - 144*H(-2,3)*x
          + 1104*H(-1)*z3*x^-1
          + 1640*H(-1)*z3
          + 884*H(-1)*z3*x
          + 832*H(-1)*z2*x^-1
          + 7288/3*H(-1)*z2
          + 4744/3*H(-1)*z2*x
          + 3424/3*H(-1,-2,0)
          + 784*H(-1,-2,0)*x^-1
          + 1760/3*H(-1,-2,0)*x
          - 1200*H(-1,-1)*z2*x^-1
          - 1744*H(-1,-1)*z2
          - 928*H(-1,-1)*z2*x
          - 1632*H(-1,-1,-1,0)
          - 1248*H(-1,-1,-1,0)*x^-1
          - 864*H(-1,-1,-1,0)*x
          + 6992/3*H(-1,-1,0)
          + 1056*H(-1,-1,0)*x^-1
          + 3536/3*H(-1,-1,0)*x
          + 5984/3*H(-1,-1,0,0)
          + 1232*H(-1,-1,0,0)*x^-1
          + 3160/3*H(-1,-1,0,0)*x
          + 928*H(-1,-1,2)
          + 576*H(-1,-1,2)*x^-1
          + 496*H(-1,-1,2)*x
          - 6752/3*H(-1,0)
          + 64/9*H(-1,0)*x^-2
          - 488*H(-1,0)*x^-1
          - 17396/9*H(-1,0)*x
          + 576*H(-1,0)*z2*x^-1
          + 3472/3*H(-1,0)*z2
          + 664*H(-1,0)*z2*x
          - 2528*H(-1,0,0)
          - 2720/3*H(-1,0,0)*x^-1
          - 4832/3*H(-1,0,0)*x
          - 1088*H(-1,0,0,0)
          - 520*H(-1,0,0,0)*x^-1
          - 1760/3*H(-1,0,0,0)*x
          - 1264*H(-1,2)
          - 304*H(-1,2)*x^-1
          - 992*H(-1,2)*x
          - 224*H(-1,2,0)
          - 96*H(-1,2,0)*x^-1
          - 128*H(-1,2,0)*x
          - 224*H(-1,2,1)
          - 96*H(-1,2,1)*x^-1
          - 128*H(-1,2,1)*x
          - 864*H(-1,3)
          - 432*H(-1,3)*x^-1
          - 504*H(-1,3)*x
          + 2437/18*H(0)
          + 3986/9*H(0)*x^-1
          + 281*H(0)*x
          + 144*H(0)*z3*x^-1
          - 596*H(0)*z3
          - 1084/3*H(0)*z3*x
          - 224*H(0)*z2*x^-1
          - 880/3*H(0)*z2
          - 1564*H(0)*z2*x
          - 128*H(0)*z2^2*x^-1
          - 272/5*H(0)*z2^2
          - 544/5*H(0)*z2^2*x
          + 845*H(0,0)
          + 104*H(0,0)*x^-1
          + 39127/18*H(0,0)*x
          + 64*H(0,0)*z3*x^-1
          - 1592/3*H(0,0)*z3
          + 220/3*H(0,0)*z3*x
          - 96*H(0,0)*z2*x^-1
          - 236/3*H(0,0)*z2
          - 1460/3*H(0,0)*z2*x
          + 1172/3*H(0,0,0)
          + 3800/3*H(0,0,0)*x
          - 328*H(0,0,0)*z2
          + 52*H(0,0,0)*z2*x
          - 160/3*H(0,0,0,0)
          + 392*H(0,0,0,0)*x
          + 120*H(0,0,0,0,0)
          + 172/3*H(0,0,0,0,0)*x
          - 3265/6*H(1)
          + 2465/6*H(1)*x^-1
          + 1509/4*H(1)*x
          - 120*H(1)*z3*x^-1
          + 568*H(1)*z3
          - 968/3*H(1)*z3*x
          - 128/3*H(1)*z2*x^-1
          + 2060/3*H(1)*z2
          - 574*H(1)*z2*x
          - 1664/3*H(1,-2,0)
          + 496*H(1,-2,0)*x^-1
          + 800/3*H(1,-2,0)*x
          + 424*H(1,0)
          - 220*H(1,0)*x^-1
          + 182*H(1,0)*x
          + 128*H(1,0)*z2*x^-1
          + 1648/3*H(1,0)*z2
          - 364*H(1,0)*z2*x
          - 1000/3*H(1,0,0)
          + 72*H(1,0,0)*x^-1
          + 252*H(1,0,0)*x
          - 288*H(1,0,0,0)
          + 16*H(1,0,0,0)*x^-1
          + 152*H(1,0,0,0)*x
          + 284/3*H(1,1)
          - 581/3*H(1,1)*x^-1
          + 887/3*H(1,1)*x
          - 128*H(1,1)*z2*x^-1
          + 1232/3*H(1,1)*z2
          - 728/3*H(1,1)*z2*x
          + 2036/3*H(1,1,0)
          - 672*H(1,1,0)*x^-1
          - 386/3*H(1,1,0)*x
          + 512/3*H(1,1,0,0)
          - 40*H(1,1,0,0)*x^-1
          - 308/3*H(1,1,0,0)*x
          + 1340/3*H(1,1,1)
          - 1432/3*H(1,1,1)*x^-1
          - 352/3*H(1,1,1)*x
          + 1856/3*H(1,1,1,0)
          - 640*H(1,1,1,0)*x^-1
          - 288*H(1,1,1,0)*x
          + 976/3*H(1,1,1,1)
          - 400*H(1,1,1,1)*x^-1
          - 404/3*H(1,1,1,1)*x
          + 1216/3*H(1,1,2)
          - 496*H(1,1,2)*x^-1
          - 568/3*H(1,1,2)*x
          + 1436/3*H(1,2)
          - 1456/3*H(1,2)*x^-1
          - 46/3*H(1,2)*x
          + 1424/3*H(1,2,0)
          - 448*H(1,2,0)*x^-1
          - 664/3*H(1,2,0)*x
          + 1088/3*H(1,2,1)
          - 456*H(1,2,1)*x^-1
          - 520/3*H(1,2,1)*x
          - 256*H(1,3)
          - 272*H(1,3)*x^-1
          + 204*H(1,3)*x
          + 168*H(2)
          + 56*H(2)*x^-1
          + 1079/3*H(2)*x
          + 32*H(2)*z3*x^-1
          + 176*H(2)*z3
          - 40*H(2)*z3*x
          + 192*H(2)*z2*x^-1
          + 944/3*H(2)*z2
          - 152/3*H(2)*z2*x
          - 1088/3*H(2,-2,0)
          + 192*H(2,-2,0)*x^-1
          + 352/3*H(2,-2,0)*x
          + 916/3*H(2,0)
          - 240*H(2,0)*x^-1
          - 334/3*H(2,0)*x
          + 64*H(2,0)*z2*x^-1
          + 1424/3*H(2,0)*z2
          - 24*H(2,0)*z2*x
          - 208/3*H(2,0,0)
          - 96*H(2,0,0)*x^-1
          - 140*H(2,0,0)*x
          - 416/3*H(2,0,0,0)
          + 80/3*H(2,0,0,0)*x
          + 920/3*H(2,1)
          - 380*H(2,1)*x^-1
          - 536/3*H(2,1)*x
          - 64*H(2,1)*z2*x^-1
          + 832/3*H(2,1)*z2
          - 32*H(2,1)*z2*x
          + 1600/3*H(2,1,0)
          - 480*H(2,1,0)*x^-1
          - 1048/3*H(2,1,0)*x
          + 976/3*H(2,1,0,0)
          - 32*H(2,1,0,0)*x^-1
          - 88*H(2,1,0,0)*x
          + 1472/3*H(2,1,1)
          - 432*H(2,1,1)*x^-1
          - 748/3*H(2,1,1)*x
          + 1216/3*H(2,1,1,0)
          - 256*H(2,1,1,0)*x^-1
          - 192*H(2,1,1,0)*x
          + 784/3*H(2,1,1,1)
          - 192*H(2,1,1,1)*x^-1
          - 392/3*H(2,1,1,1)*x
          + 800/3*H(2,1,2)
          - 192*H(2,1,2)*x^-1
          - 144*H(2,1,2)*x
          + 1136/3*H(2,2)
          - 384*H(2,2)*x^-1
          - 704/3*H(2,2)*x
          + 1024/3*H(2,2,0)
          - 192*H(2,2,0)*x^-1
          - 160*H(2,2,0)*x
          + 896/3*H(2,2,1)
          - 224*H(2,2,1)*x^-1
          - 448/3*H(2,2,1)*x
          - 752/3*H(2,3)
          - 128*H(2,3)*x^-1
          - 136/3*H(2,3)*x
          + 880/3*H(3)
          - 40*H(3)*x^-1
          + 2756/3*H(3)*x
          + 128*H(3)*z2*x^-1
          + 256*H(3)*z2
          + 304/3*H(3)*z2*x
          + 240*H(3,0)
          - 144*H(3,0)*x^-1
          - 144*H(3,0)*x
          - 64*H(3,0,0)*x^-1
          - 96*H(3,0,0)*x
          + 1232/3*H(3,1)
          - 288*H(3,1)*x^-1
          - 544/3*H(3,1)*x
          + 1312/3*H(3,1,0)
          - 192*H(3,1,0)*x^-1
          - 656/3*H(3,1,0)*x
          + 368*H(3,1,1)
          - 192*H(3,1,1)*x^-1
          - 184*H(3,1,1)*x
          + 1088/3*H(3,2)
          - 192*H(3,2)*x^-1
          - 544/3*H(3,2)*x
          + 236/3*H(4)
          + 932/3*H(4)*x
          + 336*H(4,0)
          - 64*H(4,0)*x^-1
          - 136*H(4,0)*x
          + 448*H(4,1)
          - 128*H(4,1)*x^-1
          - 192*H(4,1)*x
          + 328*H(5)
          - 84*H(5)*x
          )

       + ca*cf*nf * (
          - 15527/27
          + 398483/243*x^-1
          + 17114/243*x
          + 512/81*x^2
          - 13204/27*z3*x^-1
          + 11128/27*z3
          - 12448/27*z3*x
          - 80/27*z3*x^2
          - 17104/27*z2*x^-1
          + 59024/81*z2
          - 17506/81*z2*x
          + 1616/27*z2*x^2
          + 896/15*z2^2*x^-1
          - 2704/45*z2^2
          + 296/9*z2^2*x
          - 20*pgq( - x)*H(-1)*z3
          - 16*pgq( - x)*H(-1,-2,0)
          + 80/3*pgq( - x)*H(-1,-1)*z2
          + 224/9*pgq( - x)*H(-1,-1,-1,0)
          - 32*pgq( - x)*H(-1,-1,0,0)
          - 128/9*pgq( - x)*H(-1,-1,2)
          + 112/9*pgq( - x)*H(-1,0)*z2
          - 256/9*pgq( - x)*H(-1,0,0,0)
          - 128/9*pgq( - x)*H(-1,2,0)
          - 80/9*pgq( - x)*H(-1,2,1)
          - 104/9*pgq( - x)*H(-1,3)
          + 100/9*pgq(x)*H(1)*z3
          + 160/9*pgq(x)*H(1,-2,0)
          - 184/3*pgq(x)*H(1,0)*z2
          + 688/9*pgq(x)*H(1,0,0,0)
          - 560/9*pgq(x)*H(1,1)*z2
          + 544/9*pgq(x)*H(1,1,0,0)
          + 128/3*pgq(x)*H(1,1,1,0)
          + 376/9*pgq(x)*H(1,1,1,1)
          + 448/9*pgq(x)*H(1,1,2)
          + 512/9*pgq(x)*H(1,2,0)
          + 416/9*pgq(x)*H(1,2,1)
          + 560/9*pgq(x)*H(1,3)
          - 640/9*H(-3,0)
          + 64/3*H(-3,0)*x^-1
          + 64/3*H(-3,0)*x
          + 64*H(-2)*z2
          - 16*H(-2)*z2*x
          + 256/3*H(-2,-1,0)
          + 128/3*H(-2,-1,0)*x^-1
          + 32/3*H(-2,-1,0)*x
          - 3392/27*H(-2,0)
          - 568/27*H(-2,0)*x^-1
          - 328/9*H(-2,0)*x
          - 416/27*H(-2,0)*x^2
          - 320/9*H(-2,0,0)
          + 64/9*H(-2,0,0)*x^-1
          + 64/3*H(-2,0,0)*x
          - 64/3*H(-2,2)
          + 64/3*H(-2,2)*x^-1
          + 64/3*H(-2,2)*x
          - 164/27*H(-1)*z2*x^-1
          + 1312/27*H(-1)*z2
          + 1328/27*H(-1)*z2*x
          + 16/3*H(-1)*z2*x^2
          + 2944/27*H(-1,-1,0)
          + 2248/27*H(-1,-1,0)*x^-1
          + 1856/27*H(-1,-1,0)*x
          + 32/9*H(-1,-1,0)*x^2
          - 5744/27*H(-1,0)
          - 32/27*H(-1,0)*x^-2
          - 7004/81*H(-1,0)*x^-1
          - 4196/27*H(-1,0)*x
          - 1808/81*H(-1,0)*x^2
          - 1664/27*H(-1,0,0)
          + 56/27*H(-1,0,0)*x^-1
          - 1264/27*H(-1,0,0)*x
          - 416/27*H(-1,0,0)*x^2
          + 160/27*H(-1,2)
          + 1288/27*H(-1,2)*x^-1
          - 400/27*H(-1,2)*x
          - 32/9*H(-1,2)*x^2
          - 202498/243*H(0)
          + 122266/81*H(0)*x^-1
          + 84161/243*H(0)*x
          + 1264/9*H(0)*x^2
          - 400/9*H(0)*z3*x^-1
          + 80/3*H(0)*z3
          + 112/9*H(0)*z3*x
          - 10600/27*H(0)*z2*x^-1
          + 7376/27*H(0)*z2
          - 6068/27*H(0)*z2*x
          + 1088/27*H(0)*z2*x^2
          - 86756/81*H(0,0)
          + 1092*H(0,0)*x^-1
          + 31540/81*H(0,0)*x
          - 4256/81*H(0,0)*x^2
          - 96*H(0,0)*z2*x^-1
          - 80/9*H(0,0)*z2
          - 904/9*H(0,0)*z2*x
          - 12256/27*H(0,0,0)
          + 4696/9*H(0,0,0)*x^-1
          + 2668/9*H(0,0,0)*x
          - 1888/27*H(0,0,0)*x^2
          + 1072/9*H(0,0,0,0)
          + 224/3*H(0,0,0,0)*x^-1
          + 1144/9*H(0,0,0,0)*x
          - 110708/243*H(1)
          + 133181/243*H(1)*x^-1
          + 26707/243*H(1)*x
          + 8624/81*H(1)*x^2
          - 3584/9*H(1)*z2*x^-1
          + 10624/27*H(1)*z2
          - 3596/27*H(1)*z2*x
          + 464/27*H(1)*z2*x^2
          - 45940/81*H(1,0)
          + 48754/81*H(1,0)*x^-1
          + 10706/81*H(1,0)*x
          + 16/9*H(1,0)*x^2
          - 13120/27*H(1,0,0)
          + 13328/27*H(1,0,0)*x^-1
          + 4616/27*H(1,0,0)*x
          - 448/27*H(1,0,0)*x^2
          - 34412/81*H(1,1)
          + 35644/81*H(1,1)*x^-1
          + 5896/81*H(1,1)*x
          - 656/81*H(1,1)*x^2
          - 9776/27*H(1,1,0)
          + 3188/9*H(1,1,0)*x^-1
          + 3292/27*H(1,1,0)*x
          - 352/27*H(1,1,0)*x^2
          - 8264/27*H(1,1,1)
          + 2780/9*H(1,1,1)*x^-1
          + 2572/27*H(1,1,1)*x
          - 352/27*H(1,1,1)*x^2
          - 9152/27*H(1,2)
          + 9628/27*H(1,2)*x^-1
          + 2668/27*H(1,2)*x
          - 416/27*H(1,2)*x^2
          - 59024/81*H(2)
          + 44308/81*H(2)*x^-1
          + 4918/81*H(2)*x
          - 1616/27*H(2)*x^2
          - 1120/9*H(2)*z2*x^-1
          + 448/9*H(2)*z2
          - 784/9*H(2)*z2*x
          - 9728/27*H(2,0)
          + 10088/27*H(2,0)*x^-1
          + 3736/27*H(2,0)*x
          - 928/27*H(2,0)*x^2
          - 512/9*H(2,0,0)
          + 1280/9*H(2,0,0)*x^-1
          + 848/9*H(2,0,0)*x
          - 2560/9*H(2,1)
          + 8528/27*H(2,1)*x^-1
          + 1024/9*H(2,1)*x
          - 224/9*H(2,1)*x^2
          - 128/3*H(2,1,0)
          + 352/3*H(2,1,0)*x^-1
          + 640/9*H(2,1,0)*x
          - 176/9*H(2,1,1)
          + 880/9*H(2,1,1)*x^-1
          + 616/9*H(2,1,1)*x
          - 64/9*H(2,2)
          + 928/9*H(2,2)*x^-1
          + 736/9*H(2,2)*x
          - 7376/27*H(3)
          + 3344/9*H(3)*x^-1
          + 5084/27*H(3)*x
          - 1088/27*H(3)*x^2
          + 32/9*H(3,0)
          + 352/3*H(3,0)*x^-1
          + 880/9*H(3,0)*x
          - 176/9*H(3,1)
          + 112*H(3,1)*x^-1
          + 824/9*H(3,1)*x
          + 80/9*H(4)
          + 352/3*H(4)*x^-1
          + 1096/9*H(4)*x
          )

       + ca*cf^2 * (
          + 2315033/324
          - 109445/36*x^-1
          - 102185/108*x
          - 592/27*x^2
          - 448/3*z5*x^-1
          - 312*z5
          - 52*z5*x
          - 3088/3*z3*x^-1
          + 742/27*z3
          + 21889/27*z3*x
          - 224/3*z3*x^2
          + 82576/27*z2*x^-1
          - 286819/81*z2
          + 181409/81*z2*x
          - 40/9*z2*x^2
          - 592/3*z2*z3*x^-1
          + 1472/3*z2*z3
          - 200*z2*z3*x
          - 1528/5*z2^2*x^-1
          + 4472/9*z2^2
          - 8306/45*z2^2*x
          + 928/15*z2^2*x^2
          + 1016/15*pgq( - x)*H(-1)*z2^2
          + 192*pgq( - x)*H(-1,-3,0)
          - 344/3*pgq( - x)*H(-1,-2)*z2
          - 688/3*pgq( - x)*H(-1,-2,-1,0)
          + 488/3*pgq( - x)*H(-1,-2,0,0)
          - 136*pgq( - x)*H(-1,-1)*z3
          - 224*pgq( - x)*H(-1,-1,-2,0)
          + 296/3*pgq( - x)*H(-1,-1,-1)*z2
          + 944/3*pgq( - x)*H(-1,-1,-1,-1,0)
          - 736/3*pgq( - x)*H(-1,-1,-1,0,0)
          + 176/3*pgq( - x)*H(-1,-1,-1,2)
          - 112/3*pgq( - x)*H(-1,-1,0)*z2
          + 80*pgq( - x)*H(-1,-1,0,0,0)
          + 112/3*pgq( - x)*H(-1,-1,2,0)
          + 160/3*pgq( - x)*H(-1,-1,2,1)
          + 8/3*pgq( - x)*H(-1,-1,3)
          - 448/3*pgq( - x)*H(-1,0)*z3
          - 320/3*pgq( - x)*H(-1,0,0)*z2
          + 96*pgq( - x)*H(-1,0,0,0,0)
          - 232/3*pgq( - x)*H(-1,2)*z2
          + 368/3*pgq( - x)*H(-1,2,0,0)
          + 128/3*pgq( - x)*H(-1,2,1,0)
          + 32/3*pgq( - x)*H(-1,2,1,1)
          + 64/3*pgq( - x)*H(-1,2,2)
          + 184/3*pgq( - x)*H(-1,3,0)
          + 64*pgq( - x)*H(-1,3,1)
          + 344/3*pgq( - x)*H(-1,4)
          - 1856/15*pgq(x)*H(1)*z2^2
          - 176*pgq(x)*H(1,-3,0)
          + 264*pgq(x)*H(1,-2)*z2
          + 112*pgq(x)*H(1,-2,-1,0)
          - 640/3*pgq(x)*H(1,-2,0,0)
          - 208*pgq(x)*H(1,-2,2)
          - 32*pgq(x)*H(1,0)*z3
          + 640/3*pgq(x)*H(1,0,0)*z2
          - 544/3*pgq(x)*H(1,0,0,0,0)
          + 632/3*pgq(x)*H(1,1)*z3
          - 464/3*pgq(x)*H(1,1,-2,0)
          + 1400/3*pgq(x)*H(1,1,0)*z2
          - 928/3*pgq(x)*H(1,1,0,0,0)
          + 784/3*pgq(x)*H(1,1,1)*z2
          - 320/3*pgq(x)*H(1,1,1,0,0)
          - 40*pgq(x)*H(1,1,1,1,0)
          - 104*pgq(x)*H(1,1,1,2)
          - 120*pgq(x)*H(1,1,2,0)
          - 304/3*pgq(x)*H(1,1,2,1)
          - 432*pgq(x)*H(1,1,3)
          + 832/3*pgq(x)*H(1,2)*z2
          - 592/3*pgq(x)*H(1,2,0,0)
          - 368/3*pgq(x)*H(1,2,1,0)
          - 80*pgq(x)*H(1,2,1,1)
          - 488/3*pgq(x)*H(1,2,2)
          - 176*pgq(x)*H(1,3,0)
          - 440/3*pgq(x)*H(1,3,1)
          - 616/3*pgq(x)*H(1,4)
          + 1952/3*H(-4,0)
          + 32/3*H(-4,0)*x
          - 32*H(-3)*z2*x^-1
          - 1312/3*H(-3)*z2
          - 152/3*H(-3)*z2*x
          - 1792/3*H(-3,-1,0)
          - 64*H(-3,-1,0)*x^-1
          - 176/3*H(-3,-1,0)*x
          + 1904/3*H(-3,0)
          + 48*H(-3,0)*x^-1
          + 320/3*H(-3,0)*x
          + 64*H(-3,0)*x^2
          + 464*H(-3,0,0)
          + 32*H(-3,0,0)*x^-1
          + 104/3*H(-3,0,0)*x
          + 416/3*H(-3,2)
          + 64/3*H(-3,2)*x
          - 288*H(-2)*z3*x^-1
          - 160*H(-2)*z3
          - 168*H(-2)*z3*x
          + 128/3*H(-2)*z2*x^-1
          - 1120*H(-2)*z2
          + 88/3*H(-2)*z2*x
          - 96*H(-2)*z2*x^2
          - 480*H(-2,-2,0)
          - 224*H(-2,-2,0)*x^-1
          - 144*H(-2,-2,0)*x
          + 320*H(-2,-1)*z2*x^-1
          + 512/3*H(-2,-1)*z2
          + 592/3*H(-2,-1)*z2*x
          + 768*H(-2,-1,-1,0)
          + 384*H(-2,-1,-1,0)*x^-1
          + 224*H(-2,-1,-1,0)*x
          - 2368/3*H(-2,-1,0)
          + 544/3*H(-2,-1,0)*x^-1
          - 656/3*H(-2,-1,0)*x
          - 64*H(-2,-1,0)*x^2
          - 1024/3*H(-2,-1,0,0)
          - 320*H(-2,-1,0,0)*x^-1
          - 560/3*H(-2,-1,0,0)*x
          + 640/3*H(-2,-1,2)
          - 128*H(-2,-1,2)*x^-1
          - 256/3*H(-2,-1,2)*x
          + 4576/9*H(-2,0)
          + 108*H(-2,0)*x^-1
          + 2720/9*H(-2,0)*x
          - 128/9*H(-2,0)*x^2
          - 96*H(-2,0)*z2*x^-1
          + 800/3*H(-2,0)*z2
          - 128/3*H(-2,0)*z2*x
          + 2704/3*H(-2,0,0)
          - 56/3*H(-2,0,0)*x^-1
          + 64*H(-2,0,0)*x
          + 320/3*H(-2,0,0)*x^2
          - 128/3*H(-2,0,0,0)
          + 80*H(-2,0,0,0)*x^-1
          + 32/3*H(-2,0,0,0)*x
          + 2176/3*H(-2,2)
          + 48*H(-2,2)*x^-1
          - 416/3*H(-2,2)*x
          + 64*H(-2,2)*x^2
          - 160/3*H(-2,2,0)
          + 16/3*H(-2,2,0)*x
          - 64*H(-2,2,1)
          - 928/3*H(-2,3)
          + 64*H(-2,3)*x^-1
          + 64/3*H(-2,3)*x
          - 488*H(-1)*z3*x^-1
          - 836*H(-1)*z3
          - 298*H(-1)*z3*x
          - 128/3*H(-1)*z3*x^2
          + 2056/9*H(-1)*z2*x^-1
          - 8084/9*H(-1)*z2
          - 7600/9*H(-1)*z2*x
          + 64/3*H(-1)*z2*x^2
          - 576*H(-1,-2,0)
          - 248*H(-1,-2,0)*x^-1
          - 848/3*H(-1,-2,0)*x
          - 64/3*H(-1,-2,0)*x^2
          + 1592/3*H(-1,-1)*z2*x^-1
          + 944*H(-1,-1)*z2
          + 344*H(-1,-1)*z2*x
          + 32*H(-1,-1)*z2*x^2
          + 1024*H(-1,-1,-1,0)
          + 656*H(-1,-1,-1,0)*x^-1
          + 1568/3*H(-1,-1,-1,0)*x
          + 64/3*H(-1,-1,-1,0)*x^2
          - 5800/9*H(-1,-1,0)
          + 4480/9*H(-1,-1,0)*x^-1
          - 3920/9*H(-1,-1,0)*x
          + 128/9*H(-1,-1,0)*x^2
          - 824*H(-1,-1,0,0)
          - 872/3*H(-1,-1,0,0)*x^-1
          - 940/3*H(-1,-1,0,0)*x
          - 64*H(-1,-1,0,0)*x^2
          - 432*H(-1,-1,2)
          - 608/3*H(-1,-1,2)*x^-1
          - 248/3*H(-1,-1,2)*x
          - 64/3*H(-1,-1,2)*x^2
          + 1280*H(-1,0)
          - 224/27*H(-1,0)*x^-2
          + 278*H(-1,0)*x^-1
          + 31366/27*H(-1,0)*x
          - 112/3*H(-1,0)*x^2
          - 288*H(-1,0)*z2*x^-1
          - 464*H(-1,0)*z2
          - 296/3*H(-1,0)*z2*x
          - 224/3*H(-1,0)*z2*x^2
          + 7556/9*H(-1,0,0)
          - 424/3*H(-1,0,0)*x^-1
          + 7000/9*H(-1,0,0)*x
          - 128/9*H(-1,0,0)*x^2
          + 1024/3*H(-1,0,0,0)
          + 148*H(-1,0,0,0)*x^-1
          + 388/3*H(-1,0,0,0)*x
          + 64*H(-1,0,0,0)*x^2
          + 576*H(-1,2)
          + 184/9*H(-1,2)*x^-1
          + 1880/3*H(-1,2)*x
          - 128/9*H(-1,2)*x^2
          + 272/3*H(-1,2,0)
          + 208/3*H(-1,2,0)*x^-1
          + 32/3*H(-1,2,0)*x
          + 64/3*H(-1,2,0)*x^2
          + 16*H(-1,2,1)
          + 16/3*H(-1,2,1)*x^-1
          - 104/3*H(-1,2,1)*x
          + 64/3*H(-1,2,1)*x^2
          + 1072/3*H(-1,3)
          + 776/3*H(-1,3)*x^-1
          + 48*H(-1,3)*x
          + 64*H(-1,3)*x^2
          + 1023301/486*H(0)
          - 43879/27*H(0)*x^-1
          - 203321/486*H(0)*x
          - 3008/243*H(0)*x^2
          - 1448/3*H(0)*z3*x^-1
          + 904/9*H(0)*z3
          + 3412/9*H(0)*z3*x
          - 512/9*H(0)*z3*x^2
          + 15052/9*H(0)*z2*x^-1
          - 27938/27*H(0)*z2
          + 35941/27*H(0)*z2*x
          + 160/3*H(0)*z2*x^2
          - 208/5*H(0)*z2^2*x^-1
          + 2848/15*H(0)*z2^2
          - 1628/15*H(0)*z2^2*x
          + 127235/81*H(0,0)
          - 1666/3*H(0,0)*x^-1
          - 301739/162*H(0,0)*x
          - 3352/81*H(0,0)*x^2
          - 32*H(0,0)*z3*x^-1
          + 304/3*H(0,0)*z3
          + 416/3*H(0,0)*z3*x
          + 1984/3*H(0,0)*z2*x^-1
          - 14632/9*H(0,0)*z2
          + 8636/9*H(0,0)*z2*x
          - 640/3*H(0,0)*z2*x^2
          + 1262/27*H(0,0,0)
          - 40*H(0,0,0)*x^-1
          - 17713/27*H(0,0,0)*x
          - 3200/27*H(0,0,0)*x^2
          + 64*H(0,0,0)*z2*x^-1
          + 1120/3*H(0,0,0)*z2
          + 1088/3*H(0,0,0)*z2*x
          + 13952/9*H(0,0,0,0)
          - 5392/9*H(0,0,0,0)*x
          + 1664/9*H(0,0,0,0)*x^2
          - 240*H(0,0,0,0,0)
          - 664/3*H(0,0,0,0,0)*x
          + 1923029/486*H(1)
          - 1747009/486*H(1)*x^-1
          - 795761/972*H(1)*x
          - 20288/243*H(1)*x^2
          + 7664/9*H(1)*z3*x^-1
          - 1156*H(1)*z3
          + 562*H(1)*z3*x
          - 320/9*H(1)*z3*x^2
          + 40730/27*H(1)*z2*x^-1
          - 52040/27*H(1)*z2
          + 17908/27*H(1)*z2*x
          - 32/3*H(1)*z2*x^2
          + 1088/3*H(1,-2,0)
          - 568/3*H(1,-2,0)*x^-1
          - 544/3*H(1,-2,0)*x
          + 78766/27*H(1,0)
          - 9119/3*H(1,0)*x^-1
          - 809*H(1,0)*x
          + 40/27*H(1,0)*x^2
          + 8224/9*H(1,0)*z2*x^-1
          - 13864/9*H(1,0)*z2
          + 6668/9*H(1,0)*z2*x
          - 32*H(1,0)*z2*x^2
          + 13972/9*H(1,0,0)
          - 10744/9*H(1,0,0)*x^-1
          - 3418/9*H(1,0,0)*x
          - 128/9*H(1,0,0)*x^2
          + 3008/3*H(1,0,0,0)
          - 1868/3*H(1,0,0,0)*x^-1
          - 1172/3*H(1,0,0,0)*x
          + 64/3*H(1,0,0,0)*x^2
          + 274384/81*H(1,1)
          - 269480/81*H(1,1)*x^-1
          - 83228/81*H(1,1)*x
          - 2648/81*H(1,1)*x^2
          + 10136/9*H(1,1)*z2*x^-1
          - 13160/9*H(1,1)*z2
          + 6508/9*H(1,1)*z2*x
          - 64/3*H(1,1)*z2*x^2
          + 38416/27*H(1,1,0)
          - 41194/27*H(1,1,0)*x^-1
          - 7688/27*H(1,1,0)*x
          + 160/9*H(1,1,0)*x^2
          + 10688/9*H(1,1,0,0)
          - 10448/9*H(1,1,0,0)*x^-1
          - 4024/9*H(1,1,0,0)*x
          + 64/3*H(1,1,0,0)*x^2
          + 43012/27*H(1,1,1)
          - 46082/27*H(1,1,1)*x^-1
          - 9428/27*H(1,1,1)*x
          + 2176/27*H(1,1,1)*x^2
          + 768*H(1,1,1,0)
          - 736*H(1,1,1,0)*x^-1
          - 1144/3*H(1,1,1,0)*x
          + 32/3*H(1,1,1,0)*x^2
          + 7528/9*H(1,1,1,1)
          - 6368/9*H(1,1,1,1)*x^-1
          - 4664/9*H(1,1,1,1)*x
          - 32/9*H(1,1,1,1)*x^2
          + 8552/9*H(1,1,2)
          - 7184/9*H(1,1,2)*x^-1
          - 4156/9*H(1,1,2)*x
          + 32/3*H(1,1,2)*x^2
          + 43340/27*H(1,2)
          - 47450/27*H(1,2)*x^-1
          - 12028/27*H(1,2)*x
          + 160/9*H(1,2)*x^2
          + 8728/9*H(1,2,0)
          - 8584/9*H(1,2,0)*x^-1
          - 3488/9*H(1,2,0)*x
          + 64/3*H(1,2,0)*x^2
          + 9224/9*H(1,2,1)
          - 8024/9*H(1,2,1)*x^-1
          - 4420/9*H(1,2,1)*x
          + 32/3*H(1,2,1)*x^2
          + 12904/9*H(1,3)
          - 7960/9*H(1,3)*x^-1
          - 6212/9*H(1,3)*x
          + 64/3*H(1,3)*x^2
          + 286819/81*H(2)
          - 75070/27*H(2)*x^-1
          - 87311/81*H(2)*x
          + 40/9*H(2)*x^2
          + 1120/3*H(2)*z3*x^-1
          - 480*H(2)*z3
          + 248*H(2)*z3*x
          + 2200/3*H(2)*z2*x^-1
          - 10856/9*H(2)*z2
          + 6916/9*H(2)*z2*x
          - 256/3*H(2)*z2*x^2
          + 1184/3*H(2,-2,0)
          - 160*H(2,-2,0)*x^-1
          - 304/3*H(2,-2,0)*x
          + 34460/27*H(2,0)
          - 4744/3*H(2,0)*x^-1
          - 7552/27*H(2,0)*x
          - 32/3*H(2,0)*x^2
          + 1088/3*H(2,0)*z2*x^-1
          - 2560/3*H(2,0)*z2
          + 992/3*H(2,0)*z2*x
          + 8968/9*H(2,0,0)
          - 504*H(2,0,0)*x^-1
          - 3956/9*H(2,0,0)*x
          + 64*H(2,0,0)*x^2
          + 1472/3*H(2,0,0,0)
          - 880/3*H(2,0,0,0)*x^-1
          - 832/3*H(2,0,0,0)*x
          + 41896/27*H(2,1)
          - 15736/9*H(2,1)*x^-1
          - 8486/27*H(2,1)*x
          + 256/3*H(2,1)*x^2
          + 1504/3*H(2,1)*z2*x^-1
          - 2368/3*H(2,1)*z2
          + 1040/3*H(2,1)*z2*x
          + 6128/9*H(2,1,0)
          - 2152/3*H(2,1,0)*x^-1
          - 4840/9*H(2,1,0)*x
          + 160/3*H(2,1,0)*x^2
          + 1120/3*H(2,1,0,0)
          - 1472/3*H(2,1,0,0)*x^-1
          - 992/3*H(2,1,0,0)*x
          + 5032/9*H(2,1,1)
          - 832*H(2,1,1)*x^-1
          - 6860/9*H(2,1,1)*x
          + 32/3*H(2,1,1)*x^2
          + 736/3*H(2,1,1,0)
          - 736/3*H(2,1,1,0)*x^-1
          - 560/3*H(2,1,1,0)*x
          + 304*H(2,1,1,1)
          - 160*H(2,1,1,1)*x^-1
          - 136*H(2,1,1,1)*x
          + 1216/3*H(2,1,2)
          - 928/3*H(2,1,2)*x^-1
          - 704/3*H(2,1,2)*x
          + 7304/9*H(2,2)
          - 824*H(2,2)*x^-1
          - 5932/9*H(2,2)*x
          + 160/3*H(2,2)*x^2
          + 784/3*H(2,2,0)
          - 896/3*H(2,2,0)*x^-1
          - 728/3*H(2,2,0)*x
          + 1088/3*H(2,2,1)
          - 832/3*H(2,2,1)*x^-1
          - 688/3*H(2,2,1)*x
          + 2432/3*H(2,3)
          - 992/3*H(2,3)*x^-1
          - 928/3*H(2,3)*x
          + 27938/27*H(3)
          - 14080/9*H(3)*x^-1
          - 27781/27*H(3)*x
          - 160/3*H(3)*x^2
          + 288*H(3)*z2*x^-1
          - 528*H(3)*z2
          + 1088/3*H(3)*z2*x
          + 10120/9*H(3,0)
          - 1952/3*H(3,0)*x^-1
          - 5876/9*H(3,0)*x
          + 128*H(3,0)*x^2
          + 1360/3*H(3,0,0)
          - 224*H(3,0,0)*x^-1
          - 312*H(3,0,0)*x
          + 8792/9*H(3,1)
          - 2384/3*H(3,1)*x^-1
          - 7780/9*H(3,1)*x
          + 352/3*H(3,1)*x^2
          + 176*H(3,1,0)
          - 256*H(3,1,0)*x^-1
          - 856/3*H(3,1,0)*x
          + 848/3*H(3,1,1)
          - 224*H(3,1,1)*x^-1
          - 776/3*H(3,1,1)*x
          + 688/3*H(3,2)
          - 256*H(3,2)*x^-1
          - 1000/3*H(3,2)*x
          + 14632/9*H(4)
          - 1840/3*H(4)*x^-1
          - 7676/9*H(4)*x
          + 640/3*H(4)*x^2
          - 320/3*H(4,0)
          - 128*H(4,0)*x^-1
          - 944/3*H(4,0)*x
          - 64*H(4,1)
          - 192*H(4,1)*x^-1
          - 1072/3*H(4,1)*x
          - 1120/3*H(5)
          - 64*H(5)*x^-1
          - 352*H(5)*x
          )

       + ca^2*cf * (
          - 381824/81
          + 60157/108*x^-1
          + 2124809/972*x
          - 501754/243*x^2
          - 4184/3*z5*x^-1
          + 5200/3*z5
          - 796*z5*x
          + 111202/27*z3*x^-1
          - 72928/27*z3
          + 18922/27*z3*x
          + 13576/27*z3*x^2
          + 149944/81*z2*x^-1
          + 186364/81*z2
          - 6167/81*z2*x
          + 88472/81*z2*x^2
          - 608/3*z2*z3*x^-1
          - 1112/3*z2*z3
          - 1388/3*z2*z3*x
          - 55748/45*z2^2*x^-1
          - 9986/45*z2^2
          - 3058/45*z2^2*x
          + 656/45*z2^2*x^2
          - 988/15*pgq( - x)*H(-1)*z2^2
          - 992/3*pgq( - x)*H(-1,-3,0)
          + 1712/3*pgq( - x)*H(-1,-2)*z2
          + 832/3*pgq( - x)*H(-1,-2,-1,0)
          - 1688/3*pgq( - x)*H(-1,-2,0,0)
          - 432*pgq( - x)*H(-1,-2,2)
          + 2240/3*pgq( - x)*H(-1,-1)*z3
          + 272*pgq( - x)*H(-1,-1,-2,0)
          - 2120/3*pgq( - x)*H(-1,-1,-1)*z2
          - 944/3*pgq( - x)*H(-1,-1,-1,-1,0)
          + 2128/3*pgq( - x)*H(-1,-1,-1,0,0)
          + 1648/3*pgq( - x)*H(-1,-1,-1,2)
          + 2464/3*pgq( - x)*H(-1,-1,0)*z2
          - 1832/3*pgq( - x)*H(-1,-1,0,0,0)
          - 272*pgq( - x)*H(-1,-1,2,0)
          - 992/3*pgq( - x)*H(-1,-1,2,1)
          - 2104/3*pgq( - x)*H(-1,-1,3)
          - 536*pgq( - x)*H(-1,0)*z3
          - 1160/3*pgq( - x)*H(-1,0,0)*z2
          + 232*pgq( - x)*H(-1,0,0,0,0)
          + 64/3*pgq( - x)*H(-1,2)*z2
          + 304/3*pgq( - x)*H(-1,2,0,0)
          + 224/3*pgq( - x)*H(-1,2,1,0)
          + 256/3*pgq( - x)*H(-1,2,1,1)
          + 96*pgq( - x)*H(-1,2,2)
          + 632/3*pgq( - x)*H(-1,3,0)
          + 784/3*pgq( - x)*H(-1,3,1)
          + 1024/3*pgq( - x)*H(-1,4)
          - 1652/15*pgq(x)*H(1)*z2^2
          + 240*pgq(x)*H(1,-3,0)
          - 160*pgq(x)*H(1,-2)*z2
          - 704/3*pgq(x)*H(1,-2,-1,0)
          + 256*pgq(x)*H(1,-2,0,0)
          + 128/3*pgq(x)*H(1,-2,2)
          + 712/3*pgq(x)*H(1,0)*z3
          + 680/3*pgq(x)*H(1,0,0)*z2
          - 376/3*pgq(x)*H(1,0,0,0,0)
          + 80/3*pgq(x)*H(1,1)*z3
          + 32*pgq(x)*H(1,1,-2,0)
          + 168*pgq(x)*H(1,1,0)*z2
          - 248/3*pgq(x)*H(1,1,0,0,0)
          + 736/3*pgq(x)*H(1,1,1)*z2
          - 896/3*pgq(x)*H(1,1,1,0,0)
          - 1208/3*pgq(x)*H(1,1,1,1,0)
          - 400*pgq(x)*H(1,1,1,1,1)
          - 1208/3*pgq(x)*H(1,1,1,2)
          - 392*pgq(x)*H(1,1,2,0)
          - 1232/3*pgq(x)*H(1,1,2,1)
          - 288*pgq(x)*H(1,1,3)
          + 776/3*pgq(x)*H(1,2)*z2
          - 784/3*pgq(x)*H(1,2,0,0)
          - 384*pgq(x)*H(1,2,1,0)
          - 1216/3*pgq(x)*H(1,2,1,1)
          - 1192/3*pgq(x)*H(1,2,2)
          - 1024/3*pgq(x)*H(1,3,0)
          - 1144/3*pgq(x)*H(1,3,1)
          - 272*pgq(x)*H(1,4)
          + 2384/3*H(-4,0)
          - 64*H(-4,0)*x^-1
          - 200/3*H(-4,0)*x
          + 192*H(-3)*z2*x^-1
          + 104/3*H(-3)*z2
          + 380/3*H(-3)*z2*x
          + 144*H(-3,-1,0)
          + 128*H(-3,-1,0)*x^-1
          + 296/3*H(-3,-1,0)*x
          - 25544/9*H(-3,0)
          - 48*H(-3,0)*x^-1
          + 40*H(-3,0)*x
          - 3200/9*H(-3,0)*x^2
          + 1600/3*H(-3,0,0)
          - 192*H(-3,0,0)*x^-1
          - 488/3*H(-3,0,0)*x
          + 112/3*H(-3,2)
          - 128*H(-3,2)*x^-1
          - 232/3*H(-3,2)*x
          + 2512/3*H(-2)*z3*x^-1
          + 3176/3*H(-2)*z3
          + 1556/3*H(-2)*z3*x
          - 360*H(-2)*z2*x^-1
          + 7796/3*H(-2)*z2
          + 484/3*H(-2)*z2*x
          + 288*H(-2)*z2*x^2
          + 240*H(-2,-2,0)
          + 384*H(-2,-2,0)*x^-1
          + 264*H(-2,-2,0)*x
          - 768*H(-2,-1)*z2*x^-1
          - 3488/3*H(-2,-1)*z2
          - 1360/3*H(-2,-1)*z2*x
          - 1376/3*H(-2,-1,-1,0)
          - 1408/3*H(-2,-1,-1,0)*x^-1
          - 848/3*H(-2,-1,-1,0)*x
          + 4904/3*H(-2,-1,0)
          - 1328/3*H(-2,-1,0)*x^-1
          - 344*H(-2,-1,0)*x
          + 192*H(-2,-1,0)*x^2
          + 1912/3*H(-2,-1,0,0)
          + 928*H(-2,-1,0,0)*x^-1
          + 1940/3*H(-2,-1,0,0)*x
          + 2800/3*H(-2,-1,2)
          + 1600/3*H(-2,-1,2)*x^-1
          + 312*H(-2,-1,2)*x
          + 74912/27*H(-2,0)
          - 1924/27*H(-2,0)*x^-1
          - 2276/9*H(-2,0)*x
          + 2320/3*H(-2,0)*x^2
          + 2816/3*H(-2,0)*z2*x^-1
          + 2144/3*H(-2,0)*z2
          + 2000/3*H(-2,0)*z2*x
          - 31780/9*H(-2,0,0)
          + 4120/9*H(-2,0,0)*x^-1
          + 168*H(-2,0,0)*x
          - 3712/9*H(-2,0,0)*x^2
          + 80/3*H(-2,0,0,0)
          - 864*H(-2,0,0,0)*x^-1
          - 712*H(-2,0,0,0)*x
          - 5344/3*H(-2,2)
          + 416/3*H(-2,2)*x^-1
          - 1000/3*H(-2,2)*x
          - 192*H(-2,2)*x^2
          - 656/3*H(-2,2,0)
          - 832/3*H(-2,2,0)*x^-1
          - 200*H(-2,2,0)*x
          - 896/3*H(-2,2,1)
          - 1024/3*H(-2,2,1)*x^-1
          - 704/3*H(-2,2,1)*x
          - 2024/3*H(-2,3)
          - 2336/3*H(-2,3)*x^-1
          - 1628/3*H(-2,3)*x
          + 2992/3*H(-1)*z3*x^-1
          + 4732/3*H(-1)*z3
          + 526*H(-1)*z3*x
          + 304/3*H(-1)*z3*x^2
          - 16136/9*H(-1)*z2*x^-1
          - 38680/27*H(-1)*z2
          - 1646/27*H(-1)*z2*x
          - 14072/27*H(-1)*z2*x^2
          + 576*H(-1,-2,0)
          + 4544/9*H(-1,-2,0)*x^-1
          + 136/3*H(-1,-2,0)*x
          + 512/9*H(-1,-2,0)*x^2
          - 6328/9*H(-1,-1)*z2*x^-1
          - 4060/3*H(-1,-1)*z2
          - 1508/3*H(-1,-1)*z2*x
          - 544/9*H(-1,-1)*z2*x^2
          - 5432/9*H(-1,-1,-1,0)
          - 496*H(-1,-1,-1,0)*x^-1
          - 904/9*H(-1,-1,-1,0)*x
          - 448/9*H(-1,-1,-1,0)*x^2
          - 28288/27*H(-1,-1,0)
          - 14656/9*H(-1,-1,0)*x^-1
          - 212/27*H(-1,-1,0)*x
          - 9296/27*H(-1,-1,0)*x^2
          + 4648/3*H(-1,-1,0,0)
          + 3640/3*H(-1,-1,0,0)*x^-1
          + 736/3*H(-1,-1,0,0)*x
          + 448/3*H(-1,-1,0,0)*x^2
          + 9464/9*H(-1,-1,2)
          + 4096/9*H(-1,-1,2)*x^-1
          + 4072/9*H(-1,-1,2)*x
          + 320/9*H(-1,-1,2)*x^2
          - 35864/27*H(-1,0)
          + 64/27*H(-1,0)*x^-2
          - 93350/81*H(-1,0)*x^-1
          - 5170/9*H(-1,0)*x
          - 31064/81*H(-1,0)*x^2
          + 15928/9*H(-1,0)*z2*x^-1
          + 20036/9*H(-1,0)*z2
          + 5656/9*H(-1,0)*z2*x
          + 1664/9*H(-1,0)*z2*x^2
          + 59324/27*H(-1,0,0)
          + 61312/27*H(-1,0,0)*x^-1
          + 9592/27*H(-1,0,0)*x
          + 18704/27*H(-1,0,0)*x^2
          - 19328/9*H(-1,0,0,0)
          - 19232/9*H(-1,0,0,0)*x^-1
          - 3004/9*H(-1,0,0,0)*x
          - 224*H(-1,0,0,0)*x^2
          + 24536/27*H(-1,2)
          + 2936/3*H(-1,2)*x^-1
          + 1540/27*H(-1,2)*x
          + 9424/27*H(-1,2)*x^2
          - 7240/9*H(-1,2,0)
          - 6016/9*H(-1,2,0)*x^-1
          - 2264/9*H(-1,2,0)*x
          - 64*H(-1,2,0)*x^2
          - 7984/9*H(-1,2,1)
          - 704*H(-1,2,1)*x^-1
          - 2552/9*H(-1,2,1)*x
          - 704/9*H(-1,2,1)*x^2
          - 16780/9*H(-1,3)
          - 12928/9*H(-1,3)*x^-1
          - 5096/9*H(-1,3)*x
          - 448/3*H(-1,3)*x^2
          + 3047527/243*H(0)
          - 354070/81*H(0)*x^-1
          - 139147/486*H(0)*x
          + 522652/243*H(0)*x^2
          + 15104/9*H(0)*z3*x^-1
          - 3896*H(0)*z3
          - 1600/9*H(0)*z3*x
          - 4640/9*H(0)*z3*x^2
          + 49580/27*H(0)*z2*x^-1
          - 122288/27*H(0)*z2
          + 7070/27*H(0)*z2*x
          - 3880/9*H(0)*z2*x^2
          - 5584/15*H(0)*z2^2*x^-1
          + 2368/15*H(0)*z2^2
          - 2048/5*H(0)*z2^2*x
          - 293866/81*H(0,0)
          - 33586/9*H(0,0)*x^-1
          - 17476/81*H(0,0)*x
          - 147920/81*H(0,0)*x^2
          + 416/3*H(0,0)*z3*x^-1
          + 832*H(0,0)*z3
          + 552*H(0,0)*z3*x
          + 2576/3*H(0,0)*z2*x^-1
          - 9412/9*H(0,0)*z2
          - 3824/9*H(0,0)*z2*x
          - 3200/9*H(0,0)*z2*x^2
          + 170344/27*H(0,0,0)
          - 2020*H(0,0,0)*x^-1
          - 11024/9*H(0,0,0)*x
          + 24136/27*H(0,0,0)*x^2
          + 192*H(0,0,0)*z2*x^-1
          - 208/3*H(0,0,0)*z2
          + 2032/3*H(0,0,0)*z2*x
          - 7528/9*H(0,0,0,0)
          - 576*H(0,0,0,0)*x^-1
          + 668/9*H(0,0,0,0)*x
          + 2144/9*H(0,0,0,0)*x^2
          + 480*H(0,0,0,0,0)
          - 64*H(0,0,0,0,0)*x^-1
          - 528*H(0,0,0,0,0)*x
          + 1289237/243*H(1)
          - 492694/81*H(1)*x^-1
          - 205504/243*H(1)*x
          + 167284/243*H(1)*x^2
          + 1808/3*H(1)*z3*x^-1
          - 2620/9*H(1)*z3
          - 1870/9*H(1)*z3*x
          - 176/9*H(1)*z3*x^2
          + 77686/27*H(1)*z2*x^-1
          - 68764/27*H(1)*z2
          + 9938/27*H(1)*z2*x
          - 64*H(1)*z2*x^2
          + 1328/9*H(1,-2,0)
          - 1456/9*H(1,-2,0)*x^-1
          - 712/9*H(1,-2,0)*x
          + 128/9*H(1,-2,0)*x^2
          + 59026/81*H(1,0)
          - 86857/81*H(1,0)*x^-1
          + 24793/81*H(1,0)*x
          - 3976/9*H(1,0)*x^2
          + 10312/9*H(1,0)*z2*x^-1
          - 2648/3*H(1,0)*z2
          + 8/3*H(1,0)*z2*x
          - 640/9*H(1,0)*z2*x^2
          + 72760/27*H(1,0,0)
          - 78172/27*H(1,0,0)*x^-1
          - 16760/27*H(1,0,0)*x
          + 8/3*H(1,0,0)*x^2
          + 7976/9*H(1,0,0,0)
          - 10496/9*H(1,0,0,0)*x^-1
          - 916/9*H(1,0,0,0)*x
          + 160/3*H(1,0,0,0)*x^2
          + 10040/81*H(1,1)
          - 16057/81*H(1,1)*x^-1
          + 24191/81*H(1,1)*x
          - 34600/81*H(1,1)*x^2
          + 12224/9*H(1,1)*z2*x^-1
          - 9376/9*H(1,1)*z2
          - 880/9*H(1,1)*z2*x
          - 1024/9*H(1,1)*z2*x^2
          + 56864/27*H(1,1,0)
          - 56206/27*H(1,1,0)*x^-1
          - 11680/27*H(1,1,0)*x
          - 3064/27*H(1,1,0)*x^2
          + 11420/9*H(1,1,0,0)
          - 14816/9*H(1,1,0,0)*x^-1
          + 1028/9*H(1,1,0,0)*x
          + 448/3*H(1,1,0,0)*x^2
          + 48764/27*H(1,1,1)
          - 16234/9*H(1,1,1)*x^-1
          - 8722/27*H(1,1,1)*x
          - 3128/27*H(1,1,1)*x^2
          + 1336*H(1,1,1,0)
          - 1560*H(1,1,1,0)*x^-1
          + 48*H(1,1,1,0)*x
          + 416/3*H(1,1,1,0)*x^2
          + 11240/9*H(1,1,1,1)
          - 13312/9*H(1,1,1,1)*x^-1
          + 644/9*H(1,1,1,1)*x
          + 1184/9*H(1,1,1,1)*x^2
          + 12092/9*H(1,1,2)
          - 14456/9*H(1,1,2)*x^-1
          + 428/9*H(1,1,2)*x
          + 416/3*H(1,1,2)*x^2
          + 54620/27*H(1,2)
          - 55702/27*H(1,2)*x^-1
          - 9832/27*H(1,2)*x
          - 2920/27*H(1,2)*x^2
          + 13252/9*H(1,2,0)
          - 1712*H(1,2,0)*x^-1
          - 212/9*H(1,2,0)*x
          + 1280/9*H(1,2,0)*x^2
          + 12076/9*H(1,2,1)
          - 14248/9*H(1,2,1)*x^-1
          + 412/9*H(1,2,1)*x
          + 416/3*H(1,2,1)*x^2
          + 11200/9*H(1,3)
          - 13312/9*H(1,3)*x^-1
          - 584/9*H(1,3)*x
          + 320/3*H(1,3)*x^2
          - 186364/81*H(2)
          - 81098/27*H(2)*x^-1
          - 40363/81*H(2)*x
          - 88472/81*H(2)*x^2
          + 848/3*H(2)*z3*x^-1
          + 512/3*H(2)*z3
          + 248*H(2)*z3*x
          + 13456/9*H(2)*z2*x^-1
          - 6112/9*H(2)*z2
          - 680/9*H(2)*z2*x
          - 192*H(2)*z2*x^2
          - 160*H(2,-2,0)
          + 64*H(2,-2,0)*x^-1
          + 16*H(2,-2,0)*x
          + 85748/27*H(2,0)
          - 42392/27*H(2,0)*x^-1
          - 13552/27*H(2,0)*x
          + 4760/27*H(2,0)*x^2
          + 1312/3*H(2,0)*z2*x^-1
          + 368/3*H(2,0)*z2
          + 952/3*H(2,0)*z2*x
          + 11480/9*H(2,0,0)
          - 4072/3*H(2,0,0)*x^-1
          + 1684/9*H(2,0,0)*x
          + 2144/9*H(2,0,0)*x^2
          - 704/3*H(2,0,0,0)
          - 800/3*H(2,0,0,0)*x^-1
          - 688/3*H(2,0,0,0)*x
          + 27832/9*H(2,1)
          - 32980/27*H(2,1)*x^-1
          - 2956/9*H(2,1)*x
          + 3128/27*H(2,1)*x^2
          + 544*H(2,1)*z2*x^-1
          + 880/3*H(2,1)*z2
          + 456*H(2,1)*z2*x
          + 4904/3*H(2,1,0)
          - 1352*H(2,1,0)*x^-1
          + 1976/9*H(2,1,0)*x
          + 2528/9*H(2,1,0)*x^2
          - 1336/3*H(2,1,0,0)
          - 1792/3*H(2,1,0,0)*x^-1
          - 1660/3*H(2,1,0,0)*x
          + 13736/9*H(2,1,1)
          - 1272*H(2,1,1)*x^-1
          + 2492/9*H(2,1,1)*x
          + 2560/9*H(2,1,1)*x^2
          - 128/3*H(2,1,1,0)
          - 2336/3*H(2,1,1,0)*x^-1
          - 1792/3*H(2,1,1,0)*x
          + 32/3*H(2,1,1,1)
          - 800*H(2,1,1,1)*x^-1
          - 1792/3*H(2,1,1,1)*x
          - 64*H(2,1,2)
          - 2336/3*H(2,1,2)*x^-1
          - 1792/3*H(2,1,2)*x
          + 13468/9*H(2,2)
          - 11464/9*H(2,2)*x^-1
          + 2228/9*H(2,2)*x
          + 288*H(2,2)*x^2
          - 488/3*H(2,2,0)
          - 2080/3*H(2,2,0)*x^-1
          - 1684/3*H(2,2,0)*x
          - 160/3*H(2,2,1)
          - 2336/3*H(2,2,1)*x^-1
          - 1792/3*H(2,2,1)*x
          - 248/3*H(2,3)
          - 1792/3*H(2,3)*x^-1
          - 1324/3*H(2,3)*x
          + 122288/27*H(3)
          - 17168/9*H(3)*x^-1
          - 13898/27*H(3)*x
          + 3880/9*H(3)*x^2
          + 1792/3*H(3)*z2*x^-1
          + 408*H(3)*z2
          + 2036/3*H(3)*z2*x
          + 12472/9*H(3,0)
          - 3008/3*H(3,0)*x^-1
          + 4088/9*H(3,0)*x
          + 2944/9*H(3,0)*x^2
          - 424*H(3,0,0)
          - 1280/3*H(3,0,0)*x^-1
          - 1708/3*H(3,0,0)*x
          + 15968/9*H(3,1)
          - 2920/3*H(3,1)*x^-1
          + 5212/9*H(3,1)*x
          + 1088/3*H(3,1)*x^2
          - 1168/3*H(3,1,0)
          - 1984/3*H(3,1,0)*x^-1
          - 2168/3*H(3,1,0)*x
          - 896/3*H(3,1,1)
          - 768*H(3,1,1)*x^-1
          - 2368/3*H(3,1,1)*x
          - 336*H(3,2)
          - 1984/3*H(3,2)*x^-1
          - 728*H(3,2)*x
          + 9412/9*H(4)
          - 2720/3*H(4)*x^-1
          + 4184/9*H(4)*x
          + 3200/9*H(4)*x^2
          - 632/3*H(4,0)
          - 448*H(4,0)*x^-1
          - 2188/3*H(4,0)*x
          - 616/3*H(4,1)
          - 544*H(4,1)*x^-1
          - 2516/3*H(4,1)*x
          + 208/3*H(5)
          - 256*H(5)*x^-1
          - 744*H(5)*x
          );

L cphig3 =

       + nf^3 * (
          + 400/81
          - 200/81*x
          + 200/81*x^2
          - 32/9*z2
          + 16/9*z2*x
          - 16/9*z2*x^2
          + 200/81*pgg(x)
          - 16/9*pgg(x)*z2
          + 80/27*pgg(x)*H(0)
          + 16/9*pgg(x)*H(0,0)
          + 80/27*pgg(x)*H(1)
          + 16/9*pgg(x)*H(1,0)
          + 16/9*pgg(x)*H(1,1)
          + 16/9*pgg(x)*H(2)
          + 160/27*H(0)
          - 80/27*H(0)*x
          + 80/27*H(0)*x^2
          + 32/9*H(0,0)
          - 16/9*H(0,0)*x
          + 16/9*H(0,0)*x^2
          + 160/27*H(1)
          - 80/27*H(1)*x
          + 80/27*H(1)*x^2
          + 32/9*H(1,0)
          - 16/9*H(1,0)*x
          + 16/9*H(1,0)*x^2
          + 32/9*H(1,1)
          - 16/9*H(1,1)*x
          + 16/9*H(1,1)*x^2
          + 32/9*H(2)
          - 16/9*H(2)*x
          + 16/9*H(2)*x^2
          )

       + cf*nf^2 * (
          - 1406/3
          - 77048/729*x^-1
          + 7948/27*x
          + 107234/729*x^2
          + 544/27*z3*x^-1
          + 3092/27*z3
          + 284/27*z3*x
          + 976/27*z3*x^2
          + 1264/27*z2*x^-1
          + 8020/81*z2
          + 4600/81*z2*x
          - 3200/81*z2*x^2
          - 184/45*z2^2
          - 184/45*z2^2*x
          - 350/9*pgg(x)
          + 112/3*pgg(x)*z3
          - 100/9*pgg(x)*H(0)
          + 32/9*pgg(x)*H(0)*z2
          - 20/3*pgg(x)*H(1)
          + 32/9*pgg(x)*H(2,0)
          - 32/9*pgg(x)*H(3)
          - 68290/243*H(0)
          - 6470/81*H(0)*x^-1
          - 9862/243*H(0)*x
          + 23492/243*H(0)*x^2
          + 40/3*H(0)*z3
          + 40/3*H(0)*z3*x
          + 128/9*H(0)*z2*x^-1
          + 2684/27*H(0)*z2
          + 2060/27*H(0)*z2*x
          - 64/27*H(0)*z2*x^2
          - 14240/81*H(0,0)
          - 1520/27*H(0,0)*x^-1
          - 9416/81*H(0,0)*x
          + 3376/81*H(0,0)*x^2
          + 328/9*H(0,0)*z2
          + 328/9*H(0,0)*z2*x
          - 3508/27*H(0,0,0)
          - 224/9*H(0,0,0)*x^-1
          - 3304/27*H(0,0,0)*x
          + 224/27*H(0,0,0)*x^2
          - 536/9*H(0,0,0,0)
          - 536/9*H(0,0,0,0)*x
          - 3316/27*H(1)
          - 18794/243*H(1)*x^-1
          + 1774/27*H(1)*x
          + 24572/243*H(1)*x^2
          + 64/27*H(1)*z2*x^-1
          + 56/9*H(1)*z2
          - 8*H(1)*z2*x
          - 160/27*H(1)*z2*x^2
          - 32*H(1,0)
          - 2512/81*H(1,0)*x^-1
          + 224/9*H(1,0)*x
          + 3376/81*H(1,0)*x^2
          - 56/9*H(1,0,0)
          - 224/27*H(1,0,0)*x^-1
          + 56/9*H(1,0,0)*x
          + 224/27*H(1,0,0)*x^2
          - 24*H(1,1)
          - 2768/81*H(1,1)*x^-1
          + 56/3*H(1,1)*x
          + 3200/81*H(1,1)*x^2
          - 8/3*H(1,1,0)
          - 256/27*H(1,1,0)*x^-1
          + 8/9*H(1,1,0)*x
          + 160/27*H(1,1,0)*x^2
          - 32/9*H(1,1,1)
          - 128/27*H(1,1,1)*x^-1
          + 32/9*H(1,1,1)*x
          + 128/27*H(1,1,1)*x^2
          - 56/9*H(1,2)
          - 64/27*H(1,2)*x^-1
          + 8*H(1,2)*x
          + 160/27*H(1,2)*x^2
          - 8020/81*H(2)
          - 1264/27*H(2)*x^-1
          - 4600/81*H(2)*x
          + 3200/81*H(2)*x^2
          + 80/9*H(2)*z2
          + 80/9*H(2)*z2*x
          - 1016/27*H(2,0)
          - 128/9*H(2,0)*x^-1
          - 1328/27*H(2,0)*x
          + 256/27*H(2,0)*x^2
          - 112/9*H(2,0,0)
          - 112/9*H(2,0,0)*x
          - 1240/27*H(2,1)
          - 32/3*H(2,1)*x^-1
          - 1072/27*H(2,1)*x
          + 128/27*H(2,1)*x^2
          - 80/9*H(2,1,0)
          - 80/9*H(2,1,0)*x
          - 64/9*H(2,1,1)
          - 64/9*H(2,1,1)*x
          - 80/9*H(2,2)
          - 80/9*H(2,2)*x
          - 2684/27*H(3)
          - 128/9*H(3)*x^-1
          - 2060/27*H(3)*x
          + 64/27*H(3)*x^2
          - 208/9*H(3,0)
          - 208/9*H(3,0)*x
          - 176/9*H(3,1)
          - 176/9*H(3,1)*x
          - 328/9*H(4)
          - 328/9*H(4)*x
          )

       + cf^2*nf * (
          + 48631/162
          + 1057/18*x^-1
          - 635/81*x
          - 9749/27*x^2
          + 224/3*z5
          + 320/3*z5*x
          + 880/9*z3*x^-1
          + 50/9*z3
          - 9218/9*z3*x
          + 2288/9*z3*x^2
          - 3112/27*z2*x^-1
          - 856/9*z2
          - 44314/27*z2*x
          + 10568/27*z2*x^2
          + 32/3*z2*z3
          - 352/3*z2*z3*x
          + 3232/45*z2^2*x^-1
          + 188/15*z2^2
          + 2308/15*z2^2*x
          + 176/15*z2^2*x^2
          + 224/5*pgg( - x)*z2^2
          + 128/3*pgg( - x)*H(-3,0)
          + 128/3*pgg( - x)*H(0)*z3
          + 64/3*pgg( - x)*H(0,0)*z2
          - 64/3*pgg( - x)*H(0,0,0,0)
          - pgg(x)
          - 128/15*pgg(x)*z2^2
          + 256/3*pgg(x)*H(-2)*z2
          - 128/3*pgg(x)*H(-2,0,0)
          - 256/3*pgg(x)*H(-2,2)
          - 64*pgg(x)*H(0)*z3
          - 64*pgg(x)*H(0,0)*z2
          + 64/3*pgg(x)*H(0,0,0,0)
          + 128/3*pgg(x)*H(4)
          - 576*H(-4,0)
          + 1568/3*H(-3)*z2
          - 320/3*H(-3)*z2*x
          + 1600/3*H(-3,-1,0)
          - 1024/3*H(-3,-1,0)*x
          - 1216/3*H(-3,0)
          + 128/3*H(-3,0)*x^-1
          + 256/3*H(-3,0)*x
          + 1664/9*H(-3,0)*x^2
          - 608*H(-3,0,0)
          + 416/3*H(-3,0,0)*x
          - 256*H(-3,2)
          - 64*H(-3,2)*x
          + 336*H(-2)*z3
          - 336*H(-2)*z3*x
          - 128*H(-2)*z2*x^-1
          + 352*H(-2)*z2
          - 320*H(-2)*z2*x
          - 640/3*H(-2)*z2*x^2
          + 896/3*H(-2,-2,0)
          - 896/3*H(-2,-2,0)*x
          - 384*H(-2,-1)*z2
          + 384*H(-2,-1)*z2*x
          - 384*H(-2,-1,-1,0)
          + 384*H(-2,-1,-1,0)*x
          + 320*H(-2,-1,0)
          - 256/3*H(-2,-1,0)*x^-1
          + 192*H(-2,-1,0)*x
          - 512/3*H(-2,-1,0)*x^2
          + 1504/3*H(-2,-1,0,0)
          - 1504/3*H(-2,-1,0,0)*x
          + 192*H(-2,-1,2)
          - 192*H(-2,-1,2)*x
          - 7120/9*H(-2,0)
          - 848/3*H(-2,0)*x
          + 1600/9*H(-2,0)*x^2
          + 544/3*H(-2,0)*z2
          - 544/3*H(-2,0)*z2*x
          - 1216/3*H(-2,0,0)
          + 256/3*H(-2,0,0)*x^-1
          + 112*H(-2,0,0)*x
          + 2368/9*H(-2,0,0)*x^2
          - 640/3*H(-2,0,0,0)
          + 640/3*H(-2,0,0,0)*x
          - 192*H(-2,2)
          + 256/3*H(-2,2)*x^-1
          + 416*H(-2,2)*x
          + 128*H(-2,2)*x^2
          - 96*H(-2,3)
          + 96*H(-2,3)*x
          - 736/3*H(-1)*z3*x^-1
          - 8*H(-1)*z3
          - 8*H(-1)*z3*x
          - 736/3*H(-1)*z3*x^2
          - 976/9*H(-1)*z2*x^-1
          + 712*H(-1)*z2
          + 2056/3*H(-1)*z2*x
          - 1216/9*H(-1)*z2*x^2
          + 704/3*H(-1,-2,0)
          - 1280/9*H(-1,-2,0)*x^-1
          + 704/3*H(-1,-2,0)*x
          - 1280/9*H(-1,-2,0)*x^2
          + 896/3*H(-1,-1)*z2*x^-1
          + 64*H(-1,-1)*z2
          + 64*H(-1,-1)*z2*x
          + 896/3*H(-1,-1)*z2*x^2
          - 320*H(-1,-1,-1,0)
          + 512/3*H(-1,-1,-1,0)*x^-1
          - 320*H(-1,-1,-1,0)*x
          + 512/3*H(-1,-1,-1,0)*x^2
          + 1424/3*H(-1,-1,0)
          - 1120/9*H(-1,-1,0)*x^-1
          + 1264/3*H(-1,-1,0)*x
          - 1600/9*H(-1,-1,0)*x^2
          + 592/3*H(-1,-1,0,0)
          - 2752/9*H(-1,-1,0,0)*x^-1
          + 592/3*H(-1,-1,0,0)*x
          - 2752/9*H(-1,-1,0,0)*x^2
          - 224*H(-1,-1,2)
          - 640/3*H(-1,-1,2)*x^-1
          - 224*H(-1,-1,2)*x
          - 640/3*H(-1,-1,2)*x^2
          - 12016/9*H(-1,0)
          + 32/27*H(-1,0)*x^-2
          - 40/9*H(-1,0)*x^-1
          - 36040/27*H(-1,0)*x
          - 16/3*H(-1,0)*x^2
          - 1600/9*H(-1,0)*z2*x^-1
          - 368/3*H(-1,0)*z2
          - 368/3*H(-1,0)*z2*x
          - 1600/9*H(-1,0)*z2*x^2
          - 9104/9*H(-1,0,0)
          + 256/3*H(-1,0,0)*x^-1
          - 8864/9*H(-1,0,0)*x
          + 112*H(-1,0,0)*x^2
          - 256/3*H(-1,0,0,0)
          + 1216/9*H(-1,0,0,0)*x^-1
          - 256/3*H(-1,0,0,0)*x
          + 1216/9*H(-1,0,0,0)*x^2
          - 1424/3*H(-1,2)
          + 416/9*H(-1,2)*x^-1
          - 1424/3*H(-1,2)*x
          + 416/9*H(-1,2)*x^2
          + 112*H(-1,3)
          + 320/3*H(-1,3)*x^-1
          + 112*H(-1,3)*x
          + 320/3*H(-1,3)*x^2
          + 7442/27*H(0)
          + 1672/27*H(0)*x^-1
          + 773/27*H(0)*x
          - 36508/81*H(0)*x^2
          + 448/3*H(0)*z3*x^-1
          - 296/3*H(0)*z3
          + 752/3*H(0)*z3*x
          + 896/9*H(0)*z3*x^2
          - 544/9*H(0)*z2*x^-1
          - 78*H(0)*z2
          - 890*H(0)*z2*x
          + 2624/9*H(0)*z2*x^2
          - 304/3*H(0)*z2^2
          + 224/3*H(0)*z2^2*x
          + 2141/9*H(0,0)
          + 88/3*H(0,0)*x^-1
          + 42253/27*H(0,0)*x
          - 9776/27*H(0,0)*x^2
          - 712/3*H(0,0)*z3
          + 40*H(0,0)*z3*x
          + 64*H(0,0)*z2*x^-1
          - 592/3*H(0,0)*z2
          - 152/3*H(0,0)*z2*x
          + 224/3*H(0,0)*z2*x^2
          + 946/9*H(0,0,0)
          + 9140/9*H(0,0,0)*x
          - 608/3*H(0,0,0)*x^2
          - 616/3*H(0,0,0)*z2
          - 616/3*H(0,0,0)*z2*x
          + 44/3*H(0,0,0,0)
          - 128/3*H(0,0,0,0)*x^-1
          + 280/3*H(0,0,0,0)*x
          - 512/9*H(0,0,0,0)*x^2
          + 120*H(0,0,0,0,0)
          + 120*H(0,0,0,0,0)*x
          + 7141/27*H(1)
          + 11065/81*H(1)*x^-1
          + 1340/27*H(1)*x
          - 36508/81*H(1)*x^2
          + 1120/9*H(1)*z3*x^-1
          + 40/3*H(1)*z3
          - 40/3*H(1)*z3*x
          - 1120/9*H(1)*z3*x^2
          - 1120/9*H(1)*z2*x^-1
          + 452/3*H(1)*z2
          - 548/3*H(1)*z2*x
          + 1408/9*H(1)*z2*x^2
          - 256*H(1,-2,0)
          + 256*H(1,-2,0)*x
          + 686/9*H(1,0)
          + 6416/27*H(1,0)*x^-1
          + 482/9*H(1,0)*x
          - 9920/27*H(1,0)*x^2
          + 544/9*H(1,0)*z2*x^-1
          + 376/3*H(1,0)*z2
          - 376/3*H(1,0)*z2*x
          - 544/9*H(1,0)*z2*x^2
          - 16/3*H(1,0,0)
          + 208/3*H(1,0,0)*x^-1
          + 80/3*H(1,0,0)*x
          - 272/3*H(1,0,0)*x^2
          - 128/3*H(1,0,0,0)
          - 704/9*H(1,0,0,0)*x^-1
          + 128/3*H(1,0,0,0)*x
          + 704/9*H(1,0,0,0)*x^2
          + 70/3*H(1,1)
          + 5936/27*H(1,1)*x^-1
          + 1334/9*H(1,1)*x
          - 10568/27*H(1,1)*x^2
          + 32*H(1,1)*z2*x^-1
          + 136*H(1,1)*z2
          - 136*H(1,1)*z2*x
          - 32*H(1,1)*z2*x^2
          + 820/9*H(1,1,0)
          + 1264/9*H(1,1,0)*x^-1
          - 196/9*H(1,1,0)*x
          - 1888/9*H(1,1,0)*x^2
          + 8*H(1,1,0,0)
          + 32/3*H(1,1,0,0)*x^-1
          - 8*H(1,1,0,0)*x
          - 32/3*H(1,1,0,0)*x^2
          + 812/9*H(1,1,1)
          + 512/3*H(1,1,1)*x^-1
          - 236/9*H(1,1,1)*x
          - 704/3*H(1,1,1)*x^2
          + 152/3*H(1,1,1,0)
          + 416/9*H(1,1,1,0)*x^-1
          - 152/3*H(1,1,1,0)*x
          - 416/9*H(1,1,1,0)*x^2
          + 112/3*H(1,1,1,1)
          + 448/9*H(1,1,1,1)*x^-1
          - 112/3*H(1,1,1,1)*x
          - 448/9*H(1,1,1,1)*x^2
          + 24*H(1,1,2)
          + 160/3*H(1,1,2)*x^-1
          - 24*H(1,1,2)*x
          - 160/3*H(1,1,2)*x^2
          + 260/3*H(1,2)
          + 560/3*H(1,2)*x^-1
          - 28*H(1,2)*x
          - 736/3*H(1,2)*x^2
          + 64*H(1,2,0)
          + 64*H(1,2,0)*x^-1
          - 64*H(1,2,0)*x
          - 64*H(1,2,0)*x^2
          + 56*H(1,2,1)
          + 224/3*H(1,2,1)*x^-1
          - 56*H(1,2,1)*x
          - 224/3*H(1,2,1)*x^2
          - 136*H(1,3)
          + 32/3*H(1,3)*x^-1
          + 136*H(1,3)*x
          - 32/3*H(1,3)*x^2
          + 856/9*H(2)
          + 2992/27*H(2)*x^-1
          + 2758/9*H(2)*x
          - 10568/27*H(2)*x^2
          + 560/3*H(2)*z3
          + 560/3*H(2)*z3*x
          - 64/3*H(2)*z2*x^-1
          - 56*H(2)*z2
          - 264*H(2)*z2*x
          - 32*H(2)*z2*x^2
          - 128*H(2,-2,0)
          - 128*H(2,-2,0)*x
          + 220*H(2,0)
          + 1136/9*H(2,0)*x^-1
          + 340/3*H(2,0)*x
          - 1888/9*H(2,0)*x^2
          + 144*H(2,0)*z2
          + 144*H(2,0)*z2*x
          + 64/3*H(2,0,0)
          + 32/3*H(2,0,0)*x^-1
          + 104*H(2,0,0)*x
          - 32/3*H(2,0,0)*x^2
          - 128*H(2,0,0,0)
          - 128*H(2,0,0,0)*x
          + 416/3*H(2,1)
          + 1136/9*H(2,1)*x^-1
          + 232/3*H(2,1)*x
          - 704/3*H(2,1)*x^2
          + 368/3*H(2,1)*z2
          + 368/3*H(2,1)*z2*x
          + 488/3*H(2,1,0)
          + 128/3*H(2,1,0)*x^-1
          + 392/3*H(2,1,0)*x
          - 416/9*H(2,1,0)*x^2
          - 16/3*H(2,1,0,0)
          - 16/3*H(2,1,0,0)*x
          + 200*H(2,1,1)
          + 160/3*H(2,1,1)*x^-1
          + 464/3*H(2,1,1)*x
          - 448/9*H(2,1,1)*x^2
          + 80*H(2,1,1,0)
          + 80*H(2,1,1,0)*x
          + 224/3*H(2,1,1,1)
          + 224/3*H(2,1,1,1)*x
          + 208/3*H(2,1,2)
          + 208/3*H(2,1,2)*x
          + 216*H(2,2)
          + 64*H(2,2)*x^-1
          + 168*H(2,2)*x
          - 160/3*H(2,2)*x^2
          + 320/3*H(2,2,0)
          + 320/3*H(2,2,0)*x
          + 112*H(2,2,1)
          + 112*H(2,2,1)*x
          - 176/3*H(2,3)
          - 176/3*H(2,3)*x
          + 78*H(3)
          + 544/9*H(3)*x^-1
          + 1822/3*H(3)*x
          - 2624/9*H(3)*x^2
          + 320/3*H(3)*z2
          + 32/3*H(3)*z2*x
          + 200*H(3,0)
          + 128/3*H(3,0)*x^-1
          + 192*H(3,0)*x
          - 64*H(3,0)*x^2
          - 160/3*H(3,0,0)
          - 32/3*H(3,0,0)*x
          + 680/3*H(3,1)
          + 128/3*H(3,1)*x^-1
          + 616/3*H(3,1)*x
          - 224/3*H(3,1)*x^2
          + 128*H(3,1,0)
          + 128*H(3,1,0)*x
          + 448/3*H(3,1,1)
          + 448/3*H(3,1,1)*x
          + 160*H(3,2)
          + 160*H(3,2)*x
          + 592/3*H(4)
          - 64/3*H(4)*x^-1
          + 136*H(4)*x
          - 224/3*H(4)*x^2
          + 176*H(4,0)
          + 176*H(4,0)*x
          + 640/3*H(4,1)
          + 640/3*H(4,1)*x
          + 616/3*H(5)
          + 616/3*H(5)*x
          )

       + ca*nf^2 * (
          - 22751/243
          - 34312/243*x^-1
          - 17705/486*x
          + 10817/486*x^2
          - 1112/27*z3
          + 544/27*z3*x
          - 184/9*z3*x^2
          + 752/27*z2*x^-1
          + 4498/81*z2
          + 262/81*z2*x
          + 1048/81*z2*x^2
          - 138493/1458*pgg(x)
          - 296/27*pgg(x)*z3
          + 584/9*pgg(x)*z2
          - 6740/81*pgg(x)*H(0)
          + 256/9*pgg(x)*H(0)*z2
          - 56*pgg(x)*H(0,0)
          - 176/9*pgg(x)*H(0,0,0)
          - 6652/81*pgg(x)*H(1)
          + 304/9*pgg(x)*H(1)*z2
          - 584/9*pgg(x)*H(1,0)
          - 256/9*pgg(x)*H(1,0,0)
          - 584/9*pgg(x)*H(1,1)
          - 272/9*pgg(x)*H(1,1,0)
          - 32*pgg(x)*H(1,1,1)
          - 304/9*pgg(x)*H(1,2)
          - 584/9*pgg(x)*H(2)
          - 256/9*pgg(x)*H(2,0)
          - 32*pgg(x)*H(2,1)
          - 256/9*pgg(x)*H(3)
          - 2170/27*H(0)
          - 2416/27*H(0)*x^-1
          - 2140/81*H(0)*x
          - 2/243*H(0)*x^2
          + 568/27*H(0)*z2
          - 152/27*H(0)*z2*x
          + 80/9*H(0)*z2*x^2
          - 3524/81*H(0,0)
          - 856/27*H(0,0)*x^-1
          - 1712/81*H(0,0)*x
          - 224/81*H(0,0)*x^2
          - 200/27*H(0,0,0)
          - 200/27*H(0,0,0)*x
          - 217/3*H(1)
          - 18169/243*H(1)*x^-1
          - 728/81*H(1)*x
          + 262/243*H(1)*x^2
          + 256/9*H(1)*z2
          - 128/9*H(1)*z2*x
          + 128/9*H(1)*z2*x^2
          - 1264/27*H(1,0)
          - 2152/81*H(1,0)*x^-1
          + 188/27*H(1,0)*x
          - 944/81*H(1,0)*x^2
          - 160/9*H(1,0,0)
          + 80/9*H(1,0,0)*x
          - 80/9*H(1,0,0)*x^2
          - 1286/27*H(1,1)
          - 2048/81*H(1,1)*x^-1
          + 22/3*H(1,1)*x
          - 1048/81*H(1,1)*x^2
          - 64/3*H(1,1,0)
          + 32/3*H(1,1,0)*x
          - 32/3*H(1,1,0)*x^2
          - 224/9*H(1,1,1)
          + 112/9*H(1,1,1)*x
          - 112/9*H(1,1,1)*x^2
          - 256/9*H(1,2)
          + 128/9*H(1,2)*x
          - 128/9*H(1,2)*x^2
          - 4498/81*H(2)
          - 752/27*H(2)*x^-1
          - 262/81*H(2)*x
          - 1048/81*H(2)*x^2
          - 544/27*H(2,0)
          + 176/27*H(2,0)*x
          - 80/9*H(2,0)*x^2
          - 704/27*H(2,1)
          + 304/27*H(2,1)*x
          - 112/9*H(2,1)*x^2
          - 568/27*H(3)
          + 152/27*H(3)*x
          - 80/9*H(3)*x^2
          )

       + ca*cf*nf * (
          + 384329/243
          + 455021/1458*x^-1
          - 211783/486*x
          - 486427/729*x^2
          - 448*z5
          - 248/3*z5*x
          - 4600/9*z3*x^-1
          - 4262/27*z3
          + 32770/27*z3*x
          + 3904/27*z3*x^2
          - 7328/27*z2*x^-1
          - 78058/81*z2
          + 136046/81*z2*x
          + 6188/27*z2*x^2
          + 1232/3*z2*z3
          + 736*z2*z3*x
          + 1408/45*z2^2*x^-1
          + 13612/45*z2^2
          - 9128/45*z2^2*x
          - 3104/45*z2^2*x^2
          - 224/5*pgg( - x)*z2^2
          - 128/3*pgg( - x)*H(-3,0)
          - 24*pgg( - x)*H(0)
          - 128/3*pgg( - x)*H(0)*z3
          - 64/3*pgg( - x)*H(0,0)*z2
          + 64/3*pgg( - x)*H(0,0,0,0)
          + 7810/27*pgg(x)
          - 2152/9*pgg(x)*z3
          - 100/3*pgg(x)*z2
          + 32/15*pgg(x)*z2^2
          - 256/3*pgg(x)*H(-2)*z2
          + 128/3*pgg(x)*H(-2,0,0)
          + 256/3*pgg(x)*H(-2,2)
          + 2020/9*pgg(x)*H(0)
          - 64*pgg(x)*H(0)*z3
          - 176/9*pgg(x)*H(0)*z2
          + 24*pgg(x)*H(0,0)
          + 64*pgg(x)*H(0,0)*z2
          - 64/3*pgg(x)*H(0,0,0,0)
          + 598/3*pgg(x)*H(1)
          - 128*pgg(x)*H(1)*z3
          + 32*pgg(x)*H(1,0)
          + 32*pgg(x)*H(1,1)
          + 100/3*pgg(x)*H(2)
          - 176/9*pgg(x)*H(2,0)
          + 176/9*pgg(x)*H(3)
          - 128/3*pgg(x)*H(4)
          + 1024/3*H(-4,0)
          + 32*H(-4,0)*x
          - 400*H(-3)*z2
          + 128*H(-3)*z2*x
          - 544*H(-3,-1,0)
          + 448*H(-3,-1,0)*x
          + 1904/3*H(-3,0)
          - 128/3*H(-3,0)*x^-1
          - 208*H(-3,0)*x
          - 64*H(-3,0)*x^2
          + 304*H(-3,0,0)
          - 144*H(-3,0,0)*x
          + 128*H(-3,2)
          + 96*H(-3,2)*x
          - 1120/3*H(-2)*z3
          + 1120/3*H(-2)*z3*x
          + 352/3*H(-2)*z2*x^-1
          - 664*H(-2)*z2
          + 160*H(-2)*z2*x
          + 800/9*H(-2)*z2*x^2
          - 992/3*H(-2,-2,0)
          + 992/3*H(-2,-2,0)*x
          + 1408/3*H(-2,-1)*z2
          - 1408/3*H(-2,-1)*z2*x
          + 1472/3*H(-2,-1,-1,0)
          - 1472/3*H(-2,-1,-1,0)*x
          - 1712/3*H(-2,-1,0)
          + 320/3*H(-2,-1,0)*x^-1
          - 352*H(-2,-1,0)*x
          + 1088/9*H(-2,-1,0)*x^2
          - 496*H(-2,-1,0,0)
          + 496*H(-2,-1,0,0)*x
          - 224*H(-2,-1,2)
          + 224*H(-2,-1,2)*x
          + 4384/9*H(-2,0)
          - 256/27*H(-2,0)*x^-1
          + 3368/9*H(-2,0)*x
          - 7600/27*H(-2,0)*x^2
          - 128/3*H(-2,0)*z2
          + 128/3*H(-2,0)*z2*x
          + 656*H(-2,0,0)
          - 704/9*H(-2,0,0)*x^-1
          + 8/3*H(-2,0,0)*x
          - 416/9*H(-2,0,0)*x^2
          - 16/3*H(-2,0,0,0)
          + 16/3*H(-2,0,0,0)*x
          + 1136/3*H(-2,2)
          - 64*H(-2,2)*x^-1
          - 336*H(-2,2)*x
          - 256/9*H(-2,2)*x^2
          - 64*H(-2,2,0)
          + 64*H(-2,2,0)*x
          - 64*H(-2,2,1)
          + 64*H(-2,2,1)*x
          - 16*H(-2,3)
          + 16*H(-2,3)*x
          + 464/3*H(-1)*z3*x^-1
          - 904/3*H(-1)*z3
          - 904/3*H(-1)*z3*x
          + 464/3*H(-1)*z3*x^2
          + 2072/9*H(-1)*z2*x^-1
          - 6712/9*H(-1)*z2
          - 7288/9*H(-1)*z2*x
          + 1496/9*H(-1)*z2*x^2
          - 1136/3*H(-1,-2,0)
          + 320/3*H(-1,-2,0)*x^-1
          - 1136/3*H(-1,-2,0)*x
          + 320/3*H(-1,-2,0)*x^2
          - 2144/9*H(-1,-1)*z2*x^-1
          + 800/3*H(-1,-1)*z2
          + 800/3*H(-1,-1)*z2*x
          - 2144/9*H(-1,-1)*z2*x^2
          + 544*H(-1,-1,-1,0)
          - 1472/9*H(-1,-1,-1,0)*x^-1
          + 544*H(-1,-1,-1,0)*x
          - 1472/9*H(-1,-1,-1,0)*x^2
          - 3952/9*H(-1,-1,0)
          + 752/3*H(-1,-1,0)*x^-1
          - 4240/9*H(-1,-1,0)*x
          + 656/3*H(-1,-1,0)*x^2
          - 1400/3*H(-1,-1,0,0)
          + 1696/9*H(-1,-1,0,0)*x^-1
          - 1400/3*H(-1,-1,0,0)*x
          + 1696/9*H(-1,-1,0,0)*x^2
          + 16/3*H(-1,-1,2)
          + 1408/9*H(-1,-1,2)*x^-1
          + 16/3*H(-1,-1,2)*x
          + 1408/9*H(-1,-1,2)*x^2
          + 11528/9*H(-1,0)
          - 32/9*H(-1,0)*x^-2
          + 976/9*H(-1,0)*x^-1
          + 11072/9*H(-1,0)*x
          + 184/3*H(-1,0)*x^2
          - 128/3*H(-1,0)*z2
          - 128/3*H(-1,0)*z2*x
          + 6128/9*H(-1,0,0)
          - 7456/27*H(-1,0,0)*x^-1
          + 6776/9*H(-1,0,0)*x
          - 5512/27*H(-1,0,0)*x^2
          + 344/3*H(-1,0,0,0)
          + 64*H(-1,0,0,0)*x^-1
          + 344/3*H(-1,0,0,0)*x
          + 64*H(-1,0,0,0)*x^2
          + 4736/9*H(-1,2)
          - 944/9*H(-1,2)*x^-1
          + 5168/9*H(-1,2)*x
          - 512/9*H(-1,2)*x^2
          + 160/3*H(-1,2,0)
          + 640/9*H(-1,2,0)*x^-1
          + 160/3*H(-1,2,0)*x
          + 640/9*H(-1,2,0)*x^2
          + 224/3*H(-1,2,1)
          + 704/9*H(-1,2,1)*x^-1
          + 224/3*H(-1,2,1)*x
          + 704/9*H(-1,2,1)*x^2
          + 152/3*H(-1,3)
          + 416/9*H(-1,3)*x^-1
          + 152/3*H(-1,3)*x
          + 416/9*H(-1,3)*x^2
          - 169601/243*H(0)
          + 121601/243*H(0)*x^-1
          + 89143/243*H(0)*x
          - 10256/9*H(0)*x^2
          - 2368/9*H(0)*z3*x^-1
          - 164*H(0)*z3
          - 1820/3*H(0)*z3*x
          + 256/3*H(0)*z3*x^2
          - 4768/27*H(0)*z2*x^-1
          + 2362/27*H(0)*z2
          + 6418/27*H(0)*z2*x
          + 15232/27*H(0)*z2*x^2
          + 560/3*H(0)*z2^2
          + 3496/15*H(0)*z2^2*x
          + 31550/81*H(0,0)
          + 11096/27*H(0,0)*x^-1
          - 94510/81*H(0,0)*x
          - 1856/27*H(0,0)*x^2
          - 496/3*H(0,0)*z3
          - 2608/3*H(0,0)*z3*x
          - 512/3*H(0,0)*z2*x^-1
          - 3100/9*H(0,0)*z2
          - 7228/9*H(0,0)*z2*x
          + 224/3*H(0,0)*z2*x^2
          - 23150/27*H(0,0,0)
          + 592/3*H(0,0,0)*x^-1
          + 10096/27*H(0,0,0)*x
          - 19568/27*H(0,0,0)*x^2
          + 256/3*H(0,0,0)*z2
          - 2384/3*H(0,0,0)*z2*x
          + 3140/9*H(0,0,0,0)
          + 256/3*H(0,0,0,0)*x^-1
          + 7676/9*H(0,0,0,0)*x
          - 480*H(0,0,0,0,0)
          + 752*H(0,0,0,0,0)*x
          + 15112/81*H(1)
          + 67534/81*H(1)*x^-1
          - 8122/81*H(1)*x
          - 59890/81*H(1)*x^2
          - 2000/9*H(1)*z3*x^-1
          - 760/3*H(1)*z3
          + 760/3*H(1)*z3*x
          + 2000/9*H(1)*z3*x^2
          - 8912/27*H(1)*z2*x^-1
          - 2888/9*H(1)*z2
          + 272*H(1)*z2*x
          + 10952/27*H(1)*z2*x^2
          + 1184/3*H(1,-2,0)
          + 128/9*H(1,-2,0)*x^-1
          - 1184/3*H(1,-2,0)*x
          - 128/9*H(1,-2,0)*x^2
          + 20020/27*H(1,0)
          + 1166/9*H(1,0)*x^-1
          - 14566/27*H(1,0)*x
          - 2704/9*H(1,0)*x^2
          - 1600/9*H(1,0)*z2*x^-1
          - 640/3*H(1,0)*z2
          + 640/3*H(1,0)*z2*x
          + 1600/9*H(1,0)*z2*x^2
          + 1792/9*H(1,0,0)
          + 9856/27*H(1,0,0)*x^-1
          - 1144/9*H(1,0,0)*x
          - 11800/27*H(1,0,0)*x^2
          + 136*H(1,0,0,0)
          + 1600/9*H(1,0,0,0)*x^-1
          - 136*H(1,0,0,0)*x
          - 1600/9*H(1,0,0,0)*x^2
          + 22804/27*H(1,1)
          + 9394/81*H(1,1)*x^-1
          - 18202/27*H(1,1)*x
          - 19312/81*H(1,1)*x^2
          - 544/3*H(1,1)*z2*x^-1
          - 1112/3*H(1,1)*z2
          + 1112/3*H(1,1)*z2*x
          + 544/3*H(1,1)*z2*x^2
          - 56/9*H(1,1,0)
          + 824/3*H(1,1,0)*x^-1
          + 208/3*H(1,1,0)*x
          - 2800/9*H(1,1,0)*x^2
          + 280*H(1,1,0,0)
          + 1600/9*H(1,1,0,0)*x^-1
          - 280*H(1,1,0,0)*x
          - 1600/9*H(1,1,0,0)*x^2
          - 68/3*H(1,1,1)
          + 5800/27*H(1,1,1)*x^-1
          + 164/3*H(1,1,1)*x
          - 6664/27*H(1,1,1)*x^2
          + 152/3*H(1,1,1,0)
          + 896/9*H(1,1,1,0)*x^-1
          - 152/3*H(1,1,1,0)*x
          - 896/9*H(1,1,1,0)*x^2
          + 176/3*H(1,1,1,1)
          + 704/9*H(1,1,1,1)*x^-1
          - 176/3*H(1,1,1,1)*x
          - 704/9*H(1,1,1,1)*x^2
          + 296/3*H(1,1,2)
          + 896/9*H(1,1,2)*x^-1
          - 296/3*H(1,1,2)*x
          - 896/9*H(1,1,2)*x^2
          + 304/3*H(1,2)
          + 5528/27*H(1,2)*x^-1
          - 328/9*H(1,2)*x
          - 8000/27*H(1,2)*x^2
          + 48*H(1,2,0)
          + 96*H(1,2,0)*x^-1
          - 48*H(1,2,0)*x
          - 96*H(1,2,0)*x^2
          + 56*H(1,2,1)
          + 224/3*H(1,2,1)*x^-1
          - 56*H(1,2,1)*x
          - 224/3*H(1,2,1)*x^2
          + 664/3*H(1,3)
          + 1184/9*H(1,3)*x^-1
          - 664/3*H(1,3)*x
          - 1184/9*H(1,3)*x^2
          + 78058/81*H(2)
          + 10256/27*H(2)*x^-1
          - 36398/81*H(2)*x
          - 6188/27*H(2)*x^2
          - 416*H(2)*z3
          - 416*H(2)*z3*x
          - 1472/9*H(2)*z2*x^-1
          - 4496/9*H(2)*z2
          + 664/9*H(2)*z2*x
          + 1216/9*H(2)*z2*x^2
          + 640/3*H(2,-2,0)
          + 640/3*H(2,-2,0)*x
          - 340/27*H(2,0)
          + 1784/9*H(2,0)*x^-1
          + 12860/27*H(2,0)*x
          - 13216/27*H(2,0)*x^2
          - 992/3*H(2,0)*z2
          - 992/3*H(2,0)*z2*x
          + 3976/9*H(2,0,0)
          + 1376/9*H(2,0,0)*x^-1
          - 104/9*H(2,0,0)*x
          - 1216/9*H(2,0,0)*x^2
          + 880/3*H(2,0,0,0)
          + 880/3*H(2,0,0,0)*x
          + 4468/27*H(2,1)
          + 472/3*H(2,1)*x^-1
          + 11788/27*H(2,1)*x
          - 11672/27*H(2,1)*x^2
          - 1232/3*H(2,1)*z2
          - 1232/3*H(2,1)*z2*x
          + 2024/9*H(2,1,0)
          + 1184/9*H(2,1,0)*x^-1
          + 776/9*H(2,1,0)*x
          - 800/9*H(2,1,0)*x^2
          + 1072/3*H(2,1,0,0)
          + 1072/3*H(2,1,0,0)*x
          + 1648/9*H(2,1,1)
          + 1024/9*H(2,1,1)*x^-1
          + 544/9*H(2,1,1)*x
          - 640/9*H(2,1,1)*x^2
          + 400/3*H(2,1,1,0)
          + 400/3*H(2,1,1,0)*x
          + 352/3*H(2,1,1,1)
          + 352/3*H(2,1,1,1)*x
          + 496/3*H(2,1,2)
          + 496/3*H(2,1,2)*x
          + 1928/9*H(2,2)
          + 992/9*H(2,2)*x^-1
          + 920/9*H(2,2)*x
          - 224/3*H(2,2)*x^2
          + 128*H(2,2,0)
          + 128*H(2,2,0)*x
          + 112*H(2,2,1)
          + 112*H(2,2,1)*x
          + 272*H(2,3)
          + 272*H(2,3)*x
          - 2362/27*H(3)
          + 1504/9*H(3)*x^-1
          + 3686/27*H(3)*x
          - 15232/27*H(3)*x^2
          - 1280/3*H(3)*z2
          - 1712/3*H(3)*z2*x
          + 2752/9*H(3,0)
          + 320/3*H(3,0)*x^-1
          + 1576/9*H(3,0)*x
          - 256/3*H(3,0)*x^2
          + 384*H(3,0,0)
          + 1600/3*H(3,0,0)*x
          + 2960/9*H(3,1)
          + 320/3*H(3,1)*x^-1
          + 1664/9*H(3,1)*x
          - 96*H(3,1)*x^2
          + 560/3*H(3,1,0)
          + 1136/3*H(3,1,0)*x
          + 416/3*H(3,1,1)
          + 992/3*H(3,1,1)*x
          + 464/3*H(3,2)
          + 1040/3*H(3,2)*x
          + 3100/9*H(4)
          + 128*H(4)*x^-1
          + 5356/9*H(4)*x
          - 224/3*H(4)*x^2
          + 208/3*H(4,0)
          + 1744/3*H(4,0)*x
          + 112*H(4,1)
          + 624*H(4,1)*x
          - 256/3*H(5)
          + 2480/3*H(5)*x
          )

       + ca^2*nf * (
          + 28211/243
          + 1582888/729*x^-1
          + 475721/486*x
          - 1639871/1458*x^2
          - 56/3*z5
          - 72*z5*x
          - 1480/27*z3*x^-1
          + 3472/27*z3
          - 26288/27*z3*x
          + 9520/27*z3*x^2
          - 68468/81*z2*x^-1
          + 26362/81*z2
          - 124178/81*z2*x
          + 63496/81*z2*x^2
          - 232/3*z2*z3
          - 520/3*z2*z3*x
          + 32/15*z2^2*x^-1
          - 218/45*z2^2
          + 396/5*z2^2*x
          + 536/15*z2^2*x^2
          - 280/3*pgg( - x)*z3
          - 896/81*pgg( - x)*z2
          - 916/45*pgg( - x)*z2^2
          - 704/9*pgg( - x)*H(-3,0)
          + 112*pgg( - x)*H(-2)*z2
          + 928/9*pgg( - x)*H(-2,-1,0)
          - 80*pgg( - x)*H(-2,0)
          - 128*pgg( - x)*H(-2,0,0)
          - 544/9*pgg( - x)*H(-2,2)
          + 1352/9*pgg( - x)*H(-1)*z3
          + 320/3*pgg( - x)*H(-1)*z2
          + 944/9*pgg( - x)*H(-1,-2,0)
          - 1376/9*pgg( - x)*H(-1,-1)*z2
          - 1216/9*pgg( - x)*H(-1,-1,-1,0)
          + 320/3*pgg( - x)*H(-1,-1,0)
          + 1568/9*pgg( - x)*H(-1,-1,0,0)
          + 256/3*pgg( - x)*H(-1,-1,2)
          - 1792/81*pgg( - x)*H(-1,0)
          + 352/3*pgg( - x)*H(-1,0)*z2
          - 400/3*pgg( - x)*H(-1,0,0)
          - 1000/9*pgg( - x)*H(-1,0,0,0)
          - 160/3*pgg( - x)*H(-1,2)
          - 128/3*pgg( - x)*H(-1,2,0)
          - 128/3*pgg( - x)*H(-1,2,1)
          - 96*pgg( - x)*H(-1,3)
          - 48*pgg( - x)*H(0)
          - 584/9*pgg( - x)*H(0)*z3
          - 800/27*pgg( - x)*H(0)*z2
          + 896/81*pgg( - x)*H(0,0)
          - 328/9*pgg( - x)*H(0,0)*z2
          + 40*pgg( - x)*H(0,0,0)
          + 248/9*pgg( - x)*H(0,0,0,0)
          + 152/9*pgg( - x)*H(2)*z2
          + 32/9*pgg( - x)*H(2,0,0)
          - 16/9*pgg( - x)*H(2,1,0)
          + 16/9*pgg( - x)*H(2,2)
          + 80/3*pgg( - x)*H(3)
          + 56/3*pgg( - x)*H(3,0)
          + 64/3*pgg( - x)*H(3,1)
          + 296/9*pgg( - x)*H(4)
          + 1234307/1458*pgg(x)
          - 8608/27*pgg(x)*z3
          - 55712/81*pgg(x)*z2
          + 4852/45*pgg(x)*z2^2
          - 640/9*pgg(x)*H(-3,0)
          + 104/3*pgg(x)*H(-2)*z2
          + 112/3*pgg(x)*H(-2,-1,0)
          - 2000/27*pgg(x)*H(-2,0)
          - 464/9*pgg(x)*H(-2,0,0)
          - 16*pgg(x)*H(-2,2)
          + 68830/81*pgg(x)*H(0)
          - 992/9*pgg(x)*H(0)*z3
          - 4672/9*pgg(x)*H(0)*z2
          + 44684/81*pgg(x)*H(0,0)
          - 2048/9*pgg(x)*H(0,0)*z2
          + 2776/9*pgg(x)*H(0,0,0)
          + 920/9*pgg(x)*H(0,0,0,0)
          + 67730/81*pgg(x)*H(1)
          - 520/9*pgg(x)*H(1)*z3
          - 4544/9*pgg(x)*H(1)*z2
          - 560/9*pgg(x)*H(1,-2,0)
          + 56284/81*pgg(x)*H(1,0)
          - 2320/9*pgg(x)*H(1,0)*z2
          + 12128/27*pgg(x)*H(1,0,0)
          + 1672/9*pgg(x)*H(1,0,0,0)
          + 6212/9*pgg(x)*H(1,1)
          - 1952/9*pgg(x)*H(1,1)*z2
          + 4672/9*pgg(x)*H(1,1,0)
          + 1888/9*pgg(x)*H(1,1,0,0)
          + 512*pgg(x)*H(1,1,1)
          + 2672/9*pgg(x)*H(1,1,1,0)
          + 800/3*pgg(x)*H(1,1,1,1)
          + 2560/9*pgg(x)*H(1,1,2)
          + 5024/9*pgg(x)*H(1,2)
          + 2624/9*pgg(x)*H(1,2,0)
          + 288*pgg(x)*H(1,2,1)
          + 2512/9*pgg(x)*H(1,3)
          + 56608/81*pgg(x)*H(2)
          - 640/3*pgg(x)*H(2)*z2
          + 1360/3*pgg(x)*H(2,0)
          + 1520/9*pgg(x)*H(2,0,0)
          + 1616/3*pgg(x)*H(2,1)
          + 2624/9*pgg(x)*H(2,1,0)
          + 2608/9*pgg(x)*H(2,1,1)
          + 2384/9*pgg(x)*H(2,2)
          + 14096/27*pgg(x)*H(3)
          + 688/3*pgg(x)*H(3,0)
          + 2608/9*pgg(x)*H(3,1)
          + 2080/9*pgg(x)*H(4)
          - 656/3*H(-4,0)
          + 16/3*H(-4,0)*x
          + 728/3*H(-3)*z2
          - 152/3*H(-3)*z2*x
          + 240*H(-3,-1,0)
          - 176*H(-3,-1,0)*x
          - 968/3*H(-3,0)
          + 128/9*H(-3,0)*x^-1
          + 96*H(-3,0)*x
          + 560/9*H(-3,0)*x^2
          - 704/3*H(-3,0,0)
          + 272/3*H(-3,0,0)*x
          - 368/3*H(-3,2)
          - 112/3*H(-3,2)*x
          + 488/3*H(-2)*z3
          - 488/3*H(-2)*z3*x
          + 56/3*H(-2)*z2*x^-1
          + 3164/9*H(-2)*z2
          + 112/9*H(-2)*z2*x
          - 608/9*H(-2)*z2*x^2
          + 368/3*H(-2,-2,0)
          - 368/3*H(-2,-2,0)*x
          - 544/3*H(-2,-1)*z2
          + 544/3*H(-2,-1)*z2*x
          - 544/3*H(-2,-1,-1,0)
          + 544/3*H(-2,-1,-1,0)*x
          + 904/3*H(-2,-1,0)
          - 272/9*H(-2,-1,0)*x^-1
          + 304/3*H(-2,-1,0)*x
          - 160/3*H(-2,-1,0)*x^2
          + 216*H(-2,-1,0,0)
          - 216*H(-2,-1,0,0)*x
          + 272/3*H(-2,-1,2)
          - 272/3*H(-2,-1,2)*x
          - 4808/27*H(-2,0)
          + 208/27*H(-2,0)*x^-1
          - 5920/27*H(-2,0)*x
          + 560/3*H(-2,0)*x^2
          + 224/3*H(-2,0)*z2
          - 224/3*H(-2,0)*z2*x
          - 1028/3*H(-2,0,0)
          - 16/3*H(-2,0,0)*x^-1
          - 140/3*H(-2,0,0)*x
          + 632/9*H(-2,0,0)*x^2
          - 80*H(-2,0,0,0)
          + 80*H(-2,0,0,0)*x
          - 1808/9*H(-2,2)
          - 304/9*H(-2,2)*x^-1
          + 344/9*H(-2,2)*x
          + 368/9*H(-2,2)*x^2
          + 16/3*H(-2,2,0)
          - 16/3*H(-2,2,0)*x
          - 152/3*H(-2,3)
          + 152/3*H(-2,3)*x
          - 344/9*H(-1)*z3*x^-1
          + 2440/9*H(-1)*z3
          + 2276/9*H(-1)*z3*x
          - 184/9*H(-1)*z3*x^2
          - 976/9*H(-1)*z2*x^-1
          + 3968/9*H(-1)*z2
          + 3968/9*H(-1)*z2*x
          - 952/9*H(-1)*z2*x^2
          + 1664/9*H(-1,-2,0)
          - 320/9*H(-1,-2,0)*x^-1
          + 1528/9*H(-1,-2,0)*x
          - 64/3*H(-1,-2,0)*x^2
          + 448/9*H(-1,-1)*z2*x^-1
          - 2524/9*H(-1,-1)*z2
          - 2336/9*H(-1,-1)*z2*x
          + 88/3*H(-1,-1)*z2*x^2
          - 2312/9*H(-1,-1,-1,0)
          + 512/9*H(-1,-1,-1,0)*x^-1
          - 2128/9*H(-1,-1,-1,0)*x
          + 112/3*H(-1,-1,-1,0)*x^2
          + 1600/9*H(-1,-1,0)
          - 160*H(-1,-1,0)*x^-1
          + 1600/9*H(-1,-1,0)*x
          - 464/3*H(-1,-1,0)*x^2
          + 976/3*H(-1,-1,0,0)
          - 64*H(-1,-1,0,0)*x^-1
          + 300*H(-1,-1,0,0)*x
          - 40*H(-1,-1,0,0)*x^2
          + 152*H(-1,-1,2)
          - 64/3*H(-1,-1,2)*x^-1
          + 424/3*H(-1,-1,2)*x
          - 32/3*H(-1,-1,2)*x^2
          - 15128/27*H(-1,0)
          + 32/27*H(-1,0)*x^-2
          - 1000/9*H(-1,0)*x^-1
          - 5048/9*H(-1,0)*x
          - 1016/9*H(-1,0)*x^2
          - 112/9*H(-1,0)*z2*x^-1
          + 1268/9*H(-1,0)*z2
          + 1216/9*H(-1,0)*z2*x
          - 56/9*H(-1,0)*z2*x^2
          - 1168/3*H(-1,0,0)
          + 3616/27*H(-1,0,0)*x^-1
          - 3488/9*H(-1,0,0)*x
          + 3544/27*H(-1,0,0)*x^2
          - 120*H(-1,0,0,0)
          + 224/9*H(-1,0,0,0)*x^-1
          - 112*H(-1,0,0,0)*x
          + 152/9*H(-1,0,0,0)*x^2
          - 352*H(-1,2)
          + 256/9*H(-1,2)*x^-1
          - 352*H(-1,2)*x
          + 256/9*H(-1,2)*x^2
          - 40*H(-1,2,0)
          - 160/9*H(-1,2,0)*x^-1
          - 40*H(-1,2,0)*x
          - 160/9*H(-1,2,0)*x^2
          - 160/3*H(-1,2,1)
          - 160/9*H(-1,2,1)*x^-1
          - 160/3*H(-1,2,1)*x
          - 160/9*H(-1,2,1)*x^2
          - 412/3*H(-1,3)
          - 16/3*H(-1,3)*x^-1
          - 132*H(-1,3)*x
          - 32/3*H(-1,3)*x^2
          + 16306/81*H(0)
          + 105002/81*H(0)*x^-1
          + 78053/81*H(0)*x
          - 15244/27*H(0)*x^2
          + 152/3*H(0)*z3*x^-1
          - 1672/9*H(0)*z3
          - 1648/9*H(0)*z3*x
          - 2144/9*H(0)*z2*x^-1
          - 88/27*H(0)*z2
          - 24548/27*H(0)*z2*x
          + 12992/27*H(0)*z2*x^2
          - 80*H(0)*z2^2
          - 496/15*H(0)*z2^2*x
          - 13184/27*H(0,0)
          + 19168/27*H(0,0)*x^-1
          + 44114/27*H(0,0)*x
          - 3160/3*H(0,0)*x^2
          + 208*H(0,0)*z3*x
          + 280/9*H(0,0)*z2*x^-1
          - 700/3*H(0,0)*z2
          - 3044/9*H(0,0)*z2*x
          - 80/3*H(0,0)*z2*x^2
          + 544/27*H(0,0,0)
          + 1648/9*H(0,0,0)*x^-1
          + 26672/27*H(0,0,0)*x
          - 15224/27*H(0,0,0)*x^2
          + 48*H(0,0,0)*z2
          + 64*H(0,0,0)*z2*x
          + 1520/9*H(0,0,0,0)
          - 32/3*H(0,0,0,0)*x^-1
          + 3200/9*H(0,0,0,0)*x
          - 32*H(0,0,0,0,0)*x
          - 631/27*H(1)
          + 264040/243*H(1)*x^-1
          + 45427/81*H(1)*x
          - 132160/243*H(1)*x^2
          + 616/9*H(1)*z3*x^-1
          + 496/9*H(1)*z3
          - 896/9*H(1)*z3*x
          - 112*H(1)*z3*x^2
          - 2672/9*H(1)*z2*x^-1
          + 1228/9*H(1)*z2
          - 908/3*H(1)*z2*x
          + 160*H(1)*z2*x^2
          - 1600/9*H(1,-2,0)
          + 1472/9*H(1,-2,0)*x
          - 112/9*H(1,-2,0)*x^2
          - 9536/27*H(1,0)
          + 21860/27*H(1,0)*x^-1
          + 2006/3*H(1,0)*x
          - 13712/27*H(1,0)*x^2
          + 128/3*H(1,0)*z2*x^-1
          - 248/3*H(1,0)*z2
          + 136/3*H(1,0)*z2*x
          - 80*H(1,0)*z2*x^2
          - 452/3*H(1,0,0)
          + 2624/9*H(1,0,0)*x^-1
          + 2284/9*H(1,0,0)*x
          - 1768/9*H(1,0,0)*x^2
          + 64/3*H(1,0,0,0)
          - 128/9*H(1,0,0,0)*x^-1
          - 8/3*H(1,0,0,0)*x
          + 296/9*H(1,0,0,0)*x^2
          - 10538/27*H(1,1)
          + 60760/81*H(1,1)*x^-1
          + 6470/9*H(1,1)*x
          - 36964/81*H(1,1)*x^2
          + 272/9*H(1,1)*z2*x^-1
          + 608/9*H(1,1)*z2
          - 856/9*H(1,1)*z2*x
          - 176/3*H(1,1)*z2*x^2
          - 92*H(1,1,0)
          + 10768/27*H(1,1,0)*x^-1
          + 1964/9*H(1,1,0)*x
          - 7144/27*H(1,1,0)*x^2
          - 836/9*H(1,1,0,0)
          - 16/3*H(1,1,0,0)*x^-1
          + 1084/9*H(1,1,0,0)*x
          + 304/9*H(1,1,0,0)*x^2
          - 416/9*H(1,1,1)
          + 1088/3*H(1,1,1)*x^-1
          + 1720/9*H(1,1,1)*x
          - 2032/9*H(1,1,1)*x^2
          + 824/9*H(1,1,1,0)
          - 496/9*H(1,1,1,0)*x
          + 320/9*H(1,1,1,0)*x^2
          + 64*H(1,1,1,1)
          - 32*H(1,1,1,1)*x
          + 32*H(1,1,1,1)*x^2
          + 548/9*H(1,1,2)
          - 16/9*H(1,1,2)*x^-1
          - 208/9*H(1,1,2)*x
          + 40*H(1,1,2)*x^2
          - 428/9*H(1,2)
          + 3392/9*H(1,2)*x^-1
          + 1924/9*H(1,2)*x
          - 712/3*H(1,2)*x^2
          + 740/9*H(1,2,0)
          + 16/9*H(1,2,0)*x^-1
          - 460/9*H(1,2,0)*x
          + 256/9*H(1,2,0)*x^2
          + 644/9*H(1,2,1)
          + 16/9*H(1,2,1)*x^-1
          - 304/9*H(1,2,1)*x
          + 328/9*H(1,2,1)*x^2
          + 776/9*H(1,3)
          - 224/9*H(1,3)*x^-1
          - 436/9*H(1,3)*x
          + 568/9*H(1,3)*x^2
          - 26362/81*H(2)
          + 59468/81*H(2)*x^-1
          + 78746/81*H(2)*x
          - 63496/81*H(2)*x^2
          + 464/3*H(2)*z3
          + 464/3*H(2)*z3*x
          + 8*H(2)*z2*x^-1
          - 776/9*H(2)*z2
          - 1928/9*H(2)*z2*x
          - 568/9*H(2)*z2*x^2
          - 224/3*H(2,-2,0)
          - 224/3*H(2,-2,0)*x
          - 460/3*H(2,0)
          + 8512/27*H(2,0)*x^-1
          + 2852/9*H(2,0)*x
          - 3776/9*H(2,0)*x^2
          + 176/3*H(2,0)*z2
          + 176/3*H(2,0)*z2*x
          + 952/9*H(2,0,0)
          + 112/9*H(2,0,0)*x^-1
          + 2284/9*H(2,0,0)*x
          + 112/3*H(2,0,0)*x^2
          - 32*H(2,0,0,0)
          - 32*H(2,0,0,0)*x
          - 3284/27*H(2,1)
          + 8192/27*H(2,1)*x^-1
          + 6052/27*H(2,1)*x
          - 10376/27*H(2,1)*x^2
          + 304/3*H(2,1)*z2
          + 304/3*H(2,1)*z2*x
          + 2056/9*H(2,1,0)
          - 80/9*H(2,1,0)*x^-1
          + 928/9*H(2,1,0)*x
          + 256/9*H(2,1,0)*x^2
          - 232/3*H(2,1,0,0)
          - 232/3*H(2,1,0,0)*x
          + 224*H(2,1,1)
          + 128*H(2,1,1)*x
          + 32*H(2,1,1)*x^2
          + 32/3*H(2,1,1,0)
          + 32/3*H(2,1,1,0)*x
          - 32/3*H(2,1,2)
          - 32/3*H(2,1,2)*x
          + 2132/9*H(2,2)
          + 64/9*H(2,2)*x^-1
          + 1472/9*H(2,2)*x
          + 328/9*H(2,2)*x^2
          + 40/3*H(2,2,0)
          + 40/3*H(2,2,0)*x
          - 104/3*H(2,3)
          - 104/3*H(2,3)*x
          + 88/27*H(3)
          + 6640/27*H(3)*x^-1
          + 18628/27*H(3)*x
          - 12992/27*H(3)*x^2
          + 376/3*H(3)*z2
          + 248/3*H(3)*z2*x
          + 712/3*H(3,0)
          - 8*H(3,0)*x^-1
          + 2708/9*H(3,0)*x
          + 248/9*H(3,0)*x^2
          - 232/3*H(3,0,0)
          - 56*H(3,0,0)*x
          + 2368/9*H(3,1)
          - 64/9*H(3,1)*x^-1
          + 3268/9*H(3,1)*x
          + 424/9*H(3,1)*x^2
          + 16/3*H(3,1,0)
          - 16/3*H(3,1,0)*x
          - 16/3*H(3,2)
          + 16/3*H(3,2)*x
          + 700/3*H(4)
          - 152/9*H(4)*x^-1
          + 3908/9*H(4)*x
          + 80/3*H(4)*x^2
          - 24*H(4,0)
          - 24*H(4,0)*x
          - 40*H(4,1)
          - 40*H(4,1)*x
          - 48*H(5)
          - 176/3*H(5)*x
          )

       + ca^3 * (
          - 15722/3
          + 63230/729*x^-1
          + 477635/162*x
          - 3411235/1458*x^2
          + 1856*z5
          - 96*z5*x
          + 38824/27*z3*x^-1
          - 7262/27*z3
          + 1684/27*z3*x
          - 33410/27*z3*x^2
          + 243046/81*z2*x^-1
          + 172045/81*z2
          + 207847/81*z2*x
          - 26002/81*z2*x^2
          - 1760*z2*z3
          - 4192/3*z2*z3*x
          - 57376/45*z2^2*x^-1
          - 17752/45*z2^2
          - 1200*z2^2*x
          + 24244/45*z2^2*x^2
          + 504*pgg( - x)*z5
          + 1876/3*pgg( - x)*z3
          + 6464/81*pgg( - x)*z2
          - 1888/3*pgg( - x)*z2*z3
          + 5038/45*pgg( - x)*z2^2
          + 1376/3*pgg( - x)*H(-4,0)
          - 1184*pgg( - x)*H(-3)*z2
          - 832*pgg( - x)*H(-3,-1,0)
          + 3872/9*pgg( - x)*H(-3,0)
          + 1120*pgg( - x)*H(-3,0,0)
          + 768*pgg( - x)*H(-3,2)
          - 1712*pgg( - x)*H(-2)*z3
          - 616*pgg( - x)*H(-2)*z2
          - 1984/3*pgg( - x)*H(-2,-2,0)
          + 1712*pgg( - x)*H(-2,-1)*z2
          + 800*pgg( - x)*H(-2,-1,-1,0)
          - 5104/9*pgg( - x)*H(-2,-1,0)
          - 5408/3*pgg( - x)*H(-2,-1,0,0)
          - 1312*pgg( - x)*H(-2,-1,2)
          + 536*pgg( - x)*H(-2,0)
          - 1808*pgg( - x)*H(-2,0)*z2
          + 704*pgg( - x)*H(-2,0,0)
          + 4144/3*pgg( - x)*H(-2,0,0,0)
          + 2992/9*pgg( - x)*H(-2,2)
          + 1376/3*pgg( - x)*H(-2,2,0)
          + 544*pgg( - x)*H(-2,2,1)
          + 4576/3*pgg( - x)*H(-2,3)
          - 7436/9*pgg( - x)*H(-1)*z3
          - 2144/3*pgg( - x)*H(-1)*z2
          + 1528/15*pgg( - x)*H(-1)*z2^2
          - 832*pgg( - x)*H(-1,-3,0)
          + 1712*pgg( - x)*H(-1,-2)*z2
          + 800*pgg( - x)*H(-1,-2,-1,0)
          - 5192/9*pgg( - x)*H(-1,-2,0)
          - 5408/3*pgg( - x)*H(-1,-2,0,0)
          - 1312*pgg( - x)*H(-1,-2,2)
          + 6448/3*pgg( - x)*H(-1,-1)*z3
          + 7568/9*pgg( - x)*H(-1,-1)*z2
          + 800*pgg( - x)*H(-1,-1,-2,0)
          - 2112*pgg( - x)*H(-1,-1,-1)*z2
          - 768*pgg( - x)*H(-1,-1,-1,-1,0)
          + 6688/9*pgg( - x)*H(-1,-1,-1,0)
          + 2336*pgg( - x)*H(-1,-1,-1,0,0)
          + 1728*pgg( - x)*H(-1,-1,-1,2)
          - 2144/3*pgg( - x)*H(-1,-1,0)
          + 7648/3*pgg( - x)*H(-1,-1,0)*z2
          - 8624/9*pgg( - x)*H(-1,-1,0,0)
          - 2096*pgg( - x)*H(-1,-1,0,0,0)
          - 1408/3*pgg( - x)*H(-1,-1,2)
          - 2176/3*pgg( - x)*H(-1,-1,2,0)
          - 2432/3*pgg( - x)*H(-1,-1,2,1)
          - 6496/3*pgg( - x)*H(-1,-1,3)
          + 12928/81*pgg( - x)*H(-1,0)
          - 4784/3*pgg( - x)*H(-1,0)*z3
          - 1936/3*pgg( - x)*H(-1,0)*z2
          + 2680/3*pgg( - x)*H(-1,0,0)
          - 4400/3*pgg( - x)*H(-1,0,0)*z2
          + 5500/9*pgg( - x)*H(-1,0,0,0)
          + 2864/3*pgg( - x)*H(-1,0,0,0,0)
          + 1072/3*pgg( - x)*H(-1,2)
          + 48*pgg( - x)*H(-1,2)*z2
          + 704/3*pgg( - x)*H(-1,2,0)
          + 256*pgg( - x)*H(-1,2,0,0)
          + 704/3*pgg( - x)*H(-1,2,1)
          + 704/3*pgg( - x)*H(-1,2,1,0)
          + 192*pgg( - x)*H(-1,2,1,1)
          + 704/3*pgg( - x)*H(-1,2,2)
          + 528*pgg( - x)*H(-1,3)
          + 672*pgg( - x)*H(-1,3,0)
          + 2336/3*pgg( - x)*H(-1,3,1)
          + 1328*pgg( - x)*H(-1,4)
          + 120*pgg( - x)*H(0)
          + 3212/9*pgg( - x)*H(0)*z3
          + 5360/27*pgg( - x)*H(0)*z2
          + 904/15*pgg( - x)*H(0)*z2^2
          - 6464/81*pgg( - x)*H(0,0)
          + 1712/3*pgg( - x)*H(0,0)*z3
          + 1804/9*pgg( - x)*H(0,0)*z2
          - 268*pgg( - x)*H(0,0,0)
          + 432*pgg( - x)*H(0,0,0)*z2
          - 1364/9*pgg( - x)*H(0,0,0,0)
          - 208*pgg( - x)*H(0,0,0,0,0)
          - 496/3*pgg( - x)*H(2)*z3
          - 836/9*pgg( - x)*H(2)*z2
          - 112*pgg( - x)*H(2,0)*z2
          - 176/9*pgg( - x)*H(2,0,0)
          + 64/3*pgg( - x)*H(2,0,0,0)
          - 304/3*pgg( - x)*H(2,1)*z2
          + 88/9*pgg( - x)*H(2,1,0)
          + 64/3*pgg( - x)*H(2,1,0,0)
          - 88/9*pgg( - x)*H(2,2)
          + 64/3*pgg( - x)*H(2,3)
          - 536/3*pgg( - x)*H(3)
          - 608/3*pgg( - x)*H(3)*z2
          - 308/3*pgg( - x)*H(3,0)
          - 352/3*pgg( - x)*H(3,0,0)
          - 352/3*pgg( - x)*H(3,1)
          - 352/3*pgg( - x)*H(3,1,0)
          - 96*pgg( - x)*H(3,1,1)
          - 352/3*pgg( - x)*H(3,2)
          - 1628/9*pgg( - x)*H(4)
          - 784/3*pgg( - x)*H(4,0)
          - 976/3*pgg( - x)*H(4,1)
          - 400*pgg( - x)*H(5)
          - 1616486/729*pgg(x)
          - 480*pgg(x)*z5
          + 21994/9*pgg(x)*z3
          + 170666/81*pgg(x)*z2
          - 2896/3*pgg(x)*z2*z3
          - 25102/45*pgg(x)*z2^2
          + 1184/3*pgg(x)*H(-4,0)
          - 960*pgg(x)*H(-3)*z2
          - 640*pgg(x)*H(-3,-1,0)
          + 3520/9*pgg(x)*H(-3,0)
          + 896*pgg(x)*H(-3,0,0)
          + 640*pgg(x)*H(-3,2)
          - 2144/3*pgg(x)*H(-2)*z3
          - 572/3*pgg(x)*H(-2)*z2
          - 544/3*pgg(x)*H(-2,-2,0)
          + 752*pgg(x)*H(-2,-1)*z2
          + 608/3*pgg(x)*H(-2,-1,-1,0)
          - 616/3*pgg(x)*H(-2,-1,0)
          - 2048/3*pgg(x)*H(-2,-1,0,0)
          - 1952/3*pgg(x)*H(-2,-1,2)
          + 13400/27*pgg(x)*H(-2,0)
          - 2320/3*pgg(x)*H(-2,0)*z2
          + 2552/9*pgg(x)*H(-2,0,0)
          + 1312/3*pgg(x)*H(-2,0,0,0)
          + 88*pgg(x)*H(-2,2)
          + 544/3*pgg(x)*H(-2,2,0)
          + 608/3*pgg(x)*H(-2,2,1)
          + 2048/3*pgg(x)*H(-2,3)
          - 191858/81*pgg(x)*H(0)
          + 11792/9*pgg(x)*H(0)*z3
          + 6656/3*pgg(x)*H(0)*z2
          - 2408/5*pgg(x)*H(0)*z2^2
          - 130514/81*pgg(x)*H(0,0)
          + 2224/3*pgg(x)*H(0,0)*z3
          + 11264/9*pgg(x)*H(0,0)*z2
          - 10952/9*pgg(x)*H(0,0,0)
          + 688*pgg(x)*H(0,0,0)*z2
          - 5060/9*pgg(x)*H(0,0,0,0)
          - 272*pgg(x)*H(0,0,0,0,0)
          - 192268/81*pgg(x)*H(1)
          + 9196/9*pgg(x)*H(1)*z3
          + 17236/9*pgg(x)*H(1)*z2
          - 296*pgg(x)*H(1)*z2^2
          + 1664/3*pgg(x)*H(1,-3,0)
          - 400*pgg(x)*H(1,-2)*z2
          - 1696/3*pgg(x)*H(1,-2,-1,0)
          + 3080/9*pgg(x)*H(1,-2,0)
          + 1792/3*pgg(x)*H(1,-2,0,0)
          + 352/3*pgg(x)*H(1,-2,2)
          - 176374/81*pgg(x)*H(1,0)
          + 2032/3*pgg(x)*H(1,0)*z3
          + 12760/9*pgg(x)*H(1,0)*z2
          - 47888/27*pgg(x)*H(1,0,0)
          + 688*pgg(x)*H(1,0,0)*z2
          - 9196/9*pgg(x)*H(1,0,0,0)
          - 1456/3*pgg(x)*H(1,0,0,0,0)
          - 19246/9*pgg(x)*H(1,1)
          + 240*pgg(x)*H(1,1)*z3
          + 10736/9*pgg(x)*H(1,1)*z2
          + 32*pgg(x)*H(1,1,-2,0)
          - 19484/9*pgg(x)*H(1,1,0)
          + 640*pgg(x)*H(1,1,0)*z2
          - 10384/9*pgg(x)*H(1,1,0,0)
          - 592*pgg(x)*H(1,1,0,0,0)
          - 2040*pgg(x)*H(1,1,1)
          + 768*pgg(x)*H(1,1,1)*z2
          - 14696/9*pgg(x)*H(1,1,1,0)
          - 1216*pgg(x)*H(1,1,1,0,0)
          - 4400/3*pgg(x)*H(1,1,1,1)
          - 1152*pgg(x)*H(1,1,1,1,0)
          - 960*pgg(x)*H(1,1,1,1,1)
          - 1152*pgg(x)*H(1,1,1,2)
          - 14080/9*pgg(x)*H(1,1,2)
          - 1280*pgg(x)*H(1,1,2,0)
          - 1152*pgg(x)*H(1,1,2,1)
          - 1024*pgg(x)*H(1,1,3)
          - 20452/9*pgg(x)*H(1,2)
          + 880*pgg(x)*H(1,2)*z2
          - 14432/9*pgg(x)*H(1,2,0)
          - 3296/3*pgg(x)*H(1,2,0,0)
          - 1584*pgg(x)*H(1,2,1)
          - 1280*pgg(x)*H(1,2,1,0)
          - 1152*pgg(x)*H(1,2,1,1)
          - 1280*pgg(x)*H(1,2,2)
          - 13816/9*pgg(x)*H(1,3)
          - 3488/3*pgg(x)*H(1,3,0)
          - 1216*pgg(x)*H(1,3,1)
          - 2480/3*pgg(x)*H(1,4)
          - 177130/81*pgg(x)*H(2)
          + 1568/3*pgg(x)*H(2)*z3
          + 3520/3*pgg(x)*H(2)*z2
          + 96*pgg(x)*H(2,-2,0)
          - 16424/9*pgg(x)*H(2,0)
          + 752*pgg(x)*H(2,0)*z2
          - 8360/9*pgg(x)*H(2,0,0)
          - 1616/3*pgg(x)*H(2,0,0,0)
          - 6656/3*pgg(x)*H(2,1)
          + 880*pgg(x)*H(2,1)*z2
          - 14432/9*pgg(x)*H(2,1,0)
          - 3296/3*pgg(x)*H(2,1,0,0)
          - 14344/9*pgg(x)*H(2,1,1)
          - 1280*pgg(x)*H(2,1,1,0)
          - 1152*pgg(x)*H(2,1,1,1)
          - 1280*pgg(x)*H(2,1,2)
          - 13112/9*pgg(x)*H(2,2)
          - 1184*pgg(x)*H(2,2,0)
          - 1280*pgg(x)*H(2,2,1)
          - 3104/3*pgg(x)*H(2,3)
          - 60440/27*pgg(x)*H(3)
          + 2432/3*pgg(x)*H(3)*z2
          - 3784/3*pgg(x)*H(3,0)
          - 832*pgg(x)*H(3,0,0)
          - 14344/9*pgg(x)*H(3,1)
          - 3680/3*pgg(x)*H(3,1,0)
          - 1280*pgg(x)*H(3,1,1)
          - 3680/3*pgg(x)*H(3,2)
          - 11440/9*pgg(x)*H(4)
          - 2704/3*pgg(x)*H(4,0)
          - 3568/3*pgg(x)*H(4,1)
          - 720*pgg(x)*H(5)
          + 5440/3*H(-4,0)
          - 448/3*H(-4,0)*x
          - 4384/3*H(-3)*z2
          + 352/3*H(-3)*z2*x
          - 2752/3*H(-3,-1,0)
          + 832/3*H(-3,-1,0)*x
          - 7568/3*H(-3,0)
          - 704/9*H(-3,0)*x^-1
          - 56/3*H(-3,0)*x
          - 7832/3*H(-3,0)*x^2
          + 6464/3*H(-3,0,0)
          - 1024/3*H(-3,0,0)*x
          + 3008/3*H(-3,2)
          + 64/3*H(-3,2)*x
          - 1504/3*H(-2)*z3
          + 1504/3*H(-2)*z3*x
          - 396*H(-2)*z2*x^-1
          + 23116/9*H(-2)*z2
          + 3992/9*H(-2)*z2*x
          + 2112*H(-2)*z2*x^2
          - 1088/3*H(-2,-2,0)
          + 1088/3*H(-2,-2,0)*x
          + 384*H(-2,-1)*z2
          - 384*H(-2,-1)*z2*x
          + 896/3*H(-2,-1,-1,0)
          - 896/3*H(-2,-1,-1,0)*x
          + 1544*H(-2,-1,0)
          - 1672/9*H(-2,-1,0)*x^-1
          - 640/3*H(-2,-1,0)*x
          + 11440/9*H(-2,-1,0)*x^2
          - 2656/3*H(-2,-1,0,0)
          + 2656/3*H(-2,-1,0,0)*x
          - 704/3*H(-2,-1,2)
          + 704/3*H(-2,-1,2)*x
          + 63584/27*H(-2,0)
          - 2144/9*H(-2,0)*x^-1
          - 20960/27*H(-2,0)*x
          + 20896/9*H(-2,0)*x^2
          - 2560/3*H(-2,0)*z2
          + 2560/3*H(-2,0)*z2*x
          - 10360/3*H(-2,0,0)
          + 4136/9*H(-2,0,0)*x^-1
          + 52/3*H(-2,0,0)*x
          - 29348/9*H(-2,0,0)*x^2
          + 3584/3*H(-2,0,0,0)
          - 3584/3*H(-2,0,0,0)*x
          - 16168/9*H(-2,2)
          + 2728/9*H(-2,2)*x^-1
          - 4952/9*H(-2,2)*x
          - 13288/9*H(-2,2)*x^2
          + 704/3*H(-2,2,0)
          - 704/3*H(-2,2,0)*x
          + 256*H(-2,2,1)
          - 256*H(-2,2,1)*x
          + 1952/3*H(-2,3)
          - 1952/3*H(-2,3)*x
          + 9284/9*H(-1)*z3*x^-1
          + 16532/9*H(-1)*z3
          + 17452/9*H(-1)*z3*x
          + 8404/9*H(-1)*z3*x^2
          - 38708/27*H(-1)*z2*x^-1
          - 2096/3*H(-1)*z2
          - 696*H(-1)*z2*x
          - 38708/27*H(-1)*z2*x^2
          + 5104/9*H(-1,-2,0)
          + 1760/3*H(-1,-2,0)*x^-1
          + 5888/9*H(-1,-2,0)*x
          + 4576/9*H(-1,-2,0)*x^2
          - 2288/3*H(-1,-1)*z2*x^-1
          - 14432/9*H(-1,-1)*z2
          - 15484/9*H(-1,-1)*z2*x
          - 5852/9*H(-1,-1)*z2*x^2
          - 4672/9*H(-1,-1,-1,0)
          - 4576/9*H(-1,-1,-1,0)*x^-1
          - 5720/9*H(-1,-1,-1,0)*x
          - 3608/9*H(-1,-1,-1,0)*x^2
          - 800/9*H(-1,-1,0)
          - 20504/27*H(-1,-1,0)*x^-1
          - 752/9*H(-1,-1,0)*x
          - 20504/27*H(-1,-1,0)*x^2
          + 5552/3*H(-1,-1,0,0)
          + 4400/3*H(-1,-1,0,0)*x^-1
          + 1996*H(-1,-1,0,0)*x
          + 4004/3*H(-1,-1,0,0)*x^2
          + 1344*H(-1,-1,2)
          + 4576/9*H(-1,-1,2)*x^-1
          + 4208/3*H(-1,-1,2)*x
          + 4048/9*H(-1,-1,2)*x^2
          - 44228/27*H(-1,0)
          + 32/27*H(-1,0)*x^-2
          - 35908/27*H(-1,0)*x^-1
          - 14708/9*H(-1,0)*x
          - 35836/27*H(-1,0)*x^2
          + 14872/9*H(-1,0)*z2*x^-1
          + 22792/9*H(-1,0)*z2
          + 23060/9*H(-1,0)*z2*x
          + 14564/9*H(-1,0)*z2*x^2
          + 1848*H(-1,0,0)
          + 57016/27*H(-1,0,0)*x^-1
          + 16592/9*H(-1,0,0)*x
          + 57016/27*H(-1,0,0)*x^2
          - 6776/3*H(-1,0,0,0)
          - 2112*H(-1,0,0,0)*x^-1
          - 6908/3*H(-1,0,0,0)*x
          - 2068*H(-1,0,0,0)*x^2
          + 5888/9*H(-1,2)
          + 28456/27*H(-1,2)*x^-1
          + 5888/9*H(-1,2)*x
          + 28456/27*H(-1,2)*x^2
          - 2384/3*H(-1,2,0)
          - 528*H(-1,2,0)*x^-1
          - 2384/3*H(-1,2,0)*x
          - 528*H(-1,2,0)*x^2
          - 2960/3*H(-1,2,1)
          - 1936/3*H(-1,2,1)*x^-1
          - 2960/3*H(-1,2,1)*x
          - 1936/3*H(-1,2,1)*x^2
          - 2072*H(-1,3)
          - 11528/9*H(-1,3)*x^-1
          - 6304/3*H(-1,3)*x
          - 11264/9*H(-1,3)*x^2
          + 959401/81*H(0)
          - 102079/27*H(0)*x^-1
          - 25586/9*H(0)*x
          + 3294515/243*H(0)*x^2
          + 1276/3*H(0)*z3*x^-1
          - 22004/9*H(0)*z3
          + 5800/9*H(0)*z3*x
          - 12496/3*H(0)*z3*x^2
          + 41368/27*H(0)*z2*x^-1
          - 9506/3*H(0)*z2
          + 62482/27*H(0)*z2*x
          - 51928/9*H(0)*z2*x^2
          - 2336/15*H(0)*z2^2
          - 14464/15*H(0)*z2^2*x
          - 302995/81*H(0,0)
          - 9062/3*H(0,0)*x^-1
          - 313876/81*H(0,0)*x
          - 44534/27*H(0,0)*x^2
          + 6656/3*H(0,0)*z3
          + 5632/3*H(0,0)*z3*x
          + 3740/9*H(0,0)*z2*x^-1
          - 788*H(0,0)*z2
          + 16640/9*H(0,0)*z2*x
          - 34232/9*H(0,0)*z2*x^2
          + 146410/27*H(0,0,0)
          - 10856/9*H(0,0,0)*x^-1
          - 38162/9*H(0,0,0)*x
          + 203636/27*H(0,0,0)*x^2
          + 1344*H(0,0,0)*z2
          + 2688*H(0,0,0)*z2*x
          - 3464/9*H(0,0,0,0)
          - 176*H(0,0,0,0)*x^-1
          - 18416/9*H(0,0,0,0)*x
          + 2640*H(0,0,0,0)*x^2
          - 1920*H(0,0,0,0,0)*x
          + 137744/27*H(1)
          - 222560/27*H(1)*x^-1
          - 492137/81*H(1)*x
          + 568297/81*H(1)*x^2
          + 4180/9*H(1)*z3*x^-1
          + 4364/9*H(1)*z3
          - 2128/9*H(1)*z3*x
          - 2024/9*H(1)*z3*x^2
          + 81956/27*H(1)*z2*x^-1
          - 4616/3*H(1)*z2
          + 5932/3*H(1)*z2*x
          - 73244/27*H(1)*z2*x^2
          + 3184/9*H(1,-2,0)
          - 1408/9*H(1,-2,0)*x^-1
          - 2408/9*H(1,-2,0)*x
          + 2024/9*H(1,-2,0)*x^2
          + 7672/9*H(1,0)
          - 236140/81*H(1,0)*x^-1
          - 41384/27*H(1,0)*x
          + 173194/81*H(1,0)*x^2
          + 8800/9*H(1,0)*z2*x^-1
          - 608/3*H(1,0)*z2
          + 408*H(1,0)*z2*x
          - 6952/9*H(1,0)*z2*x^2
          + 16040/9*H(1,0,0)
          - 24328/9*H(1,0,0)*x^-1
          - 18484/9*H(1,0,0)*x
          + 21908/9*H(1,0,0)*x^2
          + 408*H(1,0,0,0)
          - 880*H(1,0,0,0)*x^-1
          - 1532/3*H(1,0,0,0)*x
          + 2332/3*H(1,0,0,0)*x^2
          + 12724/27*H(1,1)
          - 193424/81*H(1,1)*x^-1
          - 3698/3*H(1,1)*x
          + 135914/81*H(1,1)*x^2
          + 12584/9*H(1,1)*z2*x^-1
          - 6200/9*H(1,1)*z2
          + 7528/9*H(1,1)*z2*x
          - 11176/9*H(1,1)*z2*x^2
          + 15400/9*H(1,1,0)
          - 74608/27*H(1,1,0)*x^-1
          - 6124/3*H(1,1,0)*x
          + 62992/27*H(1,1,0)*x^2
          + 10904/9*H(1,1,0,0)
          - 17512/9*H(1,1,0,0)*x^-1
          - 12232/9*H(1,1,0,0)*x
          + 5368/3*H(1,1,0,0)*x^2
          + 13960/9*H(1,1,1)
          - 2616*H(1,1,1)*x^-1
          - 17420/9*H(1,1,1)*x
          + 20156/9*H(1,1,1)*x^2
          + 8128/9*H(1,1,1,0)
          - 14608/9*H(1,1,1,0)*x^-1
          - 9968/9*H(1,1,1,0)*x
          + 12848/9*H(1,1,1,0)*x^2
          + 800*H(1,1,1,1)
          - 1408*H(1,1,1,1)*x^-1
          - 976*H(1,1,1,1)*x
          + 1232*H(1,1,1,1)*x^2
          + 8536/9*H(1,1,2)
          - 14872/9*H(1,1,2)*x^-1
          - 10388/9*H(1,1,2)*x
          + 12980/9*H(1,1,2)*x^2
          + 13448/9*H(1,2)
          - 71704/27*H(1,2)*x^-1
          - 17420/9*H(1,2)*x
          + 62992/27*H(1,2)*x^2
          + 9832/9*H(1,2,0)
          - 5368/3*H(1,2,0)*x^-1
          - 11408/9*H(1,2,0)*x
          + 14608/9*H(1,2,0)*x^2
          + 8536/9*H(1,2,1)
          - 14872/9*H(1,2,1)*x^-1
          - 10388/9*H(1,2,1)*x
          + 12980/9*H(1,2,1)*x^2
          + 5968/9*H(1,3)
          - 4048/3*H(1,3)*x^-1
          - 7820/9*H(1,3)*x
          + 10252/9*H(1,3)*x^2
          - 172045/81*H(2)
          - 350770/81*H(2)*x^-1
          - 340219/81*H(2)*x
          + 26002/81*H(2)*x^2
          + 896/3*H(2)*z3
          + 896/3*H(2)*z3*x
          + 12452/9*H(2)*z2*x^-1
          + 404/9*H(2)*z2
          + 18452/9*H(2)*z2*x
          - 5236/3*H(2)*z2*x^2
          - 128/3*H(2,-2,0)
          - 128/3*H(2,-2,0)*x
          + 68572/27*H(2,0)
          - 53296/27*H(2,0)*x^-1
          - 74276/27*H(2,0)*x
          + 113968/27*H(2,0)*x^2
          + 512*H(2,0)*z2
          + 512*H(2,0)*z2*x
          + 7544/9*H(2,0,0)
          - 3608/3*H(2,0,0)*x^-1
          - 15448/9*H(2,0,0)*x
          + 6776/3*H(2,0,0)*x^2
          - 1600/3*H(2,0,0,0)
          - 1600/3*H(2,0,0,0)*x
          + 62572/27*H(2,1)
          - 43960/27*H(2,1)*x^-1
          - 56852/27*H(2,1)*x
          + 111064/27*H(2,1)*x^2
          + 2240/3*H(2,1)*z2
          + 2240/3*H(2,1)*z2*x
          + 7304/9*H(2,1,0)
          - 3608/3*H(2,1,0)*x^-1
          - 15328/9*H(2,1,0)*x
          + 21824/9*H(2,1,0)*x^2
          - 3296/3*H(2,1,0,0)
          - 3296/3*H(2,1,0,0)*x
          + 544*H(2,1,1)
          - 1232*H(2,1,1)*x^-1
          - 1808*H(2,1,1)*x
          + 2112*H(2,1,1)*x^2
          - 896*H(2,1,1,0)
          - 896*H(2,1,1,0)*x
          - 768*H(2,1,1,1)
          - 768*H(2,1,1,1)*x
          - 896*H(2,1,2)
          - 896*H(2,1,2)*x
          + 6544/9*H(2,2)
          - 3872/3*H(2,2)*x^-1
          - 17492/9*H(2,2)*x
          + 21428/9*H(2,2)*x^2
          - 992*H(2,2,0)
          - 992*H(2,2,0)*x
          - 896*H(2,2,1)
          - 896*H(2,2,1)*x
          - 2144/3*H(2,3)
          - 2144/3*H(2,3)*x
          + 9506/3*H(3)
          - 47800/27*H(3)*x^-1
          - 27814/9*H(3)*x
          + 51928/9*H(3)*x^2
          + 2912/3*H(3)*z2
          + 5152/3*H(3)*z2*x
          + 2668/3*H(3,0)
          - 2332/3*H(3,0)*x^-1
          - 15980/9*H(3,0)*x
          + 28556/9*H(3,0)*x^2
          - 3616/3*H(3,0,0)
          - 5024/3*H(3,0,0)*x
          + 7784/9*H(3,1)
          - 7040/9*H(3,1)*x^-1
          - 16732/9*H(3,1)*x
          + 29876/9*H(3,1)*x^2
          - 1472*H(3,1,0)
          - 5440/3*H(3,1,0)*x
          - 1344*H(3,1,1)
          - 1728*H(3,1,1)*x
          - 4288/3*H(3,2)
          - 1856*H(3,2)*x
          + 788*H(4)
          - 4444/9*H(4)*x^-1
          - 16808/9*H(4)*x
          + 34232/9*H(4)*x^2
          - 4384/3*H(4,0)
          - 7072/3*H(4,0)*x
          - 5152/3*H(4,1)
          - 7840/3*H(4,1)*x
          - 1344*H(5)
          - 8512/3*H(5)*x
          )

       + delta(1 - x)*nf^3 * (
          - 1000/729
          + 80/27*z2
          )

       + delta(1 - x)*cf*nf^2 * (
          + 28945/162
          - 1144/9*z3
          - 100/9*z2
          - 32/45*z2^2
          )

       + delta(1 - x)*cf^2*nf * (
          + 751/9
          - 400*z5
          + 740/3*z3
          )

       + delta(1 - x)*ca*nf^2 * (
          + 174769/972
          + 404/9*z3
          - 6740/81*z2
          + 608/45*z2^2
          )

       + delta(1 - x)*ca*cf*nf * (
          - 411137/324
          + 200*z5
          + 6664/9*z3
          + 2128/9*z2
          - 128*z2*z3
          + 176/45*z2^2
          )

       + delta(1 - x)*ca^2*nf * (
          - 1988899/972
          + 1064/9*z5
          + 6794/27*z3
          + 70774/81*z2
          - 24*z2*z3
          - 28526/135*z2^2
          )

       + delta(1 - x)*ca^3 * (
          + 14160613/2916
          + 4048/9*z5
          - 90632/27*z3
          + 464/3*z3^2
          - 196718/81*z2
          + 836*z2*z3
          + 22501/27*z2^2
          - 15644/105*z2^3
          );

L Kqq0 =

       + cf * (
          + 2*pqq(x)
          )

       + delta(1 - x)*cf * (
          + 3
          );

L Kqg0 =

       + nf * (
          + 2*pqg(x)
          );

L Kgq0 =

       + cf * (
          + 2*pgq(x)
          );

L Kgg0 =

       + ca * (
          + 4*pgg(x)
          )

       + delta(1 - x)*nf * (
          - 2/3
          )

       + delta(1 - x)*ca * (
          + 11/3
          );

L Kqqns1 =

       + cf*nf * (
          + 1/3
          + 13/3*x
          - 29/9*pqq(x)
          - 8/3*pqq(x)*H(0)
          - 4/3*pqq(x)*H(1)
          )

       + cf^2 * (
          - 4
          + 4*x
          - 8*pqq( - x)*z2
          - 16*pqq( - x)*H(-1,0)
          + 8*pqq( - x)*H(0,0)
          - 6*pqq(x)*H(0)
          + 8*pqq(x)*H(1,0)
          + 8*pqq(x)*H(2)
          + 2*H(0)
          - 6*H(0)*x
          - 4*H(0,0)
          - 4*H(0,0)*x
          )

       + ca*cf * (
          + 13/6
          - 167/6*x
          + 4*pqq( - x)*z2
          + 8*pqq( - x)*H(-1,0)
          - 4*pqq( - x)*H(0,0)
          + 367/18*pqq(x)
          - 4*pqq(x)*z2
          + 44/3*pqq(x)*H(0)
          + 4*pqq(x)*H(0,0)
          + 22/3*pqq(x)*H(1)
          )

       + delta(1 - x)*cf*nf * (
          - 19/3
          - 16/3*z2
          )

       + delta(1 - x)*cf^2 * (
          + 3/2
          + 24*z3
          - 12*z2
          )

       + delta(1 - x)*ca*cf * (
          + 215/6
          - 12*z3
          + 88/3*z2
          );

L Kqqps1 =

       + cf*nf * (
          - 46
          + 64/3*x^-1
          + 30*x
          - 16/3*x^2
          + 16/3*H(0)*x^-1
          - 12*H(0)*x
          + 32/3*H(0)*x^2
          - 8*H(0,0)
          - 8*H(0,0)*x
          );

L Kqg1 =

       + nf^2 * (
          + 44/9
          - 8/9*x^-1
          - 100/9*x
          + 28/3*x^2
          + 4/3*pqg(x)*H(0)
          + 4/3*pqg(x)*H(1)
          )

       + cf*nf * (
          + 4
          - 14*x
          + 8*x^2
          + 8*pqg(x)*H(0,0)
          - 12*pqg(x)*H(1)
          + 8*pqg(x)*H(1,0)
          + 2*H(0)
          + 8*H(0)*x
          - 24*H(0)*x^2
          - 4*H(0,0)
          + 8*H(0,0)*x
          + 16*H(1)
          )

       + ca*nf * (
          - 644/9
          + 200/9*x^-1
          + 310/9*x
          + 4*x^2
          - 8*z2
          - 16*z2*x^2
          - 8*pqg( - x)*H(-1,0)
          + 8*pqg(x)*H(2)
          - 22/3*H(0)
          + 16/3*H(0)*x^-1
          - 196/3*H(0)*x
          + 44*H(0)*x^2
          - 8*H(0,0)
          - 16*H(0,0)*x
          + 2/3*H(1)
          - 100/3*H(1)*x
          + 100/3*H(1)*x^2
          );

L Kgq1 =

       + cf*nf * (
          + 52/3
          - 58/3*x^-1
          - 26/3*x
          - 4*pgq(x)*H(0)
          - 4/3*pgq(x)*H(1)
          )

       + cf^2 * (
          - 18
          + 10*x^-1
          - x
          - 16*z2*x^-1
          + 16*z2
          - 8*z2*x
          + 8*pgq(x)*H(2)
          + 4*H(0)
          + 6*H(0)*x
          - 8*H(0,0)
          + 4*H(0,0)*x
          + 12*H(1)*x^-1
          )

       + ca*cf * (
          - 22/3
          + 29*x^-1
          + 83/3*x
          + 64/3*x^2
          + 16*z2*x^-1
          + 8*z2*x
          - 8*pgq( - x)*H(-1,0)
          + 4/3*pgq(x)*H(1)
          + 8*pgq(x)*H(1,0)
          - 92*H(0)
          + 44/3*H(0)*x^-1
          + 10*H(0)*x
          - 32/3*H(0)*x^2
          + 16*H(0,0)
          + 8*H(0,0)*x
          - 12*H(1)
          + 6*H(1)*x
          );

L Kgg1 =

       + nf^2 * (
          + 8/9
          - 4/9*x
          + 4/9*x^2
          + 4/9*pgg(x)
          )

       + cf*nf * (
          + 6
          - 88/9*x^-1
          + 10*x
          - 56/9*x^2
          - 8*H(0)
          - 16/3*H(0)*x^-1
          + 12*H(0)*x
          - 8*H(0,0)
          - 8*H(0,0)*x
          )

       + ca*nf * (
          - 52/9
          - 52/9*x^-1
          + 8/9*x
          + 8/9*x^2
          - 28/3*pgg(x)
          - 8/3*pgg(x)*H(0)
          - 8/3*pgg(x)*H(1)
          - 8/3*H(0)
          - 8/3*H(0)*x
          )

       + ca^2 * (
          + 728/9
          - 268/9*x^-1
          - 607/9*x
          + 389/9*x^2
          - 8*pgg( - x)*z2
          - 16*pgg( - x)*H(-1,0)
          + 8*pgg( - x)*H(0,0)
          + 389/9*pgg(x)
          - 8*pgg(x)*z2
          + 44/3*pgg(x)*H(0)
          + 8*pgg(x)*H(0,0)
          + 44/3*pgg(x)*H(1)
          + 16*pgg(x)*H(1,0)
          + 16*pgg(x)*H(2)
          - 100/3*H(0)
          + 44/3*H(0)*x
          - 176/3*H(0)*x^2
          + 32*H(0,0)
          + 32*H(0,0)*x
          )

       + delta(1 - x)*nf^2 * (
          - 20/27
          )

       + delta(1 - x)*cf*nf * (
          - 2
          )

       + delta(1 - x)*ca*nf * (
          + 172/27
          - 8/3*z2
          )

       + delta(1 - x)*ca^2 * (
          - 449/27
          + 12*z3
          + 44/3*z2
          );

L Kqqns2 =

       + cf*nf^2 * (
          + 58/27
          - 590/27*x
          + 470/81*pqq(x)
          - 32/9*pqq(x)*z2
          + 268/27*pqq(x)*H(0)
          + 16/3*pqq(x)*H(0,0)
          + 116/27*pqq(x)*H(1)
          + 16/9*pqq(x)*H(1,0)
          + 16/9*pqq(x)*H(1,1)
          + 32/9*pqq(x)*H(2)
          - 4/3*H(0)
          - 92/9*H(0)*x
          - 4/9*H(1)
          - 52/9*H(1)*x
          )

       + cf^2*nf * (
          + 1072/45
          + 64/15*x^-1
          - 2152/45*x
          + 192/5*x^2
          + 320/3*z3*x
          - 16*z2
          + 80/3*z2*x
          - 192/5*z2*x^3
          + 64/3*pqq( - x)*z3
          + 160/9*pqq( - x)*z2
          + 128/3*pqq( - x)*H(-2,0)
          - 64/3*pqq( - x)*H(-1)*z2
          - 128/3*pqq( - x)*H(-1,-1,0)
          + 320/9*pqq( - x)*H(-1,0)
          + 64*pqq( - x)*H(-1,0,0)
          - 32/3*pqq( - x)*H(0)
          + 16/3*pqq( - x)*H(0)*z2
          - 160/9*pqq( - x)*H(0,0)
          - 80/3*pqq( - x)*H(0,0,0)
          - 67/3*pqq(x)
          + 208/3*pqq(x)*z3
          + 32*pqq(x)*H(-2,0)
          + 19*pqq(x)*H(0)
          + 80/3*pqq(x)*H(0)*z2
          + 12*pqq(x)*H(0,0)
          - 32/3*pqq(x)*H(0,0,0)
          - 4*pqq(x)*H(1)
          - 32/3*pqq(x)*H(1)*z2
          - 232/9*pqq(x)*H(1,0)
          - 80/3*pqq(x)*H(1,0,0)
          - 64/3*pqq(x)*H(1,1,0)
          - 32/3*pqq(x)*H(1,2)
          - 160/9*pqq(x)*H(2)
          - 80/3*pqq(x)*H(2,0)
          - 16*pqq(x)*H(2,1)
          - 32*pqq(x)*H(3)
          + 64/3*H(-2,0)
          - 32/3*H(-1)*z2
          - 160/3*H(-1)*z2*x
          - 64/3*H(-1,-1,0)
          - 320/3*H(-1,-1,0)*x
          + 352/3*H(-1,0)
          + 64/15*H(-1,0)*x^-2
          + 224/3*H(-1,0)*x
          - 192/5*H(-1,0)*x^3
          + 32/3*H(-1,0,0)
          + 160/3*H(-1,0,0)*x
          - 209/45*H(0)
          - 64/15*H(0)*x^-1
          - 1643/15*H(0)*x
          + 192/5*H(0)*x^2
          - 16/3*H(0)*z2
          - 16/3*H(0)*z2*x
          + 68/9*H(0,0)
          - 76/9*H(0,0)*x
          + 192/5*H(0,0)*x^3
          + 56/3*H(0,0,0)
          + 56/3*H(0,0,0)*x
          + 152/3*H(1)
          - 112*H(1)*x
          - 32/3*H(1)*z2
          + 160/3*H(1)*z2*x
          - 32/3*H(1,0)
          + 32/3*H(1,0)*x
          + 32/3*H(1,0,0)
          - 160/3*H(1,0,0)*x
          + 16*H(2)
          + 48*H(2)*x
          + 8/3*H(2,0)
          + 8/3*H(2,0)*x
          + 16/3*H(3)
          + 16/3*H(3)*x
          )

       + cf^3 * (
          - 62
          + 62*x
          - 120*z3
          - 648*z3*x
          - 308*z2
          - 372*z2*x
          + 296/5*z2^2
          + 296/5*z2^2*x
          - 72*pqq( - x)*z3
          + 56*pqq( - x)*z2^2
          - 96*pqq( - x)*H(-3,0)
          + 512*pqq( - x)*H(-2)*z2
          + 128*pqq( - x)*H(-2,-1,0)
          + 48*pqq( - x)*H(-2,0)
          - 416*pqq( - x)*H(-2,0,0)
          - 448*pqq( - x)*H(-2,2)
          + 576*pqq( - x)*H(-1)*z3
          + 96*pqq( - x)*H(-1)*z2
          + 128*pqq( - x)*H(-1,-2,0)
          - 768*pqq( - x)*H(-1,-1)*z2
          + 640*pqq( - x)*H(-1,-1,0,0)
          + 768*pqq( - x)*H(-1,-1,2)
          + 640*pqq( - x)*H(-1,0)*z2
          + 48*pqq( - x)*H(-1,0,0)
          - 352*pqq( - x)*H(-1,0,0,0)
          - 96*pqq( - x)*H(-1,2)
          - 64*pqq( - x)*H(-1,2,0)
          - 512*pqq( - x)*H(-1,3)
          - 24*pqq( - x)*H(0)
          - 208*pqq( - x)*H(0)*z3
          - 24*pqq( - x)*H(0)*z2
          - 224*pqq( - x)*H(0,0)*z2
          - 72*pqq( - x)*H(0,0,0)
          + 96*pqq( - x)*H(0,0,0,0)
          + 96*pqq( - x)*H(2)*z2
          + 48*pqq( - x)*H(3)
          + 32*pqq( - x)*H(3,0)
          + 192*pqq( - x)*H(4)
          + 72/5*pqq(x)*z2^2
          - 32*pqq(x)*H(-3,0)
          + 96*pqq(x)*H(-2)*z2
          + 192*pqq(x)*H(-2,-1,0)
          - 96*pqq(x)*H(-2,0,0)
          - 3*pqq(x)*H(0)
          + 16*pqq(x)*H(0)*z3
          - 24*pqq(x)*H(0)*z2
          + 26*pqq(x)*H(0,0)
          - 32*pqq(x)*H(0,0,0,0)
          + 192*pqq(x)*H(1)*z3
          + 128*pqq(x)*H(1,-2,0)
          - 96*pqq(x)*H(1,0,0)
          - 64*pqq(x)*H(1,0,0,0)
          + 64*pqq(x)*H(1,2,0)
          + 128*pqq(x)*H(1,3)
          - 48*pqq(x)*H(2,0)
          + 32*pqq(x)*H(2,0,0)
          + 64*pqq(x)*H(2,1,0)
          + 64*pqq(x)*H(2,2)
          + 64*pqq(x)*H(3,0)
          + 64*pqq(x)*H(3,1)
          + 32*pqq(x)*H(4)
          + 96*H(-3,0)
          - 32*H(-3,0)*x
          - 80*H(-2,0)
          - 240*H(-2,0)*x
          + 64*H(-2,0,0)
          - 64*H(-2,0,0)*x
          + 480*H(-1)*z2
          + 480*H(-1)*z2*x
          + 192*H(-1,-1,0)
          + 192*H(-1,-1,0)*x
          - 32*H(-1,0)
          - 32*H(-1,0)*x
          - 416*H(-1,0,0)
          - 416*H(-1,0,0)*x
          - 384*H(-1,2)
          - 384*H(-1,2)*x
          - 3*H(0)
          - 539*H(0)*x
          + 96*H(0)*z3
          - 144*H(0)*z2
          - 448*H(0)*z2*x
          - 18*H(0,0)
          + 382*H(0,0)*x
          + 16*H(0,0)*z2
          - 16*H(0,0)*z2*x
          + 48*H(0,0,0)
          + 320*H(0,0,0)*x
          - 48*H(0,0,0,0)
          + 48*H(0,0,0,0)*x
          + 560*H(1)
          - 560*H(1)*x
          + 96*H(1)*z2
          - 96*H(1)*z2*x
          - 16*H(1,0)
          + 16*H(1,0)*x
          + 308*H(2)
          + 340*H(2)*x
          + 24*H(2,0)
          - 40*H(2,0)*x
          - 48*H(2,0,0)
          - 48*H(2,0,0)*x
          + 144*H(3)
          + 208*H(3)*x
          - 32*H(3,0)
          - 32*H(3,0)*x
          - 16*H(4)
          - 16*H(4)*x
          )

       + ca*cf*nf * (
          - 7303/135
          - 32/15*x^-1
          + 43013/135*x
          - 96/5*x^2
          - 160/3*z3*x
          + 8*z2
          - 88/3*z2*x
          + 96/5*z2*x^3
          - 32/3*pqq( - x)*z3
          - 80/9*pqq( - x)*z2
          - 64/3*pqq( - x)*H(-2,0)
          + 32/3*pqq( - x)*H(-1)*z2
          + 64/3*pqq( - x)*H(-1,-1,0)
          - 160/9*pqq( - x)*H(-1,0)
          - 32*pqq( - x)*H(-1,0,0)
          + 16/3*pqq( - x)*H(0)
          - 8/3*pqq( - x)*H(0)*z2
          + 80/9*pqq( - x)*H(0,0)
          + 40/3*pqq( - x)*H(0,0,0)
          - 7531/81*pqq(x)
          - 64/3*pqq(x)*z3
          + 48*pqq(x)*z2
          - 16*pqq(x)*H(-2,0)
          - 3536/27*pqq(x)*H(0)
          + 32/3*pqq(x)*H(0)*z2
          - 608/9*pqq(x)*H(0,0)
          - 40/3*pqq(x)*H(0,0,0)
          - 1552/27*pqq(x)*H(1)
          + 16*pqq(x)*H(1)*z2
          - 176/9*pqq(x)*H(1,0)
          - 8/3*pqq(x)*H(1,0,0)
          - 176/9*pqq(x)*H(1,1)
          + 16/3*pqq(x)*H(1,1,0)
          - 16/3*pqq(x)*H(1,2)
          - 352/9*pqq(x)*H(2)
          - 8*pqq(x)*H(3)
          - 32/3*H(-2,0)
          + 16/3*H(-1)*z2
          + 80/3*H(-1)*z2*x
          + 32/3*H(-1,-1,0)
          + 160/3*H(-1,-1,0)*x
          - 176/3*H(-1,0)
          - 32/15*H(-1,0)*x^-2
          - 112/3*H(-1,0)*x
          + 96/5*H(-1,0)*x^3
          - 16/3*H(-1,0,0)
          - 80/3*H(-1,0,0)*x
          - 16/15*H(0)
          + 32/15*H(0)*x^-1
          + 7952/45*H(0)*x
          - 96/5*H(0)*x^2
          + 88/3*H(0,0)*x
          - 96/5*H(0,0)*x^3
          - 292/9*H(1)
          + 1076/9*H(1)*x
          + 16/3*H(1)*z2
          - 80/3*H(1)*z2*x
          - 16/3*H(1,0,0)
          + 80/3*H(1,0,0)*x
          - 8*H(2)
          - 8*H(2)*x
          )

       + ca*cf^2 * (
          - 10817/90
          - 352/15*x^-1
          + 29627/90*x
          - 1056/5*x^2
          + 132*z3
          + 244/3*z3*x
          + 352*z2
          + 592/3*z2*x
          + 1056/5*z2*x^3
          - 56*z2^2
          - 48*z2^2*x
          - 244/3*pqq( - x)*z3
          - 1072/9*pqq( - x)*z2
          + 4*pqq( - x)*z2^2
          + 80*pqq( - x)*H(-3,0)
          - 512*pqq( - x)*H(-2)*z2
          - 64*pqq( - x)*H(-2,-1,0)
          - 776/3*pqq( - x)*H(-2,0)
          + 336*pqq( - x)*H(-2,0,0)
          + 480*pqq( - x)*H(-2,2)
          - 672*pqq( - x)*H(-1)*z3
          + 208/3*pqq( - x)*H(-1)*z2
          - 64*pqq( - x)*H(-1,-2,0)
          + 896*pqq( - x)*H(-1,-1)*z2
          + 704/3*pqq( - x)*H(-1,-1,0)
          - 576*pqq( - x)*H(-1,-1,0,0)
          - 896*pqq( - x)*H(-1,-1,2)
          - 2144/9*pqq( - x)*H(-1,0)
          - 672*pqq( - x)*H(-1,0)*z2
          - 376*pqq( - x)*H(-1,0,0)
          + 272*pqq( - x)*H(-1,0,0,0)
          + 48*pqq( - x)*H(-1,2)
          + 32*pqq( - x)*H(-1,2,0)
          + 512*pqq( - x)*H(-1,3)
          + 284/3*pqq( - x)*H(0)
          + 232*pqq( - x)*H(0)*z3
          - 124/3*pqq( - x)*H(0)*z2
          + 1072/9*pqq( - x)*H(0,0)
          + 208*pqq( - x)*H(0,0)*z2
          + 620/3*pqq( - x)*H(0,0,0)
          - 80*pqq( - x)*H(0,0,0,0)
          - 112*pqq( - x)*H(2)*z2
          - 24*pqq( - x)*H(3)
          - 16*pqq( - x)*H(3,0)
          - 160*pqq( - x)*H(4)
          + 11/2*pqq(x)
          - 664/3*pqq(x)*z3
          - 276/5*pqq(x)*z2^2
          - 16*pqq(x)*H(-3,0)
          - 48*pqq(x)*H(-2)*z2
          - 224*pqq(x)*H(-2,-1,0)
          - 128*pqq(x)*H(-2,0)
          + 80*pqq(x)*H(-2,0,0)
          - 64*pqq(x)*H(-2,2)
          - 317/2*pqq(x)*H(0)
          - 136*pqq(x)*H(0)*z3
          - 188/3*pqq(x)*H(0)*z2
          - 74*pqq(x)*H(0,0)
          - 64*pqq(x)*H(0,0)*z2
          - 4/3*pqq(x)*H(0,0,0)
          + 80*pqq(x)*H(0,0,0,0)
          - 384*pqq(x)*H(1)*z3
          + 176/3*pqq(x)*H(1)*z2
          - 256*pqq(x)*H(1,-2,0)
          + 1468/9*pqq(x)*H(1,0)
          - 32*pqq(x)*H(1,0)*z2
          + 584/3*pqq(x)*H(1,0,0)
          + 176*pqq(x)*H(1,0,0,0)
          + 352/3*pqq(x)*H(1,1,0)
          + 128*pqq(x)*H(1,1,0,0)
          + 176/3*pqq(x)*H(1,2)
          - 128*pqq(x)*H(1,3)
          + 1072/9*pqq(x)*H(2)
          - 32*pqq(x)*H(2)*z2
          + 440/3*pqq(x)*H(2,0)
          + 80*pqq(x)*H(2,0,0)
          + 88*pqq(x)*H(2,1)
          + 128*pqq(x)*H(3)
          + 16*pqq(x)*H(3,0)
          + 16*pqq(x)*H(4)
          - 64*H(-3,0)
          + 32*H(-3,0)*x
          + 16*H(-2)*z2
          - 16*H(-2)*z2*x
          + 32*H(-2,-1,0)
          - 32*H(-2,-1,0)*x
          - 88/3*H(-2,0)
          + 200*H(-2,0)*x
          - 48*H(-2,0,0)
          + 48*H(-2,0,0)*x
          - 1312/3*H(-1)*z2
          - 608/3*H(-1)*z2*x
          - 320/3*H(-1,-1,0)
          + 1088/3*H(-1,-1,0)*x
          - 1792/3*H(-1,0)
          - 352/15*H(-1,0)*x^-2
          - 1088/3*H(-1,0)*x
          + 1056/5*H(-1,0)*x^3
          + 928/3*H(-1,0,0)
          + 224/3*H(-1,0,0)*x
          + 384*H(-1,2)
          + 384*H(-1,2)*x
          + 799/90*H(0)
          + 352/15*H(0)*x^-1
          + 29893/30*H(0)*x
          - 1056/5*H(0)*x^2
          - 48*H(0)*z3
          + 32*H(0)*z3*x
          + 520/3*H(0)*z2
          + 1408/3*H(0)*z2*x
          - 254/9*H(0,0)
          - 2846/9*H(0,0)*x
          - 1056/5*H(0,0)*x^3
          + 48*H(0,0)*z2
          + 80*H(0,0)*z2*x
          - 308/3*H(0,0,0)
          - 1100/3*H(0,0,0)*x
          - 64*H(0,0,0,0)*x
          - 2156/3*H(1)
          + 1056*H(1)*x
          - 160/3*H(1)*z2
          - 544/3*H(1)*z2*x
          + 224/3*H(1,0)
          - 224/3*H(1,0)*x
          + 16/3*H(1,0,0)
          + 688/3*H(1,0,0)*x
          - 352*H(2)
          - 560*H(2)*x
          + 16*H(2)*z2
          + 16*H(2)*z2*x
          - 44/3*H(2,0)
          - 44/3*H(2,0)*x
          + 32*H(2,0,0)
          + 32*H(2,0,0)*x
          - 520/3*H(3)
          - 808/3*H(3)*x
          - 48*H(4)
          - 48*H(4)*x
          )

       + ca^2*cf * (
          + 64993/270
          + 176/15*x^-1
          - 283643/270*x
          + 528/5*x^2
          - 36*z3
          + 364/3*z3*x
          - 112*z2
          + 232/3*z2*x
          - 528/5*z2*x^3
          + 10*z2^2
          + 6*z2^2*x
          + 176/3*pqq( - x)*z3
          + 536/9*pqq( - x)*z2
          - 16*pqq( - x)*z2^2
          - 16*pqq( - x)*H(-3,0)
          + 128*pqq( - x)*H(-2)*z2
          + 352/3*pqq( - x)*H(-2,0)
          - 64*pqq( - x)*H(-2,0,0)
          - 128*pqq( - x)*H(-2,2)
          + 192*pqq( - x)*H(-1)*z3
          - 176/3*pqq( - x)*H(-1)*z2
          - 256*pqq( - x)*H(-1,-1)*z2
          - 352/3*pqq( - x)*H(-1,-1,0)
          + 128*pqq( - x)*H(-1,-1,0,0)
          + 256*pqq( - x)*H(-1,-1,2)
          + 1072/9*pqq( - x)*H(-1,0)
          + 176*pqq( - x)*H(-1,0)*z2
          + 176*pqq( - x)*H(-1,0,0)
          - 48*pqq( - x)*H(-1,0,0,0)
          - 128*pqq( - x)*H(-1,3)
          - 124/3*pqq( - x)*H(0)
          - 64*pqq( - x)*H(0)*z3
          + 80/3*pqq( - x)*H(0)*z2
          - 536/9*pqq( - x)*H(0,0)
          - 48*pqq( - x)*H(0,0)*z2
          - 256/3*pqq( - x)*H(0,0,0)
          + 16*pqq( - x)*H(0,0,0,0)
          + 32*pqq( - x)*H(2)*z2
          + 32*pqq( - x)*H(4)
          + 50689/162*pqq(x)
          - 20/3*pqq(x)*z3
          - 1504/9*pqq(x)*z2
          + 192/5*pqq(x)*z2^2
          + 16*pqq(x)*H(-3,0)
          + 64*pqq(x)*H(-2,-1,0)
          + 64*pqq(x)*H(-2,0)
          - 16*pqq(x)*H(-2,0,0)
          + 32*pqq(x)*H(-2,2)
          + 10585/27*pqq(x)*H(0)
          + 64*pqq(x)*H(0)*z3
          - 212/3*pqq(x)*H(0)*z2
          + 1988/9*pqq(x)*H(0,0)
          + 256/3*pqq(x)*H(0,0,0)
          - 16*pqq(x)*H(0,0,0,0)
          + 4649/27*pqq(x)*H(1)
          + 144*pqq(x)*H(1)*z3
          - 88*pqq(x)*H(1)*z2
          + 96*pqq(x)*H(1,-2,0)
          + 484/9*pqq(x)*H(1,0)
          - 16*pqq(x)*H(1,0)*z2
          + 44/3*pqq(x)*H(1,0,0)
          - 48*pqq(x)*H(1,0,0,0)
          + 484/9*pqq(x)*H(1,1)
          - 88/3*pqq(x)*H(1,1,0)
          - 64*pqq(x)*H(1,1,0,0)
          + 88/3*pqq(x)*H(1,2)
          + 64*pqq(x)*H(1,3)
          + 968/9*pqq(x)*H(2)
          - 32*pqq(x)*H(2,0,0)
          + 44*pqq(x)*H(3)
          + 16*pqq(x)*H(4)
          + 8*H(-3,0)
          - 8*H(-3,0)*x
          - 8*H(-2)*z2
          + 8*H(-2)*z2*x
          - 16*H(-2,-1,0)
          + 16*H(-2,-1,0)*x
          + 104/3*H(-2,0)
          - 40*H(-2,0)*x
          + 8*H(-2,0,0)
          - 8*H(-2,0,0)*x
          + 296/3*H(-1)*z2
          - 56/3*H(-1)*z2*x
          + 16/3*H(-1,-1,0)
          - 688/3*H(-1,-1,0)*x
          + 920/3*H(-1,0)
          + 176/15*H(-1,0)*x^-2
          + 568/3*H(-1,0)*x
          - 528/5*H(-1,0)*x^3
          - 152/3*H(-1,0,0)
          + 200/3*H(-1,0,0)*x
          - 96*H(-1,2)
          - 96*H(-1,2)*x
          + 291/5*H(0)
          - 176/15*H(0)*x^-1
          - 33241/45*H(0)*x
          + 528/5*H(0)*x^2
          - 16*H(0)*z3*x
          - 48*H(0)*z2
          - 88*H(0)*z2*x
          - 232/3*H(0,0)*x
          + 528/5*H(0,0)*x^3
          - 12*H(0,0)*z2
          - 20*H(0,0)*z2*x
          + 40*H(0,0,0)*x
          + 8*H(0,0,0,0)*x
          + 2519/9*H(1)
          - 5137/9*H(1)*x
          + 8/3*H(1)*z2
          + 344/3*H(1)*z2*x
          - 8/3*H(1,0,0)
          - 344/3*H(1,0,0)*x
          + 112*H(2)
          + 112*H(2)*x
          - 8*H(2)*z2
          - 8*H(2)*z2*x
          - 4*H(2,0,0)
          - 4*H(2,0,0)*x
          + 48*H(3)
          + 48*H(3)*x
          + 12*H(4)
          + 12*H(4)*x
          )

       + delta(1 - x)*cf*nf^2 * (
          + 406/27
          + 536/27*z2
          )

       + delta(1 - x)*cf^2*nf * (
          - 239/6
          - 400/3*z3
          + 146/3*z2
          + 208/15*z2^2
          )

       + delta(1 - x)*cf^3 * (
          + 29/2
          - 240*z5
          + 68*z3
          + 18*z2
          - 32*z2*z3
          + 288/5*z2^2
          )

       + delta(1 - x)*ca*cf*nf * (
          - 5516/27
          + 224/3*z3
          - 7216/27*z2
          + 296/15*z2^2
          )

       + delta(1 - x)*ca*cf^2 * (
          + 94/3
          + 120*z5
          + 2296/3*z3
          - 1235/3*z2
          + 16*z2*z3
          - 856/15*z2^2
          )

       + delta(1 - x)*ca^2*cf * (
          + 16540/27
          + 40*z5
          - 1544/3*z3
          + 22286/27*z2
          - 1592/15*z2^2
          );

L Kqqps2 =

       + cf*nf^2 * (
          + 1142/9
          - 4310/81*x^-1
          - 760/9*x
          + 872/81*x^2
          - 32/3*z3
          - 32/3*z3*x
          - 64/9*z2*x^-1
          - 64/3*z2*x
          - 64/3*H(-1,0)
          - 64/9*H(-1,0)*x^-1
          - 64/3*H(-1,0)*x
          - 64/9*H(-1,0)*x^2
          + 52*H(0)
          - 848/27*H(0)*x^-1
          + 152/9*H(0)*x
          - 320/9*H(0)*x^2
          + 184/9*H(0,0)
          - 32/3*H(0,0)*x^-1
          + 760/9*H(0,0)*x
          - 160/9*H(0,0)*x^2
          + 16*H(0,0,0)
          + 16*H(0,0,0)*x
          - 8/3*H(1,0)
          - 32/9*H(1,0)*x^-1
          + 8/3*H(1,0)*x
          + 32/9*H(1,0)*x^2
          - 16/3*H(2,0)
          - 16/3*H(2,0)*x
          )

       + cf^2*nf * (
          - 6931/45
          + 576/5*x^-1
          + 7391/45*x
          - 5644/45*x^2
          + 64/3*z3*x^-1
          + 16*z3
          + 192*z3*x
          - 640/9*z2*x^-1
          + 208*z2
          + 1784/9*z2*x
          + 256/9*z2*x^2
          - 64/5*z2*x^3
          + 176/5*z2^2
          + 96/5*z2^2*x
          + 64*H(-3,0)
          - 32*H(-2)*z2
          + 32*H(-2)*z2*x
          - 64*H(-2,-1,0)
          + 64*H(-2,-1,0)*x
          + 96*H(-2,0)
          + 64/3*H(-2,0)*x
          + 32*H(-2,0,0)
          - 32*H(-2,0,0)*x
          - 48*H(-1)*z2
          - 48*H(-1)*z2*x
          - 96*H(-1,-1,0)
          - 96*H(-1,-1,0)*x
          + 208*H(-1,0)
          + 64/45*H(-1,0)*x^-2
          + 2000/9*H(-1,0)*x
          - 64/5*H(-1,0)*x^3
          + 48*H(-1,0,0)
          + 48*H(-1,0,0)*x
          - 2968/45*H(0)
          + 1256/45*H(0)*x^-1
          + 1758/5*H(0)*x
          + 3176/45*H(0)*x^2
          + 32*H(0)*z3
          - 32*H(0)*z3*x
          - 64/3*H(0)*z2*x^-1
          + 48*H(0)*z2
          + 256/3*H(0)*z2*x
          - 256/3*H(0)*z2*x^2
          - 268*H(0,0)
          - 1460/9*H(0,0)*x
          - 736/9*H(0,0)*x^2
          + 64/5*H(0,0)*x^3
          + 96*H(0,0)*z2
          + 96*H(0,0)*z2*x
          + 16*H(0,0,0)
          - 112/3*H(0,0,0)*x
          + 128*H(0,0,0)*x^2
          - 64*H(0,0,0,0)
          - 64*H(0,0,0,0)*x
          - 292*H(1)
          + 596/9*H(1)*x^-1
          + 200*H(1)*x
          + 232/9*H(1)*x^2
          - 48*H(1)*z2
          + 48*H(1)*z2*x
          - 128*H(1,0)
          + 160/3*H(1,0)*x^-1
          + 128*H(1,0)*x
          - 160/3*H(1,0)*x^2
          + 48*H(1,0,0)
          - 48*H(1,0,0)*x
          - 208*H(2)
          + 640/9*H(2)*x^-1
          + 24*H(2)*x
          - 256/9*H(2)*x^2
          - 32*H(2)*z2
          - 32*H(2)*z2*x
          - 16*H(2,0)
          + 64/3*H(2,0)*x^-1
          + 128/3*H(2,0)*x^2
          + 32*H(2,0,0)
          + 32*H(2,0,0)*x
          - 48*H(3)
          + 64/3*H(3)*x^-1
          - 64*H(3)*x
          + 256/3*H(3)*x^2
          - 32*H(3,0)
          - 32*H(3,0)*x
          - 96*H(4)
          - 96*H(4)*x
          )

       + ca*cf*nf * (
          + 2705/9
          - 15971/27*x^-1
          + 2896/9*x
          - 832/27*x^2
          + 256/3*z3*x^-1
          - 88/3*z3
          - 712/3*z3*x
          - 224/3*z3*x^2
          + 1472/9*z2*x^-1
          - 28/3*z2
          + 484/3*z2*x
          - 640/9*z2*x^2
          + 44/5*z2^2
          + 124/5*z2^2*x
          + 48*H(-3,0)
          - 16*H(-3,0)*x
          + 32*H(-2)*z2
          - 32*H(-2)*z2*x
          + 64*H(-2,-1,0)
          - 64*H(-2,-1,0)*x
          - 72*H(-2,0)
          + 128/3*H(-2,0)*x^-1
          - 88*H(-2,0)*x
          - 64*H(-2,0)*x^2
          + 32*H(-2,0,0)
          - 32*H(-2,0,0)*x
          + 32/3*H(-1)*z2*x^-1
          + 64*H(-1)*z2
          + 64*H(-1)*z2*x
          + 32/3*H(-1)*z2*x^2
          + 64*H(-1,-1,0)
          - 64/3*H(-1,-1,0)*x^-1
          + 64*H(-1,-1,0)*x
          - 64/3*H(-1,-1,0)*x^2
          + 896/3*H(-1,0)
          + 1888/9*H(-1,0)*x^-1
          + 512/3*H(-1,0)*x
          + 736/9*H(-1,0)*x^2
          - 16*H(-1,0,0)
          - 128/3*H(-1,0,0)*x^-1
          - 16*H(-1,0,0)*x
          - 128/3*H(-1,0,0)*x^2
          - 32*H(-1,2)
          - 64/3*H(-1,2)*x^-1
          - 32*H(-1,2)*x
          - 64/3*H(-1,2)*x^2
          - 7582/9*H(0)
          - 1640/27*H(0)*x^-1
          - 1240/9*H(0)*x
          + 2792/27*H(0)*x^2
          + 64*H(0)*z3
          + 32*H(0)*z3*x
          + 64/3*H(0)*z2*x^-1
          - 20*H(0)*z2
          - 20*H(0)*z2*x
          - 64/3*H(0)*z2*x^2
          + 2972/9*H(0,0)
          + 112/9*H(0,0)*x^-1
          - 3496/9*H(0,0)*x
          + 992/3*H(0,0)*x^2
          + 8*H(0,0)*z2
          - 8*H(0,0)*z2*x
          - 120*H(0,0,0)
          - 256*H(0,0,0)*x
          + 64*H(0,0,0,0)
          - 48*H(0,0,0,0)*x
          - 76/3*H(1)
          + 508/9*H(1)*x^-1
          + 64/3*H(1)*x
          - 472/9*H(1)*x^2
          + 32/3*H(1)*z2*x^-1
          + 32*H(1)*z2
          - 32*H(1)*z2*x
          - 32/3*H(1)*z2*x^2
          - 196/3*H(1,0)
          + 128/3*H(1,0)*x^-1
          + 4/3*H(1,0)*x
          + 64/3*H(1,0)*x^2
          - 52*H(1,0,0)
          - 64/3*H(1,0,0)*x^-1
          + 52*H(1,0,0)*x
          + 64/3*H(1,0,0)*x^2
          + 28/3*H(2)
          + 416/9*H(2)*x^-1
          + 28/3*H(2)*x
          + 640/9*H(2)*x^2
          + 32*H(2)*z2
          + 32*H(2)*z2*x
          + 40/3*H(2,0)
          - 104/3*H(2,0)*x
          + 64/3*H(2,0)*x^2
          - 56*H(2,0,0)
          - 56*H(2,0,0)*x
          + 20*H(3)
          + 64/3*H(3)*x^-1
          - 68*H(3)*x
          + 64/3*H(3)*x^2
          - 32*H(3,0)
          - 32*H(3,0)*x
          - 8*H(4)
          - 8*H(4)*x
          );

L Kqg2 =

       + nf^3 * (
          - 20/9
          + 52/81*x^-1
          + 4*x
          - 196/81*x^2
          - 8/9*pqg(x)*H(0,0)
          - 8/9*pqg(x)*H(1,0)
          - 8/9*H(0)
          + 16/27*H(0)*x^-1
          + 16/9*H(0)*x
          )

       + cf*nf^2 * (
          - 859/45
          - 9796/405*x^-1
          + 16834/45*x
          - 105494/405*x^2
          + 112/3*z3
          - 32*z3*x
          - 64/9*z2*x^-1
          - 8/3*z2
          - 16/9*z2*x
          + 16*z2*x^2
          + 64/5*z2*x^3
          - 32/3*pqg( - x)*H(-1)*z2
          - 64/3*pqg( - x)*H(-1,-1,0)
          + 32/3*pqg( - x)*H(-1,0,0)
          - 16/3*pqg(x)*H(1,0,0)
          - 8*pqg(x)*H(1,1)
          + 16/3*pqg(x)*H(1,1,0)
          - 16/3*pqg(x)*H(1,2)
          - 8*pqg(x)*H(2)
          + 8*pqg(x)*H(2,0)
          - 16/3*pqg(x)*H(3)
          + 160/3*H(-2,0)
          - 64*H(-2,0)*x
          + 128/3*H(-2,0)*x^2
          + 32/3*H(-1)*z2*x^2
          + 64/3*H(-1,-1,0)*x^2
          + 80*H(-1,0)
          + 16/45*H(-1,0)*x^-2
          - 64/9*H(-1,0)*x^-1
          + 128/9*H(-1,0)*x
          - 496/9*H(-1,0)*x^2
          + 64/5*H(-1,0)*x^3
          - 32/3*H(-1,0,0)*x^2
          - 7072/45*H(0)
          - 2848/135*H(0)*x^-1
          + 9028/45*H(0)*x
          + 12104/45*H(0)*x^2
          + 16/3*H(0)*z2
          - 224/3*H(0)*z2*x
          + 32/3*H(0)*z2*x^2
          - 472/3*H(0,0)
          - 64/9*H(0,0)*x^-1
          - 752/9*H(0,0)*x
          - 736/9*H(0,0)*x^2
          - 64/5*H(0,0)*x^3
          - 48*H(0,0,0)
          + 176*H(0,0,0)*x
          + 32*H(0,0,0)*x^2
          - 32*H(0,0,0,0)
          + 64*H(0,0,0,0)*x
          - 16/3*H(1)*x^-1
          - 16*H(1)*x
          + 56/3*H(1)*x^2
          - 16/3*H(1)*z2
          + 32/3*H(1)*z2*x
          - 4/3*H(1,0)
          - 32/9*H(1,0)*x^-1
          - 64/3*H(1,0)*x
          + 176/9*H(1,0)*x^2
          - 32/3*H(1,0,0)*x^2
          + 32/3*H(1,1)
          + 32/3*H(2)
          - 16/3*H(2,0)*x^2
          )

       + cf^2*nf * (
          - 2572/45
          + 64/45*x^-1
          - 4651/15*x
          + 1844/5*x^2
          - 80*z3
          + 2800/3*z3*x
          + 192*z3*x^2
          + 192*z3*x^3
          + 64/15*z2*x^-1
          + 644/15*z2
          + 5704/45*z2*x
          - 976/5*z2*x^2
          + 128*z2*x^3
          - 8*z2^2
          - 144*z2^2*x
          + 192/5*z2^2*x^2
          - 128*pqg( - x)*H(-2)*z2
          - 128*pqg( - x)*H(-2,-1,0)
          + 64*pqg( - x)*H(-2,0,0)
          - 112*pqg( - x)*H(-1)*z3
          + 128*pqg( - x)*H(-1,-1)*z2
          + 128*pqg( - x)*H(-1,-1,-1,0)
          + 32*pqg( - x)*H(-1,-1,0,0)
          - 64*pqg( - x)*H(-1,-1,2)
          - 96*pqg( - x)*H(-1,0)*z2
          + 32*pqg( - x)*H(-1,3)
          + 64*pqg( - x)*H(0,0,0,0)
          - 64*pqg(x)*H(0,0)*z2
          - 144*pqg(x)*H(1)*z3
          - 128*pqg(x)*H(1,-2,0)
          - 160*pqg(x)*H(1,0)*z2
          + 64*pqg(x)*H(1,0,0,0)
          - 64*pqg(x)*H(1,1)*z2
          - 48*pqg(x)*H(1,1,0)
          + 32*pqg(x)*H(1,1,0,0)
          - 48*pqg(x)*H(1,2)
          + 64*pqg(x)*H(1,2,0)
          + 96*pqg(x)*H(1,3)
          - 64*pqg(x)*H(2)*z2
          + 64*pqg(x)*H(3,0)
          + 64*pqg(x)*H(4)
          - 96*H(-3,0)
          + 64*H(-3,0)*x
          - 256*H(-3,0)*x^2
          - 64*H(-2)*z2
          - 256*H(-2,-1,0)*x
          - 320*H(-2,0)
          + 1184/3*H(-2,0)*x
          + 576*H(-2,0)*x^2
          + 384/5*H(-2,0)*x^3
          - 192*H(-2,0,0)*x^2
          + 128*H(-2,2)
          + 128*H(-2,2)*x^2
          - 112*H(-1)*z3
          - 224*H(-1)*z3*x
          - 16/5*H(-1)*z2*x^-2
          - 160*H(-1)*z2
          - 256*H(-1)*z2*x
          - 288*H(-1)*z2*x^2
          - 576/5*H(-1)*z2*x^3
          - 64*H(-1,-2,0)
          - 128*H(-1,-2,0)*x
          + 128*H(-1,-1)*z2
          + 256*H(-1,-1)*z2*x
          + 128*H(-1,-1,-1,0)
          + 256*H(-1,-1,-1,0)*x
          + 64*H(-1,-1,0)
          - 32/15*H(-1,-1,0)*x^-2
          - 1024/3*H(-1,-1,0)*x
          - 576*H(-1,-1,0)*x^2
          - 384/5*H(-1,-1,0)*x^3
          - 96*H(-1,-1,0,0)
          - 192*H(-1,-1,0,0)*x
          - 64*H(-1,-1,2)
          - 128*H(-1,-1,2)*x
          - 9736/15*H(-1,0)
          + 32/9*H(-1,0)*x^-2
          + 32/15*H(-1,0)*x^-1
          - 18128/45*H(-1,0)*x
          + 1424/5*H(-1,0)*x^2
          + 128*H(-1,0)*x^3
          - 64*H(-1,0)*z2
          - 128*H(-1,0)*z2*x
          - 64*H(-1,0,0)
          + 32/15*H(-1,0,0)*x^-2
          - 320/3*H(-1,0,0)*x
          + 96*H(-1,0,0)*x^2
          + 384/5*H(-1,0,0)*x^3
          + 32*H(-1,0,0,0)
          + 64*H(-1,0,0,0)*x
          + 192*H(-1,2)
          + 32/15*H(-1,2)*x^-2
          + 256/3*H(-1,2)*x
          + 384/5*H(-1,2)*x^3
          + 32*H(-1,3)
          + 64*H(-1,3)*x
          - 217/45*H(0)
          - 64/45*H(0)*x^-1
          - 392/5*H(0)*x
          + 296*H(0)*x^2
          - 16*H(0)*z3
          + 544*H(0)*z3*x
          - 64*H(0)*z3*x^2
          - 32*H(0)*z2
          + 512*H(0)*z2*x
          + 96*H(0)*z2*x^2
          + 768/5*H(0)*z2*x^3
          + 166/15*H(0,0)
          - 32/15*H(0,0)*x^-1
          + 4988/45*H(0,0)*x
          - 384/5*H(0,0)*x^2
          - 128*H(0,0)*x^3
          + 32*H(0,0)*z2
          - 272/3*H(0,0,0)*x
          + 96*H(0,0,0)*x^2
          - 384/5*H(0,0,0)*x^3
          - 48*H(0,0,0,0)
          - 96*H(0,0,0,0)*x
          - 3698/15*H(1)
          + 32/15*H(1)*x^-1
          - 504/5*H(1)*x
          + 1736/5*H(1)*x^2
          - 112*H(1)*z3
          + 224*H(1)*z3*x
          - 16/15*H(1)*z2*x^-2
          + 16*H(1)*z2
          + 224/3*H(1)*z2*x
          - 192*H(1)*z2*x^2
          + 192/5*H(1)*z2*x^3
          + 76*H(1,0)
          - 272*H(1,0)*x
          + 208*H(1,0)*x^2
          - 64*H(1,0)*z2
          + 128*H(1,0)*z2*x
          - 112*H(1,0,0)
          - 32*H(1,0,0)*x
          + 192*H(1,0,0)*x^2
          + 32*H(1,0,0,0)
          - 64*H(1,0,0,0)*x
          + 104*H(1,1)
          - 336*H(1,1)*x
          + 272*H(1,1)*x^2
          - 64*H(1,1)*z2
          + 128*H(1,1)*z2*x
          + 64*H(1,1,0)
          + 32*H(1,1,0,0)
          - 64*H(1,1,0,0)*x
          + 64*H(1,2)
          + 32*H(1,3)
          - 64*H(1,3)*x
          - 644/15*H(2)
          - 32/15*H(2)*x^-1
          - 2648/5*H(2)*x
          + 976/5*H(2)*x^2
          + 128*H(2)*z2*x
          + 24*H(2,0)
          - 16*H(2,0)*x
          - 96*H(2,0)*x^2
          - 256*H(2,0,0)*x
          + 64*H(2,0,0)*x^2
          + 32*H(3)
          - 352/3*H(3)*x
          - 96*H(3)*x^2
          - 384/5*H(3)*x^3
          - 32*H(3,0)
          + 64*H(3,0)*x
          - 32*H(4)
          + 64*H(4)*x
          )

       + ca*nf^2 * (
          + 230/3
          - 2656/81*x^-1
          - 692/9*x
          + 7048/81*x^2
          + 8/3*z3
          - 368/3*z3*x
          + 80/3*z3*x^2
          - 32/9*z2*x^-1
          - 32/3*z2
          - 16/3*z2*x
          - 176/9*z2*x^2
          + 8/3*pqg( - x)*H(-1)*z2
          + 16/3*pqg( - x)*H(-1,-1,0)
          + 8*pqg( - x)*H(-1,0,0)
          - 8*pqg(x)*H(1)*z2
          + 16*pqg(x)*H(1,1)
          + 32/3*pqg(x)*H(1,2)
          + 16/3*pqg(x)*H(2,1)
          + 16/3*pqg(x)*H(3)
          - 16/3*H(-2,0)
          - 32/3*H(-2,0)*x
          + 8/3*H(-1)*z2
          + 16/3*H(-1)*z2*x
          + 16/3*H(-1,-1,0)
          + 32/3*H(-1,-1,0)*x
          - 80/3*H(-1,0)
          - 64/9*H(-1,0)*x^-1
          - 32*H(-1,0)*x
          - 64/9*H(-1,0)*x^2
          - 8/3*H(-1,0,0)
          - 16/3*H(-1,0,0)*x
          - 92/9*H(0)
          - 152/9*H(0)*x^-1
          - 40/3*H(0)*x
          + 1112/27*H(0)*x^2
          - 16/3*H(0)*z2
          - 32/3*H(0)*z2*x^2
          + 40/9*H(0,0)
          - 32/9*H(0,0)*x^-1
          + 304/9*H(0,0)*x
          + 104/3*H(0,0)*x^2
          - 16/3*H(0,0,0)
          + 16*H(1)
          - 24*H(1)*x
          + 8*H(1)*x^2
          + 8/3*H(1)*z2
          - 16/3*H(1)*z2*x
          + 64/9*H(1,0)
          - 32/9*H(1,0)*x^-1
          - 368/9*H(1,0)*x
          + 424/9*H(1,0)*x^2
          + 16/3*H(1,0,0)*x^2
          - 32/3*H(1,1)
          + 32/3*H(2)
          - 32/9*H(2)*x^-1
          - 80/3*H(2)*x
          + 176/9*H(2)*x^2
          - 16/3*H(2,0)
          - 64/3*H(2,0)*x
          )

       + ca*cf*nf * (
          - 338/5
          + 4732/45*x^-1
          + 41977/45*x
          - 46292/45*x^2
          - 700/3*z3
          - 3736/3*z3*x
          - 152*z3*x^2
          - 192*z3*x^3
          - 544/15*z2*x^-1
          - 348/5*z2
          - 10124/45*z2*x
          + 2856/5*z2*x^2
          - 896/5*z2*x^3
          + 236/5*z2^2
          + 1256/5*z2^2*x
          - 96*z2^2*x^2
          + 208*pqg( - x)*H(-2)*z2
          + 128*pqg( - x)*H(-1,-2,0)
          + 144*pqg( - x)*H(-1,-1,0,0)
          + 160*pqg( - x)*H(-1,-1,2)
          + 192*pqg( - x)*H(-1,0)*z2
          - 96*pqg( - x)*H(-1,0,0,0)
          - 32*pqg( - x)*H(-1,2,0)
          - 80*pqg( - x)*H(-1,3)
          - 64*pqg( - x)*H(0)*z3
          + 184*pqg(x)*H(1)*z3
          + 96*pqg(x)*H(1,-2,0)
          + 176*pqg(x)*H(1,0)*z2
          - 32*pqg(x)*H(1,0,0,0)
          + 128*pqg(x)*H(1,1)*z2
          + 56/3*pqg(x)*H(1,1,0)
          + 232/3*pqg(x)*H(1,2)
          - 64*pqg(x)*H(1,3)
          - 96*pqg(x)*H(2,1)
          + 32*pqg(x)*H(2,1,0)
          + 32*pqg(x)*H(2,2)
          + 208*H(-3,0)
          - 96*H(-3,0)*x
          + 128*H(-3,0)*x^2
          + 48*H(-2)*z2
          + 96*H(-2)*z2*x
          + 64*H(-2,-1,0)
          + 896*H(-2,-1,0)*x
          + 320*H(-2,-1,0)*x^2
          + 848/3*H(-2,0)
          - 1040/3*H(-2,0)*x
          - 2416/3*H(-2,0)*x^2
          - 384/5*H(-2,0)*x^3
          - 112*H(-2,0,0)
          - 416*H(-2,0,0)*x
          - 160*H(-2,0,0)*x^2
          - 224*H(-2,2)
          - 64*H(-2,2)*x
          - 256*H(-2,2)*x^2
          + 400*H(-1)*z3
          + 800*H(-1)*z3*x
          + 464*H(-1)*z3*x^2
          + 16/5*H(-1)*z2*x^-2
          + 160/3*H(-1)*z2*x^-1
          + 1520/3*H(-1)*z2
          + 2176/3*H(-1)*z2*x
          + 472*H(-1)*z2*x^2
          + 576/5*H(-1)*z2*x^3
          + 96*H(-1,-2,0)
          + 192*H(-1,-2,0)*x
          - 480*H(-1,-1)*z2
          - 960*H(-1,-1)*z2*x
          - 576*H(-1,-1)*z2*x^2
          - 448*H(-1,-1,-1,0)
          - 896*H(-1,-1,-1,0)*x
          - 512*H(-1,-1,-1,0)*x^2
          + 352/3*H(-1,-1,0)
          + 32/15*H(-1,-1,0)*x^-2
          + 64*H(-1,-1,0)*x^-1
          + 704*H(-1,-1,0)*x
          + 2416/3*H(-1,-1,0)*x^2
          + 384/5*H(-1,-1,0)*x^3
          + 144*H(-1,-1,0,0)
          + 288*H(-1,-1,0,0)*x
          + 96*H(-1,-1,2)
          + 192*H(-1,-1,2)*x
          + 11416/15*H(-1,0)
          - 224/45*H(-1,0)*x^-2
          - 32/15*H(-1,0)*x^-1
          + 36448/45*H(-1,0)*x
          - 464/5*H(-1,0)*x^2
          - 896/5*H(-1,0)*x^3
          + 96*H(-1,0)*z2
          + 192*H(-1,0)*z2*x
          - 656/3*H(-1,0,0)
          - 32/15*H(-1,0,0)*x^-2
          - 128/3*H(-1,0,0)*x^-1
          - 1136/3*H(-1,0,0)*x
          - 1024/3*H(-1,0,0)*x^2
          - 384/5*H(-1,0,0)*x^3
          - 48*H(-1,0,0,0)
          - 96*H(-1,0,0,0)*x
          - 448*H(-1,2)
          - 32/15*H(-1,2)*x^-2
          - 64/3*H(-1,2)*x^-1
          - 1120/3*H(-1,2)*x
          - 208/3*H(-1,2)*x^2
          - 384/5*H(-1,2)*x^3
          - 48*H(-1,3)
          - 96*H(-1,3)*x
          - 139/9*H(0)
          + 848/45*H(0)*x^-1
          + 25786/45*H(0)*x
          - 10072/15*H(0)*x^2
          - 800*H(0)*z3*x
          - 4/3*H(0)*z2
          - 2368/3*H(0)*z2*x
          - 224*H(0)*z2*x^2
          - 768/5*H(0)*z2*x^3
          - 412/5*H(0,0)
          + 32/15*H(0,0)*x^-1
          - 7588/45*H(0,0)*x
          - 18904/45*H(0,0)*x^2
          + 896/5*H(0,0)*x^3
          + 24*H(0,0)*z2
          - 16*H(0,0)*z2*x
          - 32*H(0,0)*z2*x^2
          + 52*H(0,0,0)
          + 440/3*H(0,0,0)*x
          + 480*H(0,0,0)*x^2
          + 384/5*H(0,0,0)*x^3
          - 32*H(0,0,0,0)
          - 96*H(0,0,0,0)*x
          + 266/5*H(1)
          + 1568/15*H(1)*x^-1
          + 14312/15*H(1)*x
          - 5376/5*H(1)*x^2
          + 168*H(1)*z3
          - 336*H(1)*z3*x
          + 16/15*H(1)*z2*x^-2
          - 32*H(1)*z2*x^-1
          - 56/3*H(1)*z2
          - 592/3*H(1)*z2*x
          + 248*H(1)*z2*x^2
          - 192/5*H(1)*z2*x^3
          - 554/3*H(1,0)
          + 512/9*H(1,0)*x^-1
          + 2176/3*H(1,0)*x
          - 5192/9*H(1,0)*x^2
          + 96*H(1,0)*z2
          - 192*H(1,0)*z2*x
          + 940/3*H(1,0,0)
          + 64/3*H(1,0,0)*x^-1
          - 464/3*H(1,0,0)*x
          - 96*H(1,0,0)*x^2
          - 48*H(1,0,0,0)
          + 96*H(1,0,0,0)*x
          - 524/3*H(1,1)
          + 872*H(1,1)*x
          - 776*H(1,1)*x^2
          + 96*H(1,1)*z2
          - 192*H(1,1)*z2*x
          - 48*H(1,1,0,0)
          + 96*H(1,1,0,0)*x
          - 48*H(1,3)
          + 96*H(1,3)*x
          + 348/5*H(2)
          + 512/15*H(2)*x^-1
          + 15524/15*H(2)*x
          - 2856/5*H(2)*x^2
          - 384*H(2)*z2*x
          + 96*H(2)*z2*x^2
          - 44*H(2,0)
          + 64/3*H(2,0)*x^-1
          + 56*H(2,0)*x
          + 80*H(2,0)*x^2
          + 136*H(2,0,0)
          + 304*H(2,0,0)*x
          + 128*H(2,0,0)*x^2
          + 128*H(2,1)
          + 4/3*H(3)
          + 1328/3*H(3)*x
          + 224*H(3)*x^2
          + 384/5*H(3)*x^3
          - 32*H(3,0)
          - 64*H(3,0)*x
          - 24*H(4)
          - 80*H(4)*x
          + 32*H(4)*x^2
          )

       + ca^2*nf * (
          + 8515/9
          - 19297/27*x^-1
          - 19387/9*x
          + 46270/27*x^2
          + 320/3*z3*x^-1
          + 532/3*z3
          + 536/3*z3*x
          - 1144/3*z3*x^2
          + 128*z2*x^-1
          + 500/3*z2
          + 2648/3*z2*x
          - 7408/9*z2*x^2
          + 298/5*z2^2
          + 348/5*z2^2*x
          + 704/5*z2^2*x^2
          - 64*pqg( - x)*H(-2,2)
          - 24*pqg( - x)*H(-1)*z3
          - 64*pqg( - x)*H(-1,-2,0)
          + 32*pqg( - x)*H(-1,-1)*z2
          + 128*pqg( - x)*H(-1,-1,-1,0)
          + 16*pqg( - x)*H(-1,-1,0,0)
          + 48*pqg( - x)*H(-1,0)*z2
          - 32*pqg( - x)*H(-1,0,0,0)
          - 80*pqg( - x)*H(-1,3)
          - 88*pqg(x)*H(1)*z3
          - 64*pqg(x)*H(1,0)*z2
          + 32*pqg(x)*H(1,0,0,0)
          - 64*pqg(x)*H(1,1)*z2
          + 96*pqg(x)*H(1,1,0)
          + 32*pqg(x)*H(1,1,0,0)
          + 112/3*pqg(x)*H(1,2)
          + 32*pqg(x)*H(1,3)
          + 488/3*pqg(x)*H(2,1)
          + 32*pqg(x)*H(2,1,0)
          + 32*pqg(x)*H(2,2)
          + 64*pqg(x)*H(3,1)
          - 24*H(-3,0)
          - 16*H(-3,0)*x
          + 120*H(-2)*z2
          - 176*H(-2)*z2*x
          + 192*H(-2)*z2*x^2
          + 176*H(-2,-1,0)
          - 480*H(-2,-1,0)*x
          + 128*H(-2,-1,0)*x^2
          - 368/3*H(-2,0)
          + 128/3*H(-2,0)*x^-1
          - 1000/3*H(-2,0)*x
          + 80/3*H(-2,0)*x^2
          - 40*H(-2,0,0)
          - 48*H(-2,0,0)*x
          - 128*H(-2,0,0)*x^2
          + 32*H(-2,2)
          + 64*H(-2,2)*x
          - 56*H(-1)*z3
          - 112*H(-1)*z3*x
          - 128/3*H(-1)*z2*x^-1
          + 8/3*H(-1)*z2
          + 88/3*H(-1)*z2*x
          + 48*H(-1)*z2*x^2
          - 32*H(-1,-2,0)
          - 64*H(-1,-2,0)*x
          + 64*H(-1,-1)*z2
          + 128*H(-1,-1)*z2*x
          + 64*H(-1,-1,-1,0)
          + 128*H(-1,-1,-1,0)*x
          + 208/3*H(-1,-1,0)
          - 256/3*H(-1,-1,0)*x^-1
          - 592/3*H(-1,-1,0)*x
          - 288*H(-1,-1,0)*x^2
          - 48*H(-1,-1,0,0)
          - 96*H(-1,-1,0,0)*x
          + 64*H(-1,-1,2)*x^2
          + 88*H(-1,0)
          + 1952/9*H(-1,0)*x^-1
          - 704/3*H(-1,0)*x
          - 1432/9*H(-1,0)*x^2
          - 32*H(-1,0)*z2
          - 64*H(-1,0)*z2*x
          - 136/3*H(-1,0,0)
          - 1016/3*H(-1,0,0)*x
          - 400*H(-1,0,0)*x^2
          + 16*H(-1,0,0,0)
          + 32*H(-1,0,0,0)*x
          + 32*H(-1,2)
          - 128*H(-1,2)*x
          - 192*H(-1,2)*x^2
          + 16*H(-1,3)
          + 32*H(-1,3)*x
          - 3178/9*H(0)
          - 248/3*H(0)*x^-1
          - 12724/9*H(0)*x
          + 4616/9*H(0)*x^2
          + 128*H(0)*z3
          + 576*H(0)*z3*x
          - 68/3*H(0)*z2
          + 588*H(0)*z2*x
          - 1232/3*H(0)*z2*x^2
          + 4078/9*H(0,0)
          + 112/9*H(0,0)*x^-1
          - 9884/9*H(0,0)*x
          + 12680/9*H(0,0)*x^2
          + 36*H(0,0)*z2
          + 152*H(0,0)*z2*x
          - 96*H(0,0)*z2*x^2
          - 8/3*H(0,0,0)
          - 920*H(0,0,0)*x
          + 96*H(0,0,0)*x^2
          + 64*H(0,0,0,0)
          - 240*H(0,0,0,0)*x
          - 40*H(1)
          + 64/3*H(1)*x^-1
          - 1120*H(1)*x
          + 3488/3*H(1)*x^2
          - 56*H(1)*z3
          + 112*H(1)*z3*x
          + 128/3*H(1)*z2*x^-1
          + 184/3*H(1)*z2
          + 520/3*H(1)*z2*x
          - 656/3*H(1)*z2*x^2
          - 326/9*H(1,0)
          + 128/3*H(1,0)*x^-1
          - 5516/9*H(1,0)*x
          + 5648/9*H(1,0)*x^2
          - 32*H(1,0)*z2
          + 64*H(1,0)*z2*x
          - 132*H(1,0,0)
          - 128/3*H(1,0,0)*x^-1
          - 212*H(1,0,0)*x
          + 1120/3*H(1,0,0)*x^2
          + 16*H(1,0,0,0)
          - 32*H(1,0,0,0)*x
          + 296/3*H(1,1)
          - 592*H(1,1)*x
          + 560*H(1,1)*x^2
          - 32*H(1,1)*z2
          + 64*H(1,1)*z2*x
          - 64*H(1,1,0)
          + 16*H(1,1,0,0)
          - 32*H(1,1,0,0)*x
          - 64*H(1,2)
          + 16*H(1,3)
          - 32*H(1,3)*x
          - 500/3*H(2)
          + 800/9*H(2)*x^-1
          - 3352/3*H(2)*x
          + 7408/9*H(2)*x^2
          + 56*H(2)*z2
          + 304*H(2)*z2*x
          + 136/3*H(2,0)
          - 1472/3*H(2,0)*x
          + 928/3*H(2,0)*x^2
          - 100*H(2,0,0)
          - 360*H(2,0,0)*x
          - 32*H(2,0,0)*x^2
          - 128*H(2,1)
          + 68/3*H(3)
          + 128/3*H(3)*x^-1
          - 2764/3*H(3)*x
          + 1232/3*H(3)*x^2
          - 192*H(3,0)*x
          + 64*H(3,0)*x^2
          - 36*H(4)
          - 168*H(4)*x
          + 96*H(4)*x^2
          );

L Kgq2 =

       + cf*nf^2 * (
          - 1628/27
          + 2006/27*x^-1
          + 844/27*x
          - 64/9*z2*x^-1
          + 64/9*z2
          - 32/9*z2*x
          + 104/9*pgq(x)*H(0,0)
          + 232/27*pgq(x)*H(1)
          + 40/9*pgq(x)*H(1,0)
          + 16/9*pgq(x)*H(1,1)
          + 32/9*pgq(x)*H(2)
          - 424/9*H(0)
          + 476/9*H(0)*x^-1
          + 208/9*H(0)*x
          )

       + cf^2*nf * (
          + 1532/3
          - 5779/27*x^-1
          - 2741/9*x
          + 304/27*x^2
          + 416/3*z3*x^-1
          - 608/3*z3
          + 208/3*z3*x
          + 1288/9*z2*x^-1
          - 880/9*z2
          + 248/9*z2*x
          - 16*pgq( - x)*H(-1)*z2
          - 32*pgq( - x)*H(-1,-1,0)
          + 16*pgq( - x)*H(-1,0,0)
          + 112/3*pgq(x)*H(0)*z2
          - 32/3*pgq(x)*H(1)*z2
          + 32/3*pgq(x)*H(1,0,0)
          - 16/3*pgq(x)*H(1,1,0)
          - 16/3*pgq(x)*H(1,2)
          - 16*pgq(x)*H(2,0)
          - 16*pgq(x)*H(2,1)
          - 112/3*pgq(x)*H(3)
          - 64*H(-2,0)
          - 32*H(-1,0)
          - 32*H(-1,0)*x
          + 1868/9*H(0)
          + 220/27*H(0)*x^-1
          - 88/3*H(0)*x
          - 448/27*H(0)*x^2
          - 32/3*H(0)*z2
          + 16/3*H(0)*z2*x
          + 2024/9*H(0,0)
          + 416/9*H(0,0)*x^-1
          + 188/9*H(0,0)*x
          + 64*H(0,0,0)
          + 24*H(0,0,0)*x
          + 64*H(0,0,0,0)
          - 32*H(0,0,0,0)*x
          + 40*H(1)
          - 364/3*H(1)*x^-1
          - 28/3*H(1)*x
          + 16/3*H(1,0)
          - 24*H(1,0)*x^-1
          - 4/3*H(1,0)*x
          - 24*H(1,1)*x^-1
          + 880/9*H(2)
          - 1288/9*H(2)*x^-1
          - 536/9*H(2)*x
          + 16/3*H(2,0)
          - 8/3*H(2,0)*x
          + 32/3*H(3)
          - 16/3*H(3)*x
          )

       + cf^3 * (
          + 5432/15
          - 5468/15*x^-1
          + 246/5*x
          + 96/5*x^2
          + 96*z3*x^-1
          + 96*z3
          + 256*z3*x
          + 112*z2*x^-1
          + 72*z2
          + 164/3*z2*x
          - 96/5*z2*x^3
          + 128/5*z2^2*x^-1
          - 128/5*z2^2
          - 8/5*z2^2*x
          + 112*pgq( - x)*H(-1)*z3
          + 64*pgq( - x)*H(-1,-2,0)
          - 128*pgq( - x)*H(-1,-1)*z2
          - 128*pgq( - x)*H(-1,-1,-1,0)
          + 96*pgq( - x)*H(-1,-1,0,0)
          + 64*pgq( - x)*H(-1,-1,2)
          + 64*pgq( - x)*H(-1,0)*z2
          - 32*pgq( - x)*H(-1,0,0,0)
          - 32*pgq( - x)*H(-1,3)
          + 112*pgq(x)*H(1)*z3
          + 64*pgq(x)*H(1,0)*z2
          - 32*pgq(x)*H(1,0,0,0)
          + 64*pgq(x)*H(1,1)*z2
          - 32*pgq(x)*H(1,1,0,0)
          - 32*pgq(x)*H(1,3)
          + 24*pgq(x)*H(2,0)
          + 32*pgq(x)*H(2,1,0)
          + 32*pgq(x)*H(2,2)
          + 32*pgq(x)*H(3,0)
          + 64*pgq(x)*H(3,1)
          + 128*H(-3,0)
          + 32*H(-3,0)*x
          - 64*H(-2)*z2*x^-1
          - 288*H(-2)*z2
          - 112*H(-2)*z2*x
          - 320*H(-2,-1,0)
          - 128*H(-2,-1,0)*x^-1
          - 224*H(-2,-1,0)*x
          + 128*H(-2,0)
          + 96*H(-2,0)*x^-1
          + 160*H(-2,0)*x
          + 224*H(-2,0,0)
          + 64*H(-2,0,0)*x^-1
          + 112*H(-2,0,0)*x
          + 128*H(-2,2)
          - 48*H(-1)*z2*x^-1
          - 128*H(-1)*z2
          - 104*H(-1)*z2*x
          - 128*H(-1,-1,0)
          - 96*H(-1,-1,0)*x^-1
          - 80*H(-1,-1,0)*x
          + 96*H(-1,0)
          - 128/15*H(-1,0)*x^-2
          + 152*H(-1,0)*x^-1
          - 136/3*H(-1,0)*x
          - 96/5*H(-1,0)*x^3
          + 96*H(-1,0,0)
          + 48*H(-1,0,0)*x^-1
          + 72*H(-1,0,0)*x
          + 64*H(-1,2)
          + 64*H(-1,2)*x
          - 4264/15*H(0)
          - 1432/15*H(0)*x^-1
          - 398/5*H(0)*x
          + 96/5*H(0)*x^2
          - 64*H(0)*z3*x^-1
          + 128*H(0)*z3
          + 160*H(0)*z3*x
          + 96*H(0)*z2*x^-1
          - 32*H(0)*z2
          + 176*H(0)*z2*x
          - 96*H(0,0)
          - 68/3*H(0,0)*x
          + 96/5*H(0,0)*x^3
          + 96*H(0,0)*z2
          - 16*H(0,0)*z2*x
          + 32*H(0,0,0)
          - 144*H(0,0,0)*x
          - 32*H(0,0,0,0)
          - 16*H(0,0,0,0)*x
          - 84*H(1)
          - 54*H(1)*x^-1
          + 32*H(1)*x
          - 64*H(1)*z2
          + 40*H(1)*z2*x
          - 72*H(1,0)
          + 56*H(1,0)*x^-1
          - 4*H(1,0)*x
          + 32*H(1,0,0)
          - 8*H(1,0,0)*x
          + 32*H(1,1)*x^-1
          + 48*H(1,1,0)*x^-1
          + 48*H(1,2)*x^-1
          - 72*H(2)
          + 40*H(2)*x^-1
          - 100*H(2)*x
          - 96*H(2)*z2
          + 80*H(2)*z2*x
          + 64*H(2,0)
          - 32*H(2,0)*x
          + 32*H(2,0,0)
          - 80*H(2,0,0)*x
          + 96*H(2,1)*x^-1
          + 32*H(3)
          - 16*H(3)*x
          - 32*H(3,0)
          + 16*H(3,0)*x
          - 96*H(4)
          + 48*H(4)*x
          )

       + ca*cf*nf * (
          + 7732/27
          - 43102/81*x^-1
          - 8390/27*x
          - 12728/81*x^2
          - 64*z3*x^-1
          + 64*z3
          - 48*z3*x
          - 224/9*z2*x^-1
          - 1280/9*z2
          + 344/9*z2*x
          - 128/9*z2*x^2
          - 8/3*pgq( - x)*H(-1)*z2
          + 16*pgq( - x)*H(-1,-1,0)
          + 56/3*pgq( - x)*H(-1,0,0)
          + 32/3*pgq( - x)*H(-1,2)
          + 16/3*pgq( - x)*H(3)
          - 16/3*pgq(x)*H(0)*z2
          + 56/3*pgq(x)*H(1)*z2
          - 40*pgq(x)*H(1,0,0)
          - 68/9*pgq(x)*H(1,1)
          - 32/3*pgq(x)*H(1,1,0)
          - 32/3*pgq(x)*H(1,2)
          + 32/3*H(-2,0)
          - 64/3*H(-2,0)*x^-1
          - 64/3*H(-2,0)*x
          + 32/9*H(-1,0)
          - 40*H(-1,0)*x^-1
          + 136/9*H(-1,0)*x
          + 64/9*H(-1,0)*x^2
          + 2032/3*H(0)
          - 10316/27*H(0)*x^-1
          - 1400/9*H(0)*x
          + 448/27*H(0)*x^2
          + 2944/9*H(0,0)
          - 1832/9*H(0,0)*x^-1
          - 536/3*H(0,0)*x
          + 352/9*H(0,0)*x^2
          - 160/3*H(0,0,0)
          - 32/3*H(0,0,0)*x^-1
          - 128/3*H(0,0,0)*x
          + 1672/27*H(1)
          + 104/27*H(1)*x^-1
          - 1628/27*H(1)*x
          - 256/9*H(1)*x^2
          + 1856/9*H(1,0)
          - 1696/9*H(1,0)*x^-1
          - 808/9*H(1,0)*x
          + 32/9*H(1,0)*x^2
          + 24*H(1,1)
          - 12*H(1,1)*x
          + 1280/9*H(2)
          - 136/9*H(2)*x^-1
          - 208/9*H(2)*x
          + 128/9*H(2)*x^2
          + 32/3*H(2,0)
          - 32*H(2,0)*x^-1
          - 64/3*H(2,0)*x
          - 32/3*H(3)*x
          )

       + ca*cf^2 * (
          - 7417/5
          + 5831/10*x^-1
          + 6803/45*x
          + 1828/45*x^2
          - 96*z3*x^-1
          + 896/3*z3
          - 784/3*z3*x
          + 32*z3*x^2
          - 2104/3*z2*x^-1
          + 2428/9*z2
          - 2240/9*z2*x
          - 832/9*z2*x^2
          + 48/5*z2*x^3
          + 176/5*z2^2*x^-1
          - 288/5*z2^2
          - 108/5*z2^2*x
          - 128*pgq( - x)*H(-1,-2,0)
          + 224*pgq( - x)*H(-1,-1)*z2
          + 256*pgq( - x)*H(-1,-1,-1,0)
          - 112*pgq( - x)*H(-1,-1,0,0)
          - 96*pgq( - x)*H(-1,-1,2)
          - 32*pgq( - x)*H(-1,0)*z2
          - 16*pgq( - x)*H(-1,0,0,0)
          - 16*pgq( - x)*H(-1,3)
          + 32*pgq(x)*H(1,-2,0)
          - 112*pgq(x)*H(1,0)*z2
          + 80*pgq(x)*H(1,0,0,0)
          - 128*pgq(x)*H(1,1)*z2
          + 88/3*pgq(x)*H(1,1,0)
          + 128*pgq(x)*H(1,1,0,0)
          + 88/3*pgq(x)*H(1,2)
          + 64*pgq(x)*H(1,3)
          + 80*pgq(x)*H(2,0,0)
          + 40*pgq(x)*H(2,1)
          + 32*pgq(x)*H(2,1,0)
          + 32*pgq(x)*H(2,2)
          - 16*H(-3,0)*x
          + 96*H(-2)*z2*x^-1
          + 144*H(-2)*z2
          + 120*H(-2)*z2*x
          + 160*H(-2,-1,0)
          + 192*H(-2,-1,0)*x^-1
          + 240*H(-2,-1,0)*x
          - 352*H(-2,0)
          - 48*H(-2,0)*x^-1
          - 136*H(-2,0)*x
          - 64*H(-2,0)*x^2
          - 48*H(-2,0,0)
          - 96*H(-2,0,0)*x^-1
          - 88*H(-2,0,0)*x
          - 64*H(-2,2)
          + 368*H(-1)*z3*x^-1
          + 368*H(-1)*z3
          + 184*H(-1)*z3*x
          + 712/3*H(-1)*z2*x^-1
          + 432*H(-1)*z2
          + 148*H(-1)*z2*x
          + 160/3*H(-1)*z2*x^2
          + 480*H(-1,-1,0)
          + 240*H(-1,-1,0)*x^-1
          + 104*H(-1,-1,0)*x
          + 64*H(-1,-1,0)*x^2
          + 48*H(-1,0)
          + 64/15*H(-1,0)*x^-2
          - 36*H(-1,0)*x^-1
          + 164/3*H(-1,0)*x
          + 48/5*H(-1,0)*x^3
          - 272*H(-1,0,0)
          - 536/3*H(-1,0,0)*x^-1
          - 84*H(-1,0,0)*x
          - 128/3*H(-1,0,0)*x^2
          - 192*H(-1,2)
          - 352/3*H(-1,2)*x^-1
          - 96*H(-1,2)*x
          - 64/3*H(-1,2)*x^2
          - 20044/45*H(0)
          + 4846/15*H(0)*x^-1
          + 4052/15*H(0)*x
          - 3512/45*H(0)*x^2
          - 96*H(0)*z3*x^-1
          - 160*H(0)*z3
          - 288*H(0)*z3*x
          - 1024/3*H(0)*z2*x^-1
          + 2224/3*H(0)*z2
          - 1196/3*H(0)*z2*x
          + 64*H(0)*z2*x^2
          + 1780/9*H(0,0)
          + 1114/9*H(0,0)*x
          + 832/9*H(0,0)*x^2
          - 48/5*H(0,0)*x^3
          - 144*H(0,0)*z2
          - 72*H(0,0)*z2*x
          - 536*H(0,0,0)
          + 268*H(0,0,0)*x
          - 64*H(0,0,0)*x^2
          + 64*H(0,0,0,0)
          + 48*H(0,0,0,0)*x
          - 1120/3*H(1)
          + 8344/9*H(1)*x^-1
          + 536/3*H(1)*x
          - 520/9*H(1)*x^2
          - 528*H(1)*z3*x^-1
          + 528*H(1)*z3
          - 264*H(1)*z3*x
          - 536/3*H(1)*z2*x^-1
          + 896/3*H(1)*z2
          - 244/3*H(1)*z2*x
          + 32*H(1)*z2*x^2
          - 232/3*H(1,0)
          + 140*H(1,0)*x^-1
          + 46/3*H(1,0)*x
          - 752/3*H(1,0,0)
          + 120*H(1,0,0)*x^-1
          + 136/3*H(1,0,0)*x
          - 64/3*H(1,0,0)*x^2
          + 68*H(1,1)*x^-1
          - 2428/9*H(2)
          + 1996/3*H(2)*x^-1
          + 2732/9*H(2)*x
          + 832/9*H(2)*x^2
          - 160*H(2)*z2*x^-1
          + 144*H(2)*z2
          - 152*H(2)*z2*x
          - 568/3*H(2,0)
          + 128*H(2,0)*x^-1
          + 380/3*H(2,0)*x
          + 96*H(2,0,0)*x
          - 96*H(2,1)
          + 48*H(2,1)*x
          - 2224/3*H(3)
          + 880/3*H(3)*x^-1
          + 788/3*H(3)*x
          - 64*H(3)*x^2
          - 32*H(3,0)
          + 16*H(3,0)*x
          + 144*H(4)
          + 56*H(4)*x
          )

       + ca^2*cf * (
          - 86135/27
          + 223601/54*x^-1
          + 36166/27*x
          + 3712/27*x^2
          - 2776/3*z3*x^-1
          + 1184*z3
          - 64*z3*x
          + 128/3*z3*x^2
          - 2152/9*z2*x^-1
          + 5632/9*z2
          + 64/3*z2*x
          + 256/3*z2*x^2
          - 768/5*z2^2*x^-1
          - 484/5*z2^2
          - 494/5*z2^2*x
          - 64*pgq( - x)*H(-2,2)
          + 128*pgq( - x)*H(-1,-2,0)
          - 224*pgq( - x)*H(-1,-1)*z2
          - 128*pgq( - x)*H(-1,-1,-1,0)
          + 208*pgq( - x)*H(-1,-1,0,0)
          + 160*pgq( - x)*H(-1,-1,2)
          + 112*pgq( - x)*H(-1,0)*z2
          - 80*pgq( - x)*H(-1,0,0,0)
          - 32*pgq( - x)*H(-1,2,0)
          - 80*pgq( - x)*H(-1,3)
          - 64*pgq(x)*H(1,-2,0)
          + 16*pgq(x)*H(1,0,0,0)
          + 64*pgq(x)*H(1,1)*z2
          + 104/3*pgq(x)*H(1,1,0)
          - 32*pgq(x)*H(1,1,0,0)
          + 104/3*pgq(x)*H(1,2)
          + 64*pgq(x)*H(1,2,0)
          + 32*pgq(x)*H(1,3)
          - 272*H(-3,0)
          + 8*H(-3,0)*x
          - 192*H(-2)*z2*x^-1
          - 240*H(-2)*z2
          - 104*H(-2)*z2*x
          - 96*H(-2,-1,0)
          - 128*H(-2,-1,0)*x^-1
          - 80*H(-2,-1,0)*x
          + 2824/3*H(-2,0)
          - 352/3*H(-2,0)*x^-1
          + 328/3*H(-2,0)*x
          + 128*H(-2,0)*x^2
          + 16*H(-2,0,0)
          + 256*H(-2,0,0)*x^-1
          + 200*H(-2,0,0)*x
          + 64*H(-2,2)
          - 336*H(-1)*z3*x^-1
          - 336*H(-1)*z3
          - 168*H(-1)*z3*x
          - 1432/3*H(-1)*z2*x^-1
          - 2272/3*H(-1)*z2
          - 1004/3*H(-1)*z2*x
          - 64*H(-1)*z2*x^2
          - 384*H(-1,-1,0)
          - 464/3*H(-1,-1,0)*x^-1
          - 136*H(-1,-1,0)*x
          - 128/3*H(-1,-1,0)*x^2
          - 5936/9*H(-1,0)
          - 1612/3*H(-1,0)*x^-1
          - 628/9*H(-1,0)*x
          - 1888/9*H(-1,0)*x^2
          + 2896/3*H(-1,0,0)
          + 2528/3*H(-1,0,0)*x^-1
          + 860/3*H(-1,0,0)*x
          + 256/3*H(-1,0,0)*x^2
          + 1696/3*H(-1,2)
          + 400*H(-1,2)*x^-1
          + 800/3*H(-1,2)*x
          + 128/3*H(-1,2)*x^2
          + 9254/9*H(0)
          + 28529/27*H(0)*x^-1
          + 1132/3*H(0)*x
          + 15400/27*H(0)*x^2
          + 128*H(0)*z3*x^-1
          - 64*H(0)*z3
          + 144*H(0)*z3*x
          - 176/3*H(0)*z2*x^-1
          + 748/3*H(0)*z2
          + 580/3*H(0)*z2*x
          + 128/3*H(0)*z2*x^2
          - 2396*H(0,0)
          + 3784/9*H(0,0)*x^-1
          + 3334/9*H(0,0)*x
          - 1088/3*H(0,0)*x^2
          - 8*H(0,0)*z2
          - 44*H(0,0)*z2*x
          + 880/3*H(0,0,0)
          + 176/3*H(0,0,0)*x^-1
          + 152/3*H(0,0,0)*x
          - 64*H(0,0,0)*x^2
          - 128*H(0,0,0,0)
          + 120*H(0,0,0,0)*x
          + 6748/27*H(1)
          - 21676/27*H(1)*x^-1
          + 2836/27*H(1)*x
          + 1928/9*H(1)*x^2
          + 208*H(1)*z3*x^-1
          - 208*H(1)*z3
          + 104*H(1)*z3*x
          + 8*H(1)*z2*x^-1
          - 224/3*H(1)*z2
          + 28/3*H(1)*z2*x
          - 64/3*H(1)*z2*x^2
          - 1460/3*H(1,0)
          + 3892/9*H(1,0)*x^-1
          + 282*H(1,0)*x
          + 800/9*H(1,0)*x^2
          - 300*H(1,0,0)
          + 368*H(1,0,0)*x^-1
          + 128*H(1,0,0)*x
          - 968/9*H(1,1)
          + 68/9*H(1,1)*x^-1
          + 484/9*H(1,1)*x
          - 48*H(1,1,0)
          + 24*H(1,1,0)*x
          - 48*H(1,2)
          + 24*H(1,2)*x
          - 5632/9*H(2)
          - 2684/9*H(2)*x^-1
          - 820/9*H(2)*x
          - 256/3*H(2)*x^2
          + 64*H(2)*z2*x^-1
          - 48*H(2)*z2
          + 40*H(2)*z2*x
          - 1040/3*H(2,0)
          + 320/3*H(2,0)*x^-1
          + 112/3*H(2,0)*x
          - 64*H(2,0)*x^2
          + 72*H(2,0,0)
          + 4*H(2,0,0)*x
          - 748/3*H(3)
          - 176/3*H(3)*x^-1
          - 84*H(3)*x
          - 128/3*H(3)*x^2
          + 128*H(3,0)
          + 64*H(3,0)*x^-1
          + 96*H(3,0)*x
          + 8*H(4)
          + 52*H(4)*x
          );

L Kgg2 =

       + nf^3 * (
          - 160/81
          + 80/81*x
          - 80/81*x^2
          - 80/81*pgg(x)
          - 8/9*pgg(x)*H(0)
          - 16/27*pgg(x)*H(1)
          - 16/9*H(0)
          + 8/9*H(0)*x
          - 8/9*H(0)*x^2
          - 32/27*H(1)
          + 16/27*H(1)*x
          - 16/27*H(1)*x^2
          )

       + cf*nf^2 * (
          + 206/9
          + 2158/27*x^-1
          - 292/3*x
          + 356/27*x^2
          + 32/3*z3
          + 32/3*z3*x
          + 4*pgg(x)
          + 620/9*H(0)
          + 400/9*H(0)*x^-1
          + 8/9*H(0)*x
          + 376/9*H(0,0)
          + 160/9*H(0,0)*x^-1
          + 40/9*H(0,0)*x
          - 32/9*H(0,0)*x^2
          + 80/3*H(0,0,0)
          + 80/3*H(0,0,0)*x
          + 8/3*H(1,0)
          + 32/9*H(1,0)*x^-1
          - 8/3*H(1,0)*x
          - 32/9*H(1,0)*x^2
          + 16/3*H(2,0)
          + 16/3*H(2,0)*x
          )

       + cf^2*nf * (
          - 4807/135
          - 848/15*x^-1
          + 3427/135*x
          + 3004/45*x^2
          - 64*z3*x^-1
          - 16*z3
          - 64*z3*x
          + 640/9*z2*x^-1
          + 1432/9*z2*x
          + 64/5*z2*x^3
          + 48/5*z2^2
          - 32/5*z2^2*x
          + 64*H(-3,0)
          - 32*H(-2)*z2
          + 32*H(-2)*z2*x
          - 64*H(-2,-1,0)
          + 64*H(-2,-1,0)*x
          + 32*H(-2,0)
          - 64/3*H(-2,0)*x
          - 128/3*H(-2,0)*x^2
          + 32*H(-2,0,0)
          - 32*H(-2,0,0)*x
          + 64/3*H(-1)*z2*x^-1
          - 16*H(-1)*z2
          - 16*H(-1)*z2*x
          + 64/3*H(-1)*z2*x^2
          - 32*H(-1,-1,0)
          + 128/3*H(-1,-1,0)*x^-1
          - 32*H(-1,-1,0)*x
          + 128/3*H(-1,-1,0)*x^2
          + 448/3*H(-1,0)
          - 64/45*H(-1,0)*x^-2
          + 1216/9*H(-1,0)*x
          + 64/5*H(-1,0)*x^3
          + 16*H(-1,0,0)
          - 64/3*H(-1,0,0)*x^-1
          + 16*H(-1,0,0)*x
          - 64/3*H(-1,0,0)*x^2
          - 304/15*H(0)
          - 1256/45*H(0)*x^-1
          - 4622/45*H(0)*x
          - 328/135*H(0)*x^2
          - 32*H(0)*z3
          - 96*H(0)*z3*x
          + 64/3*H(0)*z2*x^-1
          + 48*H(0)*z2
          - 160/3*H(0)*z2*x
          - 12*H(0,0)
          - 1468/9*H(0,0)*x
          + 352/9*H(0,0)*x^2
          - 64/5*H(0,0)*x^3
          + 32*H(0,0)*z2
          + 32*H(0,0)*z2*x
          - 16*H(0,0,0)
          - 32/3*H(0,0,0)*x
          - 32*H(0,0,0,0)
          - 32*H(0,0,0,0)*x
          + 100*H(1)
          - 2764/27*H(1)*x^-1
          - 8*H(1)*x
          + 280/27*H(1)*x^2
          - 64/3*H(1)*z2*x^-1
          - 16*H(1)*z2
          + 16*H(1)*z2*x
          + 64/3*H(1)*z2*x^2
          + 24*H(1,0)
          - 352/9*H(1,0)*x^-1
          - 24*H(1,0)*x
          + 352/9*H(1,0)*x^2
          + 16*H(1,0,0)
          + 64/3*H(1,0,0)*x^-1
          - 16*H(1,0,0)*x
          - 64/3*H(1,0,0)*x^2
          - 640/9*H(2)*x^-1
          - 24*H(2)*x
          - 32*H(2)*z2
          - 32*H(2)*z2*x
          - 32*H(2,0)
          - 64/3*H(2,0)*x^-1
          - 16*H(2,0)*x
          + 32*H(2,0,0)
          + 32*H(2,0,0)*x
          - 48*H(3)
          - 64/3*H(3)*x^-1
          + 32*H(3)*x
          - 32*H(3,0)
          - 32*H(3,0)*x
          - 32*H(4)
          - 32*H(4)*x
          )

       + ca*nf^2 * (
          + 22
          + 3080/81*x^-1
          + 202/27*x
          - 404/81*x^2
          - 64/9*z2
          + 32/9*z2*x
          - 32/9*z2*x^2
          + 2284/81*pgg(x)
          - 64/9*pgg(x)*z2
          + 556/27*pgg(x)*H(0)
          + 64/9*pgg(x)*H(0,0)
          + 424/27*pgg(x)*H(1)
          + 64/9*pgg(x)*H(1,0)
          + 32/9*pgg(x)*H(1,1)
          + 64/9*pgg(x)*H(2)
          + 808/27*H(0)
          + 128/9*H(0)*x^-1
          + 10/27*H(0)*x
          + 292/27*H(0)*x^2
          + 32/9*H(0,0)
          + 32/9*H(0,0)*x
          + 50/3*H(1)
          + 104/27*H(1)*x^-1
          - 6*H(1)*x
          + 160/27*H(1)*x^2
          + 64/9*H(2)
          - 32/9*H(2)*x
          + 32/9*H(2)*x^2
          )

       + ca*cf*nf * (
          - 1693/27
          - 24445/81*x^-1
          - 10358/27*x
          + 52282/81*x^2
          + 160/3*z3*x^-1
          - 200/3*z3
          - 344/3*z3*x
          - 64/3*z3*x^2
          + 464/3*z2
          - 384*z2*x
          + 224/9*z2*x^2
          - 56*z2^2
          - 176/3*pgg(x)
          + 32*pgg(x)*z3
          - 8*pgg(x)*H(0)
          - 8*pgg(x)*H(1)
          - 96*H(-3,0)
          + 112*H(-2)*z2
          - 112*H(-2)*z2*x
          + 224*H(-2,-1,0)
          - 224*H(-2,-1,0)*x
          - 160*H(-2,0)
          - 64/3*H(-2,0)*x^-1
          + 80*H(-2,0)*x
          + 64*H(-2,0)*x^2
          - 48*H(-2,0,0)
          + 48*H(-2,0,0)*x
          - 64/3*H(-1)*z2*x^-1
          + 184*H(-1)*z2
          + 184*H(-1)*z2*x
          - 64/3*H(-1)*z2*x^2
          + 240*H(-1,-1,0)
          - 256/3*H(-1,-1,0)*x^-1
          + 240*H(-1,-1,0)*x
          - 256/3*H(-1,-1,0)*x^2
          - 1520/3*H(-1,0)
          - 1136/3*H(-1,0)*x
          + 128*H(-1,0)*x^2
          - 120*H(-1,0,0)
          - 32/3*H(-1,0,0)*x^-1
          - 120*H(-1,0,0)*x
          - 32/3*H(-1,0,0)*x^2
          - 64*H(-1,2)
          - 64/3*H(-1,2)*x^-1
          - 64*H(-1,2)*x
          - 64/3*H(-1,2)*x^2
          - 1642/9*H(0)
          - 856/9*H(0)*x^-1
          + 508/3*H(0)*x
          - 16928/27*H(0)*x^2
          + 128*H(0)*z3
          + 256*H(0)*z3*x
          + 80*H(0)*z2
          - 16*H(0)*z2*x
          - 64/3*H(0)*z2*x^2
          + 1340/9*H(0,0)
          - 464/9*H(0,0)*x^-1
          + 4892/9*H(0,0)*x
          + 160*H(0,0)*x^2
          + 96*H(0,0)*z2
          + 96*H(0,0)*z2*x
          - 344/3*H(0,0,0)
          - 248/3*H(0,0,0)*x
          + 128*H(0,0,0,0)
          - 192*H(0,0,0,0)*x
          - 976/3*H(1)
          + 964/27*H(1)*x^-1
          + 988/3*H(1)*x
          - 1072/27*H(1)*x^2
          + 128/3*H(1)*z2*x^-1
          + 120*H(1)*z2
          - 120*H(1)*z2*x
          - 128/3*H(1)*z2*x^2
          - 44/3*H(1,0)
          - 128/3*H(1,0)*x^-1
          + 236/3*H(1,0)*x
          - 64/3*H(1,0)*x^2
          - 88*H(1,0,0)
          - 160/3*H(1,0,0)*x^-1
          + 88*H(1,0,0)*x
          + 160/3*H(1,0,0)*x^2
          - 464/3*H(2)
          + 16/3*H(2)*x
          - 224/9*H(2)*x^2
          + 112*H(2)*z2
          + 112*H(2)*z2*x
          - 184/3*H(2,0)
          - 64/3*H(2,0)*x^-1
          + 56/3*H(2,0)*x
          - 112*H(2,0,0)
          - 112*H(2,0,0)*x
          - 80*H(3)
          - 64/3*H(3)*x^-1
          + 96*H(3)*x
          + 64/3*H(3)*x^2
          - 32*H(3,0)
          - 32*H(3,0)*x
          - 96*H(4)
          - 96*H(4)*x
          )

       + ca^2*nf * (
          - 8770/27
          - 15232/81*x^-1
          + 3532/27*x
          - 4946/81*x^2
          - 16*z3*x^-1
          + 80*z3
          + 80*z3*x
          - 32/9*z2*x^-1
          - 580/9*z2
          + 1268/9*z2*x
          - 560/9*z2*x^2
          + 276/5*z2^2
          + 156/5*z2^2*x
          + 112/3*pgg( - x)*z3
          + 160/9*pgg( - x)*z2
          + 32*pgg( - x)*H(-2,0)
          - 128/3*pgg( - x)*H(-1)*z2
          - 128/3*pgg( - x)*H(-1,-1,0)
          + 320/9*pgg( - x)*H(-1,0)
          + 160/3*pgg( - x)*H(-1,0,0)
          + 64/3*pgg( - x)*H(-1,2)
          + 16*pgg( - x)*H(0)*z2
          - 160/9*pgg( - x)*H(0,0)
          - 16*pgg( - x)*H(0,0,0)
          - 32/3*pgg( - x)*H(3)
          - 20858/81*pgg(x)
          + 48*pgg(x)*z3
          + 96*pgg(x)*z2
          + 64/3*pgg(x)*H(-2,0)
          - 4562/27*pgg(x)*H(0)
          + 160/3*pgg(x)*H(0)*z2
          - 96*pgg(x)*H(0,0)
          - 80/3*pgg(x)*H(0,0,0)
          - 3764/27*pgg(x)*H(1)
          + 32/3*pgg(x)*H(1)*z2
          - 1024/9*pgg(x)*H(1,0)
          - 112/3*pgg(x)*H(1,0,0)
          - 352/9*pgg(x)*H(1,1)
          - 32*pgg(x)*H(1,1,0)
          - 32*pgg(x)*H(1,2)
          - 1024/9*pgg(x)*H(2)
          - 32*pgg(x)*H(2,0)
          - 32*pgg(x)*H(2,1)
          - 176/3*pgg(x)*H(3)
          + 80*H(-3,0)
          - 16*H(-3,0)*x
          - 48*H(-2)*z2
          + 48*H(-2)*z2*x
          - 96*H(-2,-1,0)
          + 96*H(-2,-1,0)*x
          + 376/3*H(-2,0)
          - 40/3*H(-2,0)*x
          - 32*H(-2,0)*x^2
          + 48*H(-2,0,0)
          - 48*H(-2,0,0)*x
          + 16/3*H(-1)*z2*x^-1
          - 88*H(-1)*z2
          - 88*H(-1)*z2*x
          + 16/3*H(-1)*z2*x^2
          - 112*H(-1,-1,0)
          + 32*H(-1,-1,0)*x^-1
          - 112*H(-1,-1,0)*x
          + 32*H(-1,-1,0)*x^2
          + 680/3*H(-1,0)
          - 80/3*H(-1,0)*x^-1
          + 680/3*H(-1,0)*x
          - 80/3*H(-1,0)*x^2
          + 72*H(-1,0,0)
          - 32/3*H(-1,0,0)*x^-1
          + 72*H(-1,0,0)*x
          - 32/3*H(-1,0,0)*x^2
          + 32*H(-1,2)
          + 32/3*H(-1,2)*x^-1
          + 32*H(-1,2)*x
          + 32/3*H(-1,2)*x^2
          - 1172/27*H(0)
          - 4016/27*H(0)*x^-1
          - 6392/27*H(0)*x
          + 3514/27*H(0)*x^2
          - 96*H(0)*z3*x
          - 16/3*H(0)*z2*x^-1
          + 52*H(0)*z2
          + 284/3*H(0)*z2*x
          + 16*H(0)*z2*x^2
          - 128/9*H(0,0)
          - 352/9*H(0,0)*x^-1
          - 3044/9*H(0,0)*x
          + 176*H(0,0)*x^2
          - 24*H(0,0)*z2
          - 40*H(0,0)*z2*x
          - 160/3*H(0,0,0)
          - 136*H(0,0,0)*x
          + 16*H(0,0,0,0)*x
          + 2/9*H(1)
          + 748/27*H(1)*x^-1
          - 538/9*H(1)*x
          - 2200/27*H(1)*x^2
          - 16*H(1)*z2*x^-1
          - 56*H(1)*z2
          + 56*H(1)*z2*x
          + 16*H(1)*z2*x^2
          + 48*H(1,0)
          - 560/9*H(1,0)*x^-1
          - 48*H(1,0)*x
          + 560/9*H(1,0)*x^2
          + 28*H(1,0,0)
          + 16/3*H(1,0,0)*x^-1
          - 28*H(1,0,0)*x
          - 16/3*H(1,0,0)*x^2
          + 580/9*H(2)
          - 208/9*H(2)*x^-1
          + 772/9*H(2)*x
          + 560/9*H(2)*x^2
          - 48*H(2)*z2
          - 48*H(2)*z2*x
          - 32*H(2,0)
          - 32*H(2,0)*x
          + 24*H(2,0,0)
          + 24*H(2,0,0)*x
          - 52*H(3)
          + 16/3*H(3)*x^-1
          - 108*H(3)*x
          - 16*H(3)*x^2
          + 24*H(4)
          + 24*H(4)*x
          )

       + ca^3 * (
          - 166472/81
          + 259034/81*x^-1
          + 193972/81*x
          - 23966/9*x^2
          - 440*z3*x^-1
          + 472*z3
          + 176*z3*x
          + 528*z3*x^2
          - 5048/9*z2*x^-1
          - 1096/9*z2
          - 3688/9*z2*x
          + 1832/9*z2*x^2
          - 528/5*z2^2
          - 688/5*z2^2*x
          - 616/3*pgg( - x)*z3
          - 1072/9*pgg( - x)*z2
          + 88*pgg( - x)*z2^2
          - 64*pgg( - x)*H(-3,0)
          + 256*pgg( - x)*H(-2)*z2
          + 128*pgg( - x)*H(-2,-1,0)
          - 176*pgg( - x)*H(-2,0)
          - 288*pgg( - x)*H(-2,0,0)
          - 192*pgg( - x)*H(-2,2)
          + 192*pgg( - x)*H(-1)*z3
          + 704/3*pgg( - x)*H(-1)*z2
          + 128*pgg( - x)*H(-1,-2,0)
          - 256*pgg( - x)*H(-1,-1)*z2
          + 704/3*pgg( - x)*H(-1,-1,0)
          + 384*pgg( - x)*H(-1,-1,0,0)
          + 256*pgg( - x)*H(-1,-1,2)
          - 2144/9*pgg( - x)*H(-1,0)
          + 288*pgg( - x)*H(-1,0)*z2
          - 880/3*pgg( - x)*H(-1,0,0)
          - 256*pgg( - x)*H(-1,0,0,0)
          - 352/3*pgg( - x)*H(-1,2)
          - 64*pgg( - x)*H(-1,2,0)
          - 256*pgg( - x)*H(-1,3)
          - 80*pgg( - x)*H(0)*z3
          - 88*pgg( - x)*H(0)*z2
          + 1072/9*pgg( - x)*H(0,0)
          - 128*pgg( - x)*H(0,0)*z2
          + 88*pgg( - x)*H(0,0,0)
          + 64*pgg( - x)*H(0,0,0,0)
          + 32*pgg( - x)*H(2)*z2
          + 176/3*pgg( - x)*H(3)
          + 32*pgg( - x)*H(3,0)
          + 128*pgg( - x)*H(4)
          + 18974/27*pgg(x)
          - 440*pgg(x)*z3
          - 3008/9*pgg(x)*z2
          - 24/5*pgg(x)*z2^2
          - 64*pgg(x)*H(-3,0)
          + 96*pgg(x)*H(-2)*z2
          + 64*pgg(x)*H(-2,-1,0)
          - 352/3*pgg(x)*H(-2,0)
          - 64*pgg(x)*H(-2,0,0)
          - 64*pgg(x)*H(-2,2)
          + 11185/27*pgg(x)*H(0)
          - 112*pgg(x)*H(0)*z3
          - 880/3*pgg(x)*H(0)*z2
          + 3008/9*pgg(x)*H(0,0)
          - 128*pgg(x)*H(0,0)*z2
          + 440/3*pgg(x)*H(0,0,0)
          + 64*pgg(x)*H(0,0,0,0)
          + 9782/27*pgg(x)*H(1)
          - 96*pgg(x)*H(1)*z3
          - 176/3*pgg(x)*H(1)*z2
          - 64*pgg(x)*H(1,-2,0)
          + 1360/3*pgg(x)*H(1,0)
          - 96*pgg(x)*H(1,0)*z2
          + 616/3*pgg(x)*H(1,0,0)
          + 128*pgg(x)*H(1,0,0,0)
          + 968/9*pgg(x)*H(1,1)
          + 176*pgg(x)*H(1,1,0)
          + 128*pgg(x)*H(1,1,0,0)
          + 176*pgg(x)*H(1,2)
          + 128*pgg(x)*H(1,2,0)
          + 128*pgg(x)*H(1,3)
          + 1360/3*pgg(x)*H(2)
          - 64*pgg(x)*H(2)*z2
          + 176*pgg(x)*H(2,0)
          + 160*pgg(x)*H(2,0,0)
          + 176*pgg(x)*H(2,1)
          + 128*pgg(x)*H(2,1,0)
          + 128*pgg(x)*H(2,2)
          + 968/3*pgg(x)*H(3)
          + 160*pgg(x)*H(3,0)
          + 128*pgg(x)*H(3,1)
          + 128*pgg(x)*H(4)
          - 320*H(-3,0)
          + 64*H(-3,0)*x
          - 64*H(-2)*z2
          + 64*H(-2)*z2*x
          - 128*H(-2,-1,0)
          + 128*H(-2,-1,0)*x
          + 992/3*H(-2,0)
          - 352/3*H(-2,0)*x^-1
          + 304/3*H(-2,0)*x
          + 1232/3*H(-2,0)*x^2
          - 192*H(-2,0,0)
          + 192*H(-2,0,0)*x
          - 88*H(-1)*z2*x^-1
          - 424*H(-1)*z2
          - 424*H(-1)*z2*x
          - 88*H(-1)*z2*x^2
          - 48*H(-1,-1,0)
          + 176*H(-1,-1,0)*x^-1
          - 48*H(-1,-1,0)*x
          + 176*H(-1,-1,0)*x^2
          - 2072/3*H(-1,0)
          - 680*H(-1,0)*x^-1
          - 2072/3*H(-1,0)*x
          - 680*H(-1,0)*x^2
          + 608*H(-1,0,0)
          + 1408/3*H(-1,0,0)*x^-1
          + 608*H(-1,0,0)*x
          + 1408/3*H(-1,0,0)*x^2
          + 400*H(-1,2)
          + 176*H(-1,2)*x^-1
          + 400*H(-1,2)*x
          + 176*H(-1,2)*x^2
          + 65830/27*H(0)
          + 2596/3*H(0)*x^-1
          + 21391/27*H(0)*x
          + 17855/9*H(0)*x^2
          - 384*H(0)*z3
          - 128*H(0)*z3*x
          - 88*H(0)*z2*x^-1
          + 200*H(0)*z2
          - 56/3*H(0)*z2*x
          + 616*H(0)*z2*x^2
          - 1416*H(0,0)
          + 1936/9*H(0,0)*x^-1
          + 1712/3*H(0,0)*x
          - 5912/3*H(0,0)*x^2
          - 416*H(0,0)*z2
          - 352*H(0,0)*z2*x
          + 304/3*H(0,0,0)
          + 624*H(0,0,0)*x
          - 704*H(0,0,0)*x^2
          + 448*H(0,0,0,0)*x
          + 16388/27*H(1)
          - 2516/9*H(1)*x^-1
          - 13594/27*H(1)*x
          + 10210/27*H(1)*x^2
          - 88*H(1)*z2*x^-1
          - 24*H(1)*z2
          + 24*H(1)*z2*x
          + 88*H(1)*z2*x^2
          + 40*H(1,0)
          + 96*H(1,0)*x^-1
          - 40*H(1,0)*x
          - 96*H(1,0)*x^2
          - 200*H(1,0,0)
          + 264*H(1,0,0)*x^-1
          + 200*H(1,0,0)*x
          - 264*H(1,0,0)*x^2
          + 1096/9*H(2)
          - 1072/9*H(2)*x^-1
          - 2528/9*H(2)*x
          - 1832/9*H(2)*x^2
          - 64*H(2)*z2
          - 64*H(2)*z2*x
          - 112*H(2,0)
          + 352/3*H(2,0)*x^-1
          + 272*H(2,0)*x
          - 352*H(2,0)*x^2
          + 160*H(2,0,0)
          + 160*H(2,0,0)*x
          - 200*H(3)
          - 88/3*H(3)*x^-1
          + 120*H(3)*x
          - 616*H(3)*x^2
          + 256*H(3,0)
          + 256*H(3,0)*x
          + 416*H(4)
          + 416*H(4)*x
          )

       + delta(1 - x)*nf^3 * (
          + 200/243
          - 8/9*z2
          )

       + delta(1 - x)*cf*nf^2 * (
          - 43
          + 32*z3
          )

       + delta(1 - x)*cf^2*nf * (
          + 1
          )

       + delta(1 - x)*ca*nf^2 * (
          - 1139/18
          - 16*z3
          + 556/27*z2
          )

       + delta(1 - x)*ca*cf*nf * (
          + 465/2
          - 176*z3
          - 8*z2
          )

       + delta(1 - x)*ca^2*nf * (
          + 89027/162
          - 80/3*z3
          - 4562/27*z2
          + 16*z2^2
          )

       + delta(1 - x)*ca^3 * (
          - 592399/486
          - 80*z5
          + 1988/3*z3
          + 11185/27*z2
          - 16*z2*z3
          - 88*z2^2
          );

L Pqg3 =

       + ln_(1 - x)^4*nf*[ca-cf]^3 * (
          - 106/9
          + 152/27*x^-1
          + 1178/27*x
          - 719/27*x^2
          - 80/9*pqg(x)*z2
          + 2/9*H(0)
          - 16/27*H(0)*x^-1
          - 32/9*H(0)*x
          + 2228/27*H(0)*x^2
          - 104/9*H(0,0)
          - 160/9*H(0,0)*x
          - 80/9*TildeH(-1,0)
          - 160/9*TildeH(-1,0)*x
          - 160/9*TildeH(-1,0)*x^2
          + 88/9*TildeH(1,0)
          + 304/9*TildeH(1,0)*x
          + 16/9*TildeH(1,0)*x^2
          )

       + ln_(1 - x)^4*nf^2*[ca-cf]^2 * (
          - 98/81
          + 8/27*x^-1
          + 184/81*x
          - 226/81*x^2
          + 4/9*H(0)
          + 16/9*H(0)*x
          )

       + ln_(1 - x)^4*nf^3*[ca-cf] * (
          - 4/81*pqg(x)
          )

       + ln_(1 - x)^4*cf*nf*[ca-cf]^2 * (
          + 685/162
          - 176/81*x^-1
          - 1426/81*x
          + 1166/27*x^2
          - 8*pqg(x)*z2
          + 71/27*H(0)
          - 32/27*H(0)*x^-1
          - 742/27*H(0)*x
          + 2156/27*H(0)*x^2
          + 112/9*H(0,0)*x
          + 160/9*H(0,0)*x^2
          - 80/9*TildeH(-1,0)
          - 160/9*TildeH(-1,0)*x
          - 160/9*TildeH(-1,0)*x^2
          + 248/9*TildeH(1,0)
          - 16/9*TildeH(1,0)*x
          + 416/9*TildeH(1,0)*x^2
          )

       + ln_(1 - x)^4*cf*nf^2*[ca-cf] * (
          + 719/81
          - 40/81*x^-1
          - 1060/81*x
          + 398/81*x^2
          + 58/27*H(0)
          + 100/27*H(0)*x
          - 104/27*H(0)*x^2
          + 16/9*H(0,0)
          - 232/9*H(0,0)*x
          )

       + ln_(1 - x)^4*cf^2*nf*[ca-cf] * (
          - 877/81
          - 632/81*x^-1
          + 1349/81*x
          + 49/27*x^2
          - 211/27*H(0)
          - 16/27*H(0)*x^-1
          - 28/27*H(0)*x
          - 184/9*H(0)*x^2
          - 10*H(0,0)
          + 220/3*H(0,0)*x
          - 80/3*H(0,0)*x^2
          )

       + ln_(1 - x)^5*nf*[ca-cf]^3 * (
          + 46/27
          + 32/27*x^-1
          + 52/27*x
          - 4*x^2
          + 16/9*H(0)
          + 64/9*H(0)*x
          )

       + ln_(1 - x)^5*nf^2*[ca-cf]^2 * (
          - 4/27*pqg(x)
          )

       + ln_(1 - x)^5*cf*nf*[ca-cf]^2 * (
          + 58/27
          + 32/27*x^-1
          + 100/27*x
          - 68/9*x^2
          + 8/9*H(0)
          + 80/9*H(0)*x
          );

L Pgq3 =

       + ln_(1 - x)^4*cf*[ca-cf]^3 * (
          - 428/81
          + 3029/81*x^-1
          + 295/81*x
          + 128/27*x^2
          + 16/9*pgq(x)*z2
          + 2300/27*H(0)
          - 1168/27*H(0)*x^-1
          + 68/27*H(0)*x
          - 176/27*H(0)*x^2
          - 400/9*H(0,0)
          + 80/3*H(0,0)*x^-1
          + 16*H(0,0)*x
          + 160/9*TildeH(-1,0)
          + 160/9*TildeH(-1,0)*x^-1
          + 80/9*TildeH(-1,0)*x
          + 112/9*TildeH(1,0)
          + 208/9*TildeH(1,0)*x^-1
          + 184/9*TildeH(1,0)*x
          )

       + ln_(1 - x)^4*cf*nf*[ca-cf]^2 * (
          + 656/27
          - 2290/81*x^-1
          - 70/9*x
          + 184/81*x^2
          - 440/27*H(0)
          + 8/3*H(0)*x^-1
          - 56/27*H(0)*x
          )

       + ln_(1 - x)^4*cf*nf^2*[ca-cf] * (
          + 32/81*pgq(x)
          )

       + ln_(1 - x)^4*cf^2*[ca-cf]^2 * (
          - 1418/27
          + 7142/81*x^-1
          - 505/54*x
          + 736/81*x^2
          - 8*pgq(x)*z2
          + 1022/9*H(0)
          - 1472/27*H(0)*x^-1
          + 89/9*H(0)*x
          - 64/9*H(0)*x^2
          - 128*H(0,0)
          + 160/3*H(0,0)*x^-1
          + 280/9*H(0,0)*x
          + 160/9*TildeH(-1,0)
          + 160/9*TildeH(-1,0)*x^-1
          + 80/9*TildeH(-1,0)*x
          - 16/9*TildeH(1,0)
          + 416/9*TildeH(1,0)*x^-1
          + 248/9*TildeH(1,0)*x
          )

       + ln_(1 - x)^4*cf^2*nf*[ca-cf] * (
          + 1460/81
          - 1474/81*x^-1
          - 217/81*x
          + 248/81*x^2
          - 532/27*H(0)
          + 8/27*H(0)*x^-1
          + 62/27*H(0)*x
          + 32/9*H(0,0)
          - 16/9*H(0,0)*x
          )

       + ln_(1 - x)^4*cf^3*[ca-cf] * (
          - 1855/81
          + 47/3*x^-1
          + 185/81*x
          + 352/81*x^2
          + 424/27*H(0)
          - 304/27*H(0)*x^-1
          - 17/27*H(0)*x
          - 16/27*H(0)*x^2
          - 220/3*H(0,0)
          + 80/3*H(0,0)*x^-1
          + 10*H(0,0)*x
          )

       + ln_(1 - x)^5*cf*[ca-cf]^3 * (
          - 236/27
          + 292/27*x^-1
          + 46/27*x
          - 32/27*x^2
          + 64/9*H(0)
          + 16/9*H(0)*x
          )

       + ln_(1 - x)^5*cf*nf*[ca-cf]^2 * (
          - 4/27*pgq(x)
          )

       + ln_(1 - x)^5*cf^2*[ca-cf]^2 * (
          - 44/27
          + 148/27*x^-1
          - 86/27*x
          - 32/27*x^2
          + 80/9*H(0)
          + 8/9*H(0)*x
          );

L Pqqps3 =

       + ln_(1 - x)^3*cf*nf^3 * (
          - 32/27
          - 128/81*x^-1
          + 32/27*x
          + 128/81*x^2
          - 64/27*H(0)
          - 64/27*H(0)*x
          )

       + ln_(1 - x)^3*cf^2*nf^2 * (
          - 1820/81
          - 1504/81*x^-1
          + 860/81*x
          + 2464/81*x^2
          - 368/9*H(0)
          - 160/3*H(0)*x
          - 704/81*H(0)*x^2
          + 16/27*H(0,0)
          + 16/27*H(0,0)*x
          - 352/27*TildeH(1,0)
          - 352/27*TildeH(1,0)*x
          )

       + ln_(1 - x)^3*cf^3*nf * (
          + 610/9
          + 1072/27*x^-1
          - 2182/27*x
          - 80/3*x^2
          - 320/27*z2*x^-1
          - 80/9*z2
          + 80/9*z2*x
          + 320/27*z2*x^2
          + 2252/27*H(0)
          - 884/27*H(0)*x
          - 2560/27*H(0)*x^2
          - 160/9*H(0)*z2
          - 160/9*H(0)*z2*x
          - 40/3*H(0,0)
          - 200/9*H(0,0)*x
          - 1216/27*H(0,0)*x^2
          + 560/9*H(0,0,0)
          + 560/9*H(0,0,0)*x
          + 32*TildeH(0,1,0)
          + 32*TildeH(0,1,0)*x
          - 112/3*TildeH(1,0)
          + 1216/27*TildeH(1,0)*x^-1
          - 1264/9*TildeH(1,0)*x
          - 1216/27*TildeH(1,0)*x^2
          - 320/9*TildeH(1,0,0)
          - 320/9*TildeH(1,0,0)*x
          )

       + ln_(1 - x)^3*cf^4 * (
          + pqq(x)*H(0,0,0)*xip3
          )

       + ln_(1 - x)^3*ca*cf*nf^2 * (
          + 1472/81
          + 3280/243*x^-1
          - 512/81*x
          - 6160/243*x^2
          + 832/27*H(0)
          - 704/81*H(0)*x^-1
          + 448/9*H(0)*x
          + 704/81*H(0)*x^2
          - 416/27*H(0,0)
          - 320/27*H(0,0)*x
          + 352/27*TildeH(1,0)
          + 352/27*TildeH(1,0)*x
          )

       + ln_(1 - x)^3*ca*cf^2*nf * (
          + 8954/81
          - 24232/243*x^-1
          - 16730/81*x
          + 47560/243*x^2
          + 64/27*z2*x^-1
          + 16/9*z2
          - 16/9*z2*x
          - 64/27*z2*x^2
          - 2584/27*H(0)
          - 4864/81*H(0)*x^-1
          + 4952/27*H(0)*x
          + 6944/81*H(0)*x^2
          + 32/9*H(0)*z2
          + 32/9*H(0)*z2*x
          - 2272/27*H(0,0)
          - 4816/27*H(0,0)*x
          - 176/3*H(0,0,0)
          + 208/9*H(0,0,0)*x
          - 160/9*TildeH(-1,0)
          + 640/27*TildeH(-1,0)*x^-1
          - 160/9*TildeH(-1,0)*x
          + 640/27*TildeH(-1,0)*x^2
          - 320/9*TildeH(0,-1,0)
          + 320/9*TildeH(0,-1,0)*x
          - 128/3*TildeH(0,1,0)
          - 128/3*TildeH(0,1,0)*x
          + 3280/27*TildeH(1,0)
          - 1408/27*TildeH(1,0)*x^-1
          + 7312/27*TildeH(1,0)*x
          + 1408/27*TildeH(1,0)*x^2
          )

       + ln_(1 - x)^3*ca^2*cf*nf * (
          - 13028/81
          + 1580/27*x^-1
          + 23804/81*x
          - 1724/9*x^2
          + 256/27*z2*x^-1
          + 64/9*z2
          - 64/9*z2*x
          - 256/27*z2*x^2
          + 632/27*H(0)
          + 2720/81*H(0)*x^-1
          - 3656/27*H(0)*x
          + 3872/81*H(0)*x^2
          + 128/9*H(0)*z2
          + 128/9*H(0)*z2*x
          + 1376/27*H(0,0)
          - 832/27*H(0,0)*x^-1
          + 4064/27*H(0,0)*x
          + 128/9*H(0,0)*x^2
          - 32/9*H(0,0,0)
          - 256/3*H(0,0,0)*x
          + 160/9*TildeH(-1,0)
          - 640/27*TildeH(-1,0)*x^-1
          + 160/9*TildeH(-1,0)*x
          - 640/27*TildeH(-1,0)*x^2
          + 320/9*TildeH(0,-1,0)
          - 320/9*TildeH(0,-1,0)*x
          + 32/3*TildeH(0,1,0)
          + 32/3*TildeH(0,1,0)*x
          - 2272/27*TildeH(1,0)
          + 64/9*TildeH(1,0)*x^-1
          - 3520/27*TildeH(1,0)*x
          - 64/9*TildeH(1,0)*x^2
          + 320/9*TildeH(1,0,0)
          + 320/9*TildeH(1,0,0)*x
          )

       + ln_(1 - x)^4*cf*nf*[ca-cf]^2 * (
          - 602/27
          - 728/81*x^-1
          + 122/27*x
          + 2168/81*x^2
          - 484/27*H(0)
          + 160/27*H(0)*x^-1
          - 964/27*H(0)*x
          - 160/27*H(0)*x^2
          + 80/9*H(0,0)
          + 80/9*H(0,0)*x
          )

       + ln_(1 - x)^4*cf*nf^2*[ca-cf] * (
          + 44/27
          + 176/81*x^-1
          - 44/27*x
          - 176/81*x^2
          + 88/27*H(0)
          + 88/27*H(0)*x
          )

       + ln_(1 - x)^4*cf^2*nf*[ca-cf] * (
          - 62/27
          - 248/81*x^-1
          + 62/27*x
          + 248/81*x^2
          - 4/27*H(0)
          + 160/27*H(0)*x^-1
          - 244/27*H(0)*x
          - 160/27*H(0)*x^2
          + 160/9*H(0,0)
          + 160/9*H(0,0)*x
          );

L Pgg3 =

       + ln_(1 - x)^3*cf*nf^3 * (
          + 32/27
          + 128/81*x^-1
          - 32/27*x
          - 128/81*x^2
          + 64/27*H(0)
          + 64/27*H(0)*x
          )

       + ln_(1 - x)^3*cf^2*nf^2 * (
          + 1820/81
          + 1504/81*x^-1
          - 860/81*x
          - 2464/81*x^2
          + 368/9*H(0)
          + 160/3*H(0)*x
          + 704/81*H(0)*x^2
          - 16/27*H(0,0)
          - 16/27*H(0,0)*x
          + 352/27*TildeH(1,0)
          + 352/27*TildeH(1,0)*x
          )

       + ln_(1 - x)^3*cf^3*nf * (
          - 610/9
          - 1072/27*x^-1
          + 2182/27*x
          + 80/3*x^2
          + 320/27*z2*x^-1
          + 80/9*z2
          - 80/9*z2*x
          - 320/27*z2*x^2
          - 2252/27*H(0)
          + 884/27*H(0)*x
          + 2560/27*H(0)*x^2
          + 160/9*H(0)*z2
          + 160/9*H(0)*z2*x
          + 40/3*H(0,0)
          + 200/9*H(0,0)*x
          + 1216/27*H(0,0)*x^2
          - 560/9*H(0,0,0)
          - 560/9*H(0,0,0)*x
          - 32*TildeH(0,1,0)
          - 32*TildeH(0,1,0)*x
          + 112/3*TildeH(1,0)
          - 1216/27*TildeH(1,0)*x^-1
          + 1264/9*TildeH(1,0)*x
          + 1216/27*TildeH(1,0)*x^2
          + 320/9*TildeH(1,0,0)
          + 320/9*TildeH(1,0,0)*x
          )

       + ln_(1 - x)^3*ca*cf*nf^2 * (
          - 1472/81
          - 3280/243*x^-1
          + 512/81*x
          + 6160/243*x^2
          - 832/27*H(0)
          + 704/81*H(0)*x^-1
          - 448/9*H(0)*x
          - 704/81*H(0)*x^2
          + 416/27*H(0,0)
          + 320/27*H(0,0)*x
          - 352/27*TildeH(1,0)
          - 352/27*TildeH(1,0)*x
          )

       + ln_(1 - x)^3*ca*cf^2*nf * (
          - 8954/81
          + 24232/243*x^-1
          + 16730/81*x
          - 47560/243*x^2
          - 64/27*z2*x^-1
          - 16/9*z2
          + 16/9*z2*x
          + 64/27*z2*x^2
          + 2584/27*H(0)
          + 4864/81*H(0)*x^-1
          - 4952/27*H(0)*x
          - 6944/81*H(0)*x^2
          - 32/9*H(0)*z2
          - 32/9*H(0)*z2*x
          + 2272/27*H(0,0)
          + 4816/27*H(0,0)*x
          + 176/3*H(0,0,0)
          - 208/9*H(0,0,0)*x
          + 160/9*TildeH(-1,0)
          - 640/27*TildeH(-1,0)*x^-1
          + 160/9*TildeH(-1,0)*x
          - 640/27*TildeH(-1,0)*x^2
          + 320/9*TildeH(0,-1,0)
          - 320/9*TildeH(0,-1,0)*x
          + 128/3*TildeH(0,1,0)
          + 128/3*TildeH(0,1,0)*x
          - 3280/27*TildeH(1,0)
          + 1408/27*TildeH(1,0)*x^-1
          - 7312/27*TildeH(1,0)*x
          - 1408/27*TildeH(1,0)*x^2
          )

       + ln_(1 - x)^3*ca^2*cf*nf * (
          + 13028/81
          - 1580/27*x^-1
          - 23804/81*x
          + 1724/9*x^2
          - 256/27*z2*x^-1
          - 64/9*z2
          + 64/9*z2*x
          + 256/27*z2*x^2
          - 632/27*H(0)
          - 2720/81*H(0)*x^-1
          + 3656/27*H(0)*x
          - 3872/81*H(0)*x^2
          - 128/9*H(0)*z2
          - 128/9*H(0)*z2*x
          - 1376/27*H(0,0)
          + 832/27*H(0,0)*x^-1
          - 4064/27*H(0,0)*x
          - 128/9*H(0,0)*x^2
          + 32/9*H(0,0,0)
          + 256/3*H(0,0,0)*x
          - 160/9*TildeH(-1,0)
          + 640/27*TildeH(-1,0)*x^-1
          - 160/9*TildeH(-1,0)*x
          + 640/27*TildeH(-1,0)*x^2
          - 320/9*TildeH(0,-1,0)
          + 320/9*TildeH(0,-1,0)*x
          - 32/3*TildeH(0,1,0)
          - 32/3*TildeH(0,1,0)*x
          + 2272/27*TildeH(1,0)
          - 64/9*TildeH(1,0)*x^-1
          + 3520/27*TildeH(1,0)*x
          + 64/9*TildeH(1,0)*x^2
          - 320/9*TildeH(1,0,0)
          - 320/9*TildeH(1,0,0)*x
          )

       + ln_(1 - x)^3*ca^4 * (
          + 2*pgg(x)*H(0,0,0)*xip3
          )

       + ln_(1 - x)^4*cf*nf*[ca-cf]^2 * (
          + 602/27
          + 728/81*x^-1
          - 122/27*x
          - 2168/81*x^2
          + 484/27*H(0)
          - 160/27*H(0)*x^-1
          + 964/27*H(0)*x
          + 160/27*H(0)*x^2
          - 80/9*H(0,0)
          - 80/9*H(0,0)*x
          )

       + ln_(1 - x)^4*cf*nf^2*[ca-cf] * (
          - 44/27
          - 176/81*x^-1
          + 44/27*x
          + 176/81*x^2
          - 88/27*H(0)
          - 88/27*H(0)*x
          )

       + ln_(1 - x)^4*cf^2*nf*[ca-cf] * (
          + 62/27
          + 248/81*x^-1
          - 62/27*x
          - 248/81*x^2
          + 4/27*H(0)
          - 160/27*H(0)*x^-1
          + 244/27*H(0)*x
          + 160/27*H(0)*x^2
          - 160/9*H(0,0)
          - 160/9*H(0,0)*x
          );

*
********************************************************************************
*





==> xcpqg1e.f <==
*
* ..File: xcpqg1e.f    F_phi,Q and F_phi,G
*
*
* ..The 1-loop MS(bar) quark and gluon coefficient functions for the 
*    structure function F_phi in deep-inelastic scattering at mu_f = Q. 
*    The expansion parameter is alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to 
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..Reference: G. Soar, S. Moch, J. Vermaseren and A. Vogt,
*              arXiv:0912.0369 [hep-ph] 
*
* =====================================================================
*
*
* ..The quark coefficient function
*
       FUNCTION CPHIQ1A (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       CF  = 4.D0/3.D0
*
       CPHIQ1A = CF * ( - 3.D0/Y + 2.D0*Y
     ,              + (LOG(Y) - LOG(1.D0-Y))* (4.D0 -4.D0/Y - 2.D0*Y) )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The regular piece of the gluon coefficient function
*
       FUNCTION CPHIG1A (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       CA = 3.D0
       DY = 1./Y
       DL = LOG(Y)
*
       XPG1AA = - 11.D0/3.D0 * DY + (DL - LOG(1.-Y)) * 
     ,          (8.D0 - 4.D0*DY - 4.D0*Y + 4.D0*Y**2) - DL* 4.D0/(1.-Y)
       XPG1AF = 2.D0/3.D0 * DY
       CPHIG1A  = CA * XPG1AA + NF * XPG1AF 
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular (soft) piece

       FUNCTION CPHIG1B (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       CA  = 3.D0
*
       CPHIG1B = ( CA * (4.D0*LOG (1.D0-Y)-11.D0/3.D0) 
     1           + NF * 2.D0/3.D0) / (1.D0-Y)
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece
*
       FUNCTION CPHIG1C (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0 )
*
       CA  = 3.D0
*
       C1DELT = CA * ( 67.D0/9.D0 - 4.D0* Z2 ) - NF * 10.D0/9.D0
*
       DL1 = LOG (1.D0-Y)
*
       CPHIG1C = CA* (2.D0*DL1**2-11.D0/3.D0*DL1) 
     1         + NF* 2.D0/3.D0*DL1 + C1DELT
*
       RETURN
       END
*
* =================================================================av==


==> xcpqg2e.f <==
*
* ..File: xcpqg2e.f    F_phi,Q and F_phi,G
*
*
* ..The 2-loop MS(bar) quark and gluon coefficient functions for the
*    structure function F_phi in deep-inelastic scattering at mu_f = Q.
*    The expansion parameter is alpha_s/(4 pi).
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296,
*    upgraded to weight 5 (T. Gehrmann, private communication).
*
* ..Reference: G. Soar, S. Moch, J. Vermaseren and A. Vogt,
*              arXiv:0912.0369 [hep-ph]
*
* =====================================================================
*
*
* ..The two-loop quark coefficient function 
*
       FUNCTION CPHIQ2A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5
       INTEGER NF, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 3 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
*
       DX = 1.D0/X
*
* ...Harmonic polylogs (HPLs) up to weight NW=3 by Gehrmann and Remiddi 
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,             HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient function in terms of the HPLs
*
       cphiq2 =
     &  + cf*ca * ( 3086.D0/27.D0 + 38.D0/27.D0*x + 608.D0/27.D0*x**2
     &     - 13457.D0/54.D0*dx - 64.D0*z3 + 44.D0*z3*x + 72.D0*z3*dx - 
     &    352.D0/3.D0*z2 - 28.D0/3.D0*z2*x - 16.D0*z2*x**2 + 212.D0/3.D0
     &    *z2*dx + 16.D0*Hr1(-1)*z2 + 8.D0*Hr1(-1)*z2*x + 16.D0*Hr1(-1)
     &    *z2*dx - 20.D0/3.D0*Hr1(0) - 57.D0*Hr1(0)*x - 352.D0/9.D0*
     &    Hr1(0)*x**2 - 454.D0/3.D0*Hr1(0)*dx + 16.D0*Hr1(0)*z2 + 32.D0
     &    *Hr1(0)*z2*x + 32.D0*Hr1(0)*z2*dx + 242.D0/9.D0*Hr1(1) - 127.D
     &    0/9.D0*Hr1(1)*x - 176.D0/9.D0*Hr1(1)*x**2 - 32.D0*Hr1(1)*dx
     &     - 40.D0*Hr1(1)*z2 + 20.D0*Hr1(1)*z2*x + 40.D0*Hr1(1)*z2*dx
     &     + 32.D0*Hr2(-1,0) + 12.D0*Hr2(-1,0)*x + 16.D0/3.D0*Hr2(-1,0)
     &    *x**2 + 88.D0/3.D0*Hr2(-1,0)*dx + 536.D0/3.D0*Hr2(0,0) + 26.D0
     &    /3.D0*Hr2(0,0)*x + 64.D0/3.D0*Hr2(0,0)*x**2 - 212.D0/3.D0*
     &    Hr2(0,0)*dx + 352.D0/3.D0*Hr2(0,1) + 64.D0/3.D0*Hr2(0,1)*x + 
     &    16.D0*Hr2(0,1)*x**2 - 124.D0/3.D0*Hr2(0,1)*dx + 184.D0/3.D0*
     &    Hr2(1,0) + 4.D0/3.D0*Hr2(1,0)*x + 16.D0/3.D0*Hr2(1,0)*x**2 - 
     &    212.D0/3.D0*Hr2(1,0)*dx )
      cphiq2 = cphiq2 + cf*ca * ( 140.D0/3.D0*Hr2(1,1) + 26.D0/3.D0*
     &    Hr2(1,1)*x + 16.D0/3.D0*Hr2(1,1)*x**2 - 56.D0*Hr2(1,1)*dx - 
     &    24.D0*Hr3(-1,0,0) - 12.D0*Hr3(-1,0,0)*x - 24.D0*Hr3(-1,0,0)*
     &    dx - 16.D0*Hr3(-1,0,1) - 8.D0*Hr3(-1,0,1)*x - 16.D0*Hr3(-1,0,
     &    1)*dx - 16.D0*Hr3(0,-1,0) - 40.D0*Hr3(0,0,0) - 28.D0*Hr3(0,0,
     &    0)*x - 16.D0*Hr3(0,0,0)*dx - 16.D0*Hr3(0,0,1) - 32.D0*Hr3(0,0
     &    ,1)*x - 32.D0*Hr3(0,0,1)*dx - 24.D0*Hr3(0,1,0)*x - 32.D0*Hr3(
     &    0,1,0)*dx + 8.D0*Hr3(0,1,1) - 28.D0*Hr3(0,1,1)*x - 40.D0*Hr3(
     &    0,1,1)*dx + 40.D0*Hr3(1,0,0) - 20.D0*Hr3(1,0,0)*x - 40.D0*
     &    Hr3(1,0,0)*dx + 40.D0*Hr3(1,0,1) - 20.D0*Hr3(1,0,1)*x - 40.D0
     &    *Hr3(1,0,1)*dx + 40.D0*Hr3(1,1,0) - 20.D0*Hr3(1,1,0)*x - 40.D0
     &    *Hr3(1,1,0)*dx + 40.D0*Hr3(1,1,1) - 20.D0*Hr3(1,1,1)*x - 40.D0
     &    *Hr3(1,1,1)*dx )
      cphiq2 = cphiq2 + cf**2 * ( 104.D0 - 15.D0*x - 59.D0/2.D0*dx - 8.D
     &    0*z3 - 12.D0*z3*x - 32.D0*z3*dx - 20.D0*z2 + 8.D0*z2*x + 36.D0
     &    *z2*dx + 16.D0*Hr1(-1)*z2 + 8.D0*Hr1(-1)*z2*x + 16.D0*Hr1(-1)
     &    *z2*dx + 15.D0*Hr1(0) + 18.D0*Hr1(0)*x - 10.D0*Hr1(0)*dx - 32.
     &    D0*Hr1(0)*z2 + 16.D0*Hr1(0)*z2*x + 16.D0*Hr1(0)*z2*dx + 56.D0
     &    *Hr1(1) + 3.D0*Hr1(1)*x - 64.D0*Hr1(1)*dx - 16.D0*Hr2(-1,0)
     &     - 16.D0*Hr2(-1,0)*x - 12.D0*Hr2(0,0) + Hr2(0,0)*x + 20.D0*
     &    Hr2(0,1) - 24.D0*Hr2(0,1)*x - 36.D0*Hr2(0,1)*dx + 32.D0*Hr2(1
     &    ,0) - 14.D0*Hr2(1,0)*x - 36.D0*Hr2(1,0)*dx + 44.D0*Hr2(1,1)
     &     - 24.D0*Hr2(1,1)*x - 48.D0*Hr2(1,1)*dx + 32.D0*Hr3(-1,-1,0)
     &     + 16.D0*Hr3(-1,-1,0)*x + 32.D0*Hr3(-1,-1,0)*dx - 16.D0*Hr3(
     &    -1,0,0) - 8.D0*Hr3(-1,0,0)*x - 16.D0*Hr3(-1,0,0)*dx - 32.D0*
     &    Hr3(0,-1,0) + 20.D0*Hr3(0,0,0) - 10.D0*Hr3(0,0,0)*x + 32.D0*
     &    Hr3(0,0,1) - 16.D0*Hr3(0,0,1)*x - 16.D0*Hr3(0,0,1)*dx + 24.D0
     &    *Hr3(0,1,0) - 12.D0*Hr3(0,1,0)*x - 16.D0*Hr3(0,1,0)*dx + 24.D0
     &    *Hr3(0,1,1) )
      cphiq2 = cphiq2 + cf**2 * (  - 12.D0*Hr3(0,1,1)*x - 16.D0*Hr3(0,1
     &    ,1)*dx + 16.D0*Hr3(1,0,1) - 8.D0*Hr3(1,0,1)*x - 16.D0*Hr3(1,0
     &    ,1)*dx + 16.D0*Hr3(1,1,0) - 8.D0*Hr3(1,1,0)*x - 16.D0*Hr3(1,1
     &    ,0)*dx + 8.D0*Hr3(1,1,1) - 4.D0*Hr3(1,1,1)*x - 8.D0*Hr3(1,1,1
     &    )*dx )
      cphiq2 = cphiq2 + nf*cf * (  - 332.D0/27.D0 + 28.D0/27.D0*x + 737.
     &    D0/27.D0*dx + 16.D0/3.D0*z2 - 8.D0/3.D0*z2*x - 16.D0/3.D0*z2*
     &    dx - 52.D0/3.D0*Hr1(0) + 22.D0/3.D0*Hr1(0)*x + 64.D0/3.D0*
     &    Hr1(0)*dx - 116.D0/9.D0*Hr1(1) + 58.D0/9.D0*Hr1(1)*x + 116.D0/
     &    9.D0*Hr1(1)*dx - 32.D0/3.D0*Hr2(0,0) + 16.D0/3.D0*Hr2(0,0)*x
     &     + 32.D0/3.D0*Hr2(0,0)*dx - 16.D0/3.D0*Hr2(0,1) + 8.D0/3.D0*
     &    Hr2(0,1)*x + 16.D0/3.D0*Hr2(0,1)*dx - 16.D0/3.D0*Hr2(1,0) + 8.
     &    D0/3.D0*Hr2(1,0)*x + 16.D0/3.D0*Hr2(1,0)*dx - 8.D0/3.D0*Hr2(1
     &    ,1) + 4.D0/3.D0*Hr2(1,1)*x + 8.D0/3.D0*Hr2(1,1)*dx )
* 
       CPHIQ2A = cphiq2
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The regular piece of the gluon coefficient function
*
       FUNCTION CPHIG2A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5
       INTEGER NF, NF2, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 3 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...The soft-gluon coefficients for use in CPHIG2B and CPHIG2C
*
       COMMON / CP2SOFT / CP2A0, CP2A1, CP2A2, CP2A3
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DL1 = LOG (1.D0-X)
*
* ...Harmonic polylogs (HPLs) up to weight NW=3 by Gehrmann and Remiddi 
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,             HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
       cphig2 =
     &  + ca**2 * ( 5150.D0/27.D0 - 4486.D0/27.D0*x + 5747.D0/27.D0*
     &    x**2 - 2743.D0/9.D0*dx - 2570.D0/27.D0*dm - 160.D0*z3 + 72.D0
     &    *z3*x - 96.D0*z3*x**2 + 40.D0*z3*dx + 28.D0*z3*dp + 68.D0*z3*
     &    dm - 532.D0/3.D0*z2 + 272.D0/3.D0*z2*x - 484.D0/3.D0*z2*x**2
     &     + 352.D0/3.D0*z2*dx + 176.D0/3.D0*z2*dm + 64.D0*Hr1(-1)*z2
     &     + 32.D0*Hr1(-1)*z2*x + 32.D0*Hr1(-1)*z2*x**2 + 32.D0*Hr1(-1)
     &    *z2*dx - 32.D0*Hr1(-1)*z2*dp + 449.D0/9.D0*Hr1(0) - 1477.D0/9.
     &    D0*Hr1(0)*x + 242.D0/9.D0*Hr1(0)*x**2 - 1556.D0/9.D0*Hr1(0)*
     &    dx - 778.D0/9.D0*Hr1(0)*dm - 64.D0*Hr1(0)*z2 + 112.D0*Hr1(0)*
     &    z2*x - 64.D0*Hr1(0)*z2*x**2 + 48.D0*Hr1(0)*z2*dx + 8.D0*Hr1(0
     &    )*z2*dp + 56.D0*Hr1(0)*z2*dm + 1192.D0/9.D0*Hr1(1) - 662.D0/9.
     &    D0*Hr1(1)*x + 778.D0/9.D0*Hr1(1)*x**2 - 340.D0/3.D0*Hr1(1)*dx
     &     - 778.D0/9.D0*Hr1(1)*dm - 80.D0*Hr1(1)*z2 + 40.D0*Hr1(1)*z2*
     &    x - 40.D0*Hr1(1)*z2*x**2 + 40.D0*Hr1(1)*z2*dx + 40.D0*Hr1(1)*
     &    z2*dm + 16.D0*Hr2(-1,0) + 16.D0*Hr2(-1,0)*x + 88.D0/3.D0*Hr2(
     &    -1,0)*x**2 )
      cphig2 = cphig2 + ca**2 * ( 88.D0/3.D0*Hr2(-1,0)*dx + 202.D0*Hr2(
     &    0,0) - 66.D0*Hr2(0,0)*x + 572.D0/3.D0*Hr2(0,0)*x**2 - 220.D0/
     &    3.D0*Hr2(0,0)*dx - 44.D0*Hr2(0,0)*dm + 532.D0/3.D0*Hr2(0,1)
     &     - 224.D0/3.D0*Hr2(0,1)*x + 484.D0/3.D0*Hr2(0,1)*x**2 - 88.D0
     &    *Hr2(0,1)*dx - 176.D0/3.D0*Hr2(0,1)*dm + 136.D0*Hr2(1,0) - 92.
     &    D0*Hr2(1,0)*x + 308.D0/3.D0*Hr2(1,0)*x**2 - 352.D0/3.D0*Hr2(1
     &    ,0)*dx - 176.D0/3.D0*Hr2(1,0)*dm + 136.D0*Hr2(1,1) - 92.D0*
     &    Hr2(1,1)*x + 308.D0/3.D0*Hr2(1,1)*x**2 - 352.D0/3.D0*Hr2(1,1)
     &    *dx - 176.D0/3.D0*Hr2(1,1)*dm + 64.D0*Hr3(-1,-1,0) + 32.D0*
     &    Hr3(-1,-1,0)*x + 32.D0*Hr3(-1,-1,0)*x**2 + 32.D0*Hr3(-1,-1,0)
     &    *dx - 32.D0*Hr3(-1,-1,0)*dp - 80.D0*Hr3(-1,0,0) - 40.D0*Hr3(
     &    -1,0,0)*x - 40.D0*Hr3(-1,0,0)*x**2 - 40.D0*Hr3(-1,0,0)*dx + 
     &    40.D0*Hr3(-1,0,0)*dp - 32.D0*Hr3(-1,0,1) - 16.D0*Hr3(-1,0,1)*
     &    x - 16.D0*Hr3(-1,0,1)*x**2 - 16.D0*Hr3(-1,0,1)*dx + 16.D0*
     &    Hr3(-1,0,1)*dp - 96.D0*Hr3(0,-1,0) - 48.D0*Hr3(0,-1,0)*x**2
     &     + 24.D0*Hr3(0,-1,0)*dp )
      cphig2 = cphig2 + ca**2 * ( 24.D0*Hr3(0,-1,0)*dm - 96.D0*Hr3(0,0,
     &    0)*x + 40.D0*Hr3(0,0,0)*x**2 - 16.D0*Hr3(0,0,0)*dx - 12.D0*
     &    Hr3(0,0,0)*dp - 28.D0*Hr3(0,0,0)*dm + 64.D0*Hr3(0,0,1) - 112.D
     &    0*Hr3(0,0,1)*x + 64.D0*Hr3(0,0,1)*x**2 - 48.D0*Hr3(0,0,1)*dx
     &     - 8.D0*Hr3(0,0,1)*dp - 56.D0*Hr3(0,0,1)*dm + 64.D0*Hr3(0,1,0
     &    ) - 80.D0*Hr3(0,1,0)*x + 48.D0*Hr3(0,1,0)*x**2 - 48.D0*Hr3(0,
     &    1,0)*dx - 48.D0*Hr3(0,1,0)*dm + 80.D0*Hr3(0,1,1) - 88.D0*Hr3(
     &    0,1,1)*x + 56.D0*Hr3(0,1,1)*x**2 - 56.D0*Hr3(0,1,1)*dx - 56.D0
     &    *Hr3(0,1,1)*dm + 80.D0*Hr3(1,0,0) - 40.D0*Hr3(1,0,0)*x + 40.D0
     &    *Hr3(1,0,0)*x**2 - 40.D0*Hr3(1,0,0)*dx - 40.D0*Hr3(1,0,0)*dm
     &     + 112.D0*Hr3(1,0,1) - 56.D0*Hr3(1,0,1)*x + 56.D0*Hr3(1,0,1)*
     &    x**2 - 56.D0*Hr3(1,0,1)*dx - 56.D0*Hr3(1,0,1)*dm + 112.D0*
     &    Hr3(1,1,0) - 56.D0*Hr3(1,1,0)*x + 56.D0*Hr3(1,1,0)*x**2 - 56.D
     &    0*Hr3(1,1,0)*dx - 56.D0*Hr3(1,1,0)*dm + 96.D0*Hr3(1,1,1) - 48.
     &    D0*Hr3(1,1,1)*x + 48.D0*Hr3(1,1,1)*x**2 - 48.D0*Hr3(1,1,1)*dx
     &     - 48.D0*Hr3(1,1,1)*dm )
      cphig2 = cphig2 + nf*ca * (  - 566.D0/27.D0 + 580.D0/27.D0*x - 
     &    554.D0/27.D0*x**2 + 1312.D0/27.D0*dx + 224.D0/9.D0*dm + 40.D0/
     &    3.D0*z2 - 32.D0/3.D0*z2*x + 8.D0*z2*x**2 - 32.D0/3.D0*z2*dx
     &     - 32.D0/3.D0*z2*dm - 242.D0/9.D0*Hr1(0) + 196.D0/9.D0*Hr1(0)
     &    *x - 176.D0/9.D0*Hr1(0)*x**2 + 88.D0/3.D0*Hr1(0)*dx + 56.D0/3.
     &    D0*Hr1(0)*dm - 256.D0/9.D0*Hr1(1) + 182.D0/9.D0*Hr1(1)*x - 
     &    176.D0/9.D0*Hr1(1)*x**2 + 88.D0/3.D0*Hr1(1)*dx + 56.D0/3.D0*
     &    Hr1(1)*dm - 12.D0*Hr2(0,0) + 12.D0*Hr2(0,0)*x - 8.D0*Hr2(0,0)
     &    *x**2 + 8.D0*Hr2(0,0)*dx + 8.D0*Hr2(0,0)*dm - 40.D0/3.D0*Hr2(
     &    0,1) + 32.D0/3.D0*Hr2(0,1)*x - 8.D0*Hr2(0,1)*x**2 + 32.D0/3.D0
     &    *Hr2(0,1)*dx + 32.D0/3.D0*Hr2(0,1)*dm - 16.D0*Hr2(1,0) + 8.D0
     &    *Hr2(1,0)*x - 8.D0*Hr2(1,0)*x**2 + 32.D0/3.D0*Hr2(1,0)*dx + 
     &    32.D0/3.D0*Hr2(1,0)*dm - 16.D0*Hr2(1,1) + 8.D0*Hr2(1,1)*x - 8.
     &    D0*Hr2(1,1)*x**2 + 32.D0/3.D0*Hr2(1,1)*dx + 32.D0/3.D0*Hr2(1,
     &    1)*dm )
      cphig2 = cphig2 + nf*cf * ( 521.D0/9.D0 - 386.D0/9.D0*x - 496.D0/
     &    27.D0*x**2 + 361.D0/27.D0*dx + 2.D0*dm - 8.D0*z3 - 8.D0*z3*x
     &     - 12.D0*z2 - 8.D0*z2*x + 16.D0/3.D0*z2*x**2 - 16.D0/3.D0*z2*
     &    dx + 86.D0/3.D0*Hr1(0) - 2.D0/3.D0*Hr1(0)*x - 136.D0/9.D0*
     &    Hr1(0)*x**2 + 64.D0/9.D0*Hr1(0)*dx - 16.D0*Hr1(0)*z2 - 16.D0*
     &    Hr1(0)*z2*x + 62.D0/3.D0*Hr1(1) - 38.D0/3.D0*Hr1(1)*x - 136.D0
     &    /9.D0*Hr1(1)*x**2 + 64.D0/9.D0*Hr1(1)*dx + 14.D0*Hr2(0,0) + 
     &    10.D0*Hr2(0,0)*x - 16.D0/3.D0*Hr2(0,0)*x**2 + 16.D0/3.D0*Hr2(
     &    0,0)*dx + 12.D0*Hr2(0,1) + 8.D0*Hr2(0,1)*x - 16.D0/3.D0*Hr2(0
     &    ,1)*x**2 + 16.D0/3.D0*Hr2(0,1)*dx + 4.D0*Hr2(1,0) - 4.D0*Hr2(
     &    1,0)*x - 16.D0/3.D0*Hr2(1,0)*x**2 + 16.D0/3.D0*Hr2(1,0)*dx + 
     &    4.D0*Hr2(1,1) - 4.D0*Hr2(1,1)*x - 16.D0/3.D0*Hr2(1,1)*x**2 + 
     &    16.D0/3.D0*Hr2(1,1)*dx + 20.D0*Hr3(0,0,0) + 20.D0*Hr3(0,0,0)*
     &    x + 16.D0*Hr3(0,0,1) + 16.D0*Hr3(0,0,1)*x + 8.D0*Hr3(0,1,0)
     &     + 8.D0*Hr3(0,1,0)*x + 8.D0*Hr3(0,1,1) + 8.D0*Hr3(0,1,1)*x )
      cphig2 = cphig2 + nf**2 * (  - 40.D0/27.D0*dx - 40.D0/27.D0*dm - 
     &    8.D0/9.D0*Hr1(0)*dx - 8.D0/9.D0*Hr1(0)*dm - 8.D0/9.D0*Hr1(1)*
     &    dx - 8.D0/9.D0*Hr1(1)*dm )
*
* ...The soft (`+'-distribution) part of the coefficient function
*
       CP2A3 = 
     &    +8.D0*ca**2
       CP2A2 = 
     &    +16.D0/3.D0*ca*nf
     &    -88.D0/3.D0*ca**2
       CP2A1 =
     &    +8.D0/9.D0*nf**2
     &    -56.D0/3.D0*ca*nf
     &    +778.D0/9.D0*ca**2
     &    -40.D0*z2*ca**2
       CP2A0 = 
     &    -40.D0/27.D0*nf**2
     &    +224.D0/9.D0*ca*nf
     &    -2570.D0/27.D0*ca**2
     &    +2.D0*cf*nf
     &    +32.D0*z3*ca**2
     &    -32.D0/3.D0*z2*ca*nf
     &    +176.D0/3.D0*z2*ca**2
*
       CPHIG2L = DM* ( DL1**3* CP2A3 + DL1**2* CP2A2 
     1               + DL1* CP2A1    + CP2A0 )

* ...The regular piece of the coefficient function
*
       CPHIG2A = cphig2 - CPHIG2L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular (soft) piece 
*
       FUNCTION CPHIG2B (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / CP2SOFT / CP2A0, CP2A1, CP2A2, CP2A3
*
       DL1 = LOG (1.D0-Y)
       DM  = 1.D0/(1.D0-Y)
*
       CPHIG2B = DM* ( DL1**3* CP2A3 + DL1**2* CP2A2 
     1               + DL1*    CP2A1 + CP2A0 ) 
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece 
*
       FUNCTION CPHIG2C (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0)
*
       COMMON / CP2SOFT / CP2A0, CP2A1, CP2A2, CP2A3
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...The coefficient of delta(1-x)
*
       C2DELT =
     &    +100.D0/81.D0*nf**2
     &    -4112.D0/81.D0*ca*nf
     &    +30425.D0/162.D0*ca**2
     &    -63.D0/2.D0*cf*nf
     &    -28.D0/3.D0*z3*ca*nf
     &    -242.D0/3.D0*z3*ca**2
     &    +24.D0*z3*cf*nf
     &    -8.D0/9.D0*z2*nf**2
     &    +56.D0/3.D0*z2*ca*nf
     &    -778.D0/9.D0*z2*ca**2
     &    +101.D0/5.D0*z2**2*ca**2
*
       DL1 = LOG (1.D0-Y)
*
       CPHIG2C =  DL1**4 * CP2A3/4.D0 + DL1**3 * CP2A2/3.D0
     ,          + DL1**2 * CP2A1/2.D0 + DL1 * CP2A0 + C2DELT
*
       RETURN
       END
*
* =================================================================av==


==> xcpqg3e.f <==
*
* ..File: xcpqg3e.f    F_phi,Q and F_phi,G
*
*
* ..The 3-loop MS(bar) quark and gluon coefficient functions for the
*    structure function F_phi in deep-inelastic scattering at mu_f = Q.
*    The expansion parameter is alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296,
*    upgraded to weight 5 (T. Gehrmann, private communication).
*
* ..Reference: G. Soar, S. Moch, J. Vermaseren and A. Vogt,
*              arXiv:0912.0369 [hep-ph] 
*
* =====================================================================
*
*
* ..The two-loop quark coefficient function 
*
       FUNCTION CPHIQ3A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5
       INTEGER NF, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 5 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
*
       DX = 1.D0/X
*
* ...Harmonic polylogs (HPLs) up to weight NW=5 by Gehrmann and Remiddi 
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,             HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient function in terms of the HPLs
*
       cphiq3 =
     &  + cf*ca**2 * (  - 381824.D0/81.D0 + 2124809.D0/972.D0*x - 
     &    501754.D0/243.D0*x**2 + 5200.D0/3.D0*z5 - 796.D0*z5*x - 4993.D
     &    0/9.D0*z4 - 1529.D0/9.D0*z4*x + 328.D0/9.D0*z4*x**2 + 60157.D0
     &    /108.D0*dx - 4184.D0/3.D0*dx*z5 - 27874.D0/9.D0*dx*z4 - 72928.
     &    D0/27.D0*z3 + 18922.D0/27.D0*z3*x + 13576.D0/27.D0*z3*x**2 + 
     &    111202.D0/27.D0*z3*dx + 186364.D0/81.D0*z2 - 6167.D0/81.D0*z2
     &    *x + 88472.D0/81.D0*z2*x**2 + 149944.D0/81.D0*z2*dx - 1112.D0/
     &    3.D0*z2*z3 - 1388.D0/3.D0*z2*z3*x - 608.D0/3.D0*z2*z3*dx + 
     &    988.D0/3.D0*Hr1(-1)*z4 + 494.D0/3.D0*Hr1(-1)*z4*x + 988.D0/3.D
     &    0*Hr1(-1)*dx*z4 + 4732.D0/3.D0*Hr1(-1)*z3 + 526.D0*Hr1(-1)*z3
     &    *x + 304.D0/3.D0*Hr1(-1)*z3*x**2 + 2992.D0/3.D0*Hr1(-1)*z3*dx
     &     - 38680.D0/27.D0*Hr1(-1)*z2 - 1646.D0/27.D0*Hr1(-1)*z2*x - 
     &    14072.D0/27.D0*Hr1(-1)*z2*x**2 - 16136.D0/9.D0*Hr1(-1)*z2*dx
     &     + 3047527.D0/243.D0*Hr1(0) - 139147.D0/486.D0*Hr1(0)*x + 
     &    522652.D0/243.D0*Hr1(0)*x**2 + 1184.D0/3.D0*Hr1(0)*z4 - 1024.D
     &    0*Hr1(0)*z4*x )
      cphiq3 = cphiq3 + cf*ca**2 * (  - 354070.D0/81.D0*Hr1(0)*dx - 
     &    2792.D0/3.D0*Hr1(0)*dx*z4 - 3896.D0*Hr1(0)*z3 - 1600.D0/9.D0*
     &    Hr1(0)*z3*x - 4640.D0/9.D0*Hr1(0)*z3*x**2 + 15104.D0/9.D0*
     &    Hr1(0)*z3*dx - 122288.D0/27.D0*Hr1(0)*z2 + 7070.D0/27.D0*Hr1(
     &    0)*z2*x - 3880.D0/9.D0*Hr1(0)*z2*x**2 + 49580.D0/27.D0*Hr1(0)
     &    *z2*dx + 1289237.D0/243.D0*Hr1(1) - 205504.D0/243.D0*Hr1(1)*x
     &     + 167284.D0/243.D0*Hr1(1)*x**2 + 1652.D0/3.D0*Hr1(1)*z4 - 
     &    826.D0/3.D0*Hr1(1)*z4*x - 492694.D0/81.D0*Hr1(1)*dx - 1652.D0/
     &    3.D0*Hr1(1)*dx*z4 - 2620.D0/9.D0*Hr1(1)*z3 - 1870.D0/9.D0*
     &    Hr1(1)*z3*x - 176.D0/9.D0*Hr1(1)*z3*x**2 + 1808.D0/3.D0*Hr1(1
     &    )*z3*dx - 68764.D0/27.D0*Hr1(1)*z2 + 9938.D0/27.D0*Hr1(1)*z2*
     &    x - 64.D0*Hr1(1)*z2*x**2 + 77686.D0/27.D0*Hr1(1)*z2*dx - 4480.
     &    D0/3.D0*Hr2(-1,-1)*z3 - 2240.D0/3.D0*Hr2(-1,-1)*z3*x - 4480.D0
     &    /3.D0*Hr2(-1,-1)*z3*dx - 4060.D0/3.D0*Hr2(-1,-1)*z2 - 1508.D0/
     &    3.D0*Hr2(-1,-1)*z2*x - 544.D0/9.D0*Hr2(-1,-1)*z2*x**2 - 6328.D
     &    0/9.D0*Hr2(-1,-1)*z2*dx )
      cphiq3 = cphiq3 + cf*ca**2 * (  - 35864.D0/27.D0*Hr2(-1,0) - 5170.
     &    D0/9.D0*Hr2(-1,0)*x - 31064.D0/81.D0*Hr2(-1,0)*x**2 - 93350.D0
     &    /81.D0*Hr2(-1,0)*dx + 64.D0/27.D0*Hr2(-1,0)*dx**2 + 1072.D0*
     &    Hr2(-1,0)*z3 + 536.D0*Hr2(-1,0)*z3*x + 1072.D0*Hr2(-1,0)*z3*
     &    dx + 20036.D0/9.D0*Hr2(-1,0)*z2 + 5656.D0/9.D0*Hr2(-1,0)*z2*x
     &     + 1664.D0/9.D0*Hr2(-1,0)*z2*x**2 + 15928.D0/9.D0*Hr2(-1,0)*
     &    z2*dx + 3176.D0/3.D0*Hr2(0,-1)*z3 + 1556.D0/3.D0*Hr2(0,-1)*z3
     &    *x + 2512.D0/3.D0*Hr2(0,-1)*z3*dx + 7796.D0/3.D0*Hr2(0,-1)*z2
     &     + 484.D0/3.D0*Hr2(0,-1)*z2*x + 288.D0*Hr2(0,-1)*z2*x**2 - 
     &    360.D0*Hr2(0,-1)*z2*dx - 293866.D0/81.D0*Hr2(0,0) - 17476.D0/
     &    81.D0*Hr2(0,0)*x - 147920.D0/81.D0*Hr2(0,0)*x**2 - 33586.D0/9.
     &    D0*Hr2(0,0)*dx + 832.D0*Hr2(0,0)*z3 + 552.D0*Hr2(0,0)*z3*x + 
     &    416.D0/3.D0*Hr2(0,0)*z3*dx - 9412.D0/9.D0*Hr2(0,0)*z2 - 3824.D
     &    0/9.D0*Hr2(0,0)*z2*x - 3200.D0/9.D0*Hr2(0,0)*z2*x**2 + 2576.D0
     &    /3.D0*Hr2(0,0)*z2*dx - 186364.D0/81.D0*Hr2(0,1) - 40363.D0/81.
     &    D0*Hr2(0,1)*x )
      cphiq3 = cphiq3 + cf*ca**2 * (  - 88472.D0/81.D0*Hr2(0,1)*x**2 - 
     &    81098.D0/27.D0*Hr2(0,1)*dx + 512.D0/3.D0*Hr2(0,1)*z3 + 248.D0
     &    *Hr2(0,1)*z3*x + 848.D0/3.D0*Hr2(0,1)*z3*dx - 6112.D0/9.D0*
     &    Hr2(0,1)*z2 - 680.D0/9.D0*Hr2(0,1)*z2*x - 192.D0*Hr2(0,1)*z2*
     &    x**2 + 13456.D0/9.D0*Hr2(0,1)*z2*dx + 59026.D0/81.D0*Hr2(1,0)
     &     + 24793.D0/81.D0*Hr2(1,0)*x - 3976.D0/9.D0*Hr2(1,0)*x**2 - 
     &    86857.D0/81.D0*Hr2(1,0)*dx - 1424.D0/3.D0*Hr2(1,0)*z3 + 712.D0
     &    /3.D0*Hr2(1,0)*z3*x + 1424.D0/3.D0*Hr2(1,0)*z3*dx - 2648.D0/3.
     &    D0*Hr2(1,0)*z2 + 8.D0/3.D0*Hr2(1,0)*z2*x - 640.D0/9.D0*Hr2(1,
     &    0)*z2*x**2 + 10312.D0/9.D0*Hr2(1,0)*z2*dx + 10040.D0/81.D0*
     &    Hr2(1,1) + 24191.D0/81.D0*Hr2(1,1)*x - 34600.D0/81.D0*Hr2(1,1
     &    )*x**2 - 16057.D0/81.D0*Hr2(1,1)*dx - 160.D0/3.D0*Hr2(1,1)*z3
     &     + 80.D0/3.D0*Hr2(1,1)*z3*x + 160.D0/3.D0*Hr2(1,1)*z3*dx - 
     &    9376.D0/9.D0*Hr2(1,1)*z2 - 880.D0/9.D0*Hr2(1,1)*z2*x - 1024.D0
     &    /9.D0*Hr2(1,1)*z2*x**2 + 12224.D0/9.D0*Hr2(1,1)*z2*dx + 4240.D
     &    0/3.D0*Hr3(-1,-1,-1)*z2 )
      cphiq3 = cphiq3 + cf*ca**2 * ( 2120.D0/3.D0*Hr3(-1,-1,-1)*z2*x + 
     &    4240.D0/3.D0*Hr3(-1,-1,-1)*z2*dx - 28288.D0/27.D0*Hr3(-1,-1,0
     &    ) - 212.D0/27.D0*Hr3(-1,-1,0)*x - 9296.D0/27.D0*Hr3(-1,-1,0)*
     &    x**2 - 14656.D0/9.D0*Hr3(-1,-1,0)*dx - 4928.D0/3.D0*Hr3(-1,-1
     &    ,0)*z2 - 2464.D0/3.D0*Hr3(-1,-1,0)*z2*x - 4928.D0/3.D0*Hr3(-1
     &    ,-1,0)*z2*dx - 3424.D0/3.D0*Hr3(-1,0,-1)*z2 - 1712.D0/3.D0*
     &    Hr3(-1,0,-1)*z2*x - 3424.D0/3.D0*Hr3(-1,0,-1)*z2*dx + 59324.D0
     &    /27.D0*Hr3(-1,0,0) + 9592.D0/27.D0*Hr3(-1,0,0)*x + 18704.D0/
     &    27.D0*Hr3(-1,0,0)*x**2 + 61312.D0/27.D0*Hr3(-1,0,0)*dx + 2320.
     &    D0/3.D0*Hr3(-1,0,0)*z2 + 1160.D0/3.D0*Hr3(-1,0,0)*z2*x + 2320.
     &    D0/3.D0*Hr3(-1,0,0)*z2*dx + 24536.D0/27.D0*Hr3(-1,0,1) + 1540.
     &    D0/27.D0*Hr3(-1,0,1)*x + 9424.D0/27.D0*Hr3(-1,0,1)*x**2 + 
     &    2936.D0/3.D0*Hr3(-1,0,1)*dx - 128.D0/3.D0*Hr3(-1,0,1)*z2 - 64.
     &    D0/3.D0*Hr3(-1,0,1)*z2*x - 128.D0/3.D0*Hr3(-1,0,1)*z2*dx - 
     &    3488.D0/3.D0*Hr3(0,-1,-1)*z2 - 1360.D0/3.D0*Hr3(0,-1,-1)*z2*x
     &     - 768.D0*Hr3(0,-1,-1)*z2*dx )
      cphiq3 = cphiq3 + cf*ca**2 * ( 74912.D0/27.D0*Hr3(0,-1,0) - 2276.D
     &    0/9.D0*Hr3(0,-1,0)*x + 2320.D0/3.D0*Hr3(0,-1,0)*x**2 - 1924.D0
     &    /27.D0*Hr3(0,-1,0)*dx + 2144.D0/3.D0*Hr3(0,-1,0)*z2 + 2000.D0/
     &    3.D0*Hr3(0,-1,0)*z2*x + 2816.D0/3.D0*Hr3(0,-1,0)*z2*dx + 104.D
     &    0/3.D0*Hr3(0,0,-1)*z2 + 380.D0/3.D0*Hr3(0,0,-1)*z2*x + 192.D0
     &    *Hr3(0,0,-1)*z2*dx + 170344.D0/27.D0*Hr3(0,0,0) - 11024.D0/9.D
     &    0*Hr3(0,0,0)*x + 24136.D0/27.D0*Hr3(0,0,0)*x**2 - 2020.D0*
     &    Hr3(0,0,0)*dx - 208.D0/3.D0*Hr3(0,0,0)*z2 + 2032.D0/3.D0*Hr3(
     &    0,0,0)*z2*x + 192.D0*Hr3(0,0,0)*z2*dx + 122288.D0/27.D0*Hr3(0
     &    ,0,1) - 13898.D0/27.D0*Hr3(0,0,1)*x + 3880.D0/9.D0*Hr3(0,0,1)
     &    *x**2 - 17168.D0/9.D0*Hr3(0,0,1)*dx + 408.D0*Hr3(0,0,1)*z2 + 
     &    2036.D0/3.D0*Hr3(0,0,1)*z2*x + 1792.D0/3.D0*Hr3(0,0,1)*z2*dx
     &     + 85748.D0/27.D0*Hr3(0,1,0) - 13552.D0/27.D0*Hr3(0,1,0)*x + 
     &    4760.D0/27.D0*Hr3(0,1,0)*x**2 - 42392.D0/27.D0*Hr3(0,1,0)*dx
     &     + 368.D0/3.D0*Hr3(0,1,0)*z2 + 952.D0/3.D0*Hr3(0,1,0)*z2*x + 
     &    1312.D0/3.D0*Hr3(0,1,0)*z2*dx )
      cphiq3 = cphiq3 + cf*ca**2 * ( 27832.D0/9.D0*Hr3(0,1,1) - 2956.D0/
     &    9.D0*Hr3(0,1,1)*x + 3128.D0/27.D0*Hr3(0,1,1)*x**2 - 32980.D0/
     &    27.D0*Hr3(0,1,1)*dx + 880.D0/3.D0*Hr3(0,1,1)*z2 + 456.D0*Hr3(
     &    0,1,1)*z2*x + 544.D0*Hr3(0,1,1)*z2*dx + 320.D0*Hr3(1,0,-1)*z2
     &     - 160.D0*Hr3(1,0,-1)*z2*x - 320.D0*Hr3(1,0,-1)*z2*dx + 72760.
     &    D0/27.D0*Hr3(1,0,0) - 16760.D0/27.D0*Hr3(1,0,0)*x + 8.D0/3.D0
     &    *Hr3(1,0,0)*x**2 - 78172.D0/27.D0*Hr3(1,0,0)*dx - 1360.D0/3.D0
     &    *Hr3(1,0,0)*z2 + 680.D0/3.D0*Hr3(1,0,0)*z2*x + 1360.D0/3.D0*
     &    Hr3(1,0,0)*z2*dx + 54620.D0/27.D0*Hr3(1,0,1) - 9832.D0/27.D0*
     &    Hr3(1,0,1)*x - 2920.D0/27.D0*Hr3(1,0,1)*x**2 - 55702.D0/27.D0
     &    *Hr3(1,0,1)*dx - 1552.D0/3.D0*Hr3(1,0,1)*z2 + 776.D0/3.D0*
     &    Hr3(1,0,1)*z2*x + 1552.D0/3.D0*Hr3(1,0,1)*z2*dx + 56864.D0/27.
     &    D0*Hr3(1,1,0) - 11680.D0/27.D0*Hr3(1,1,0)*x - 3064.D0/27.D0*
     &    Hr3(1,1,0)*x**2 - 56206.D0/27.D0*Hr3(1,1,0)*dx - 336.D0*Hr3(1
     &    ,1,0)*z2 + 168.D0*Hr3(1,1,0)*z2*x + 336.D0*Hr3(1,1,0)*z2*dx
     &     + 48764.D0/27.D0*Hr3(1,1,1) )
      cphiq3 = cphiq3 + cf*ca**2 * (  - 8722.D0/27.D0*Hr3(1,1,1)*x - 
     &    3128.D0/27.D0*Hr3(1,1,1)*x**2 - 16234.D0/9.D0*Hr3(1,1,1)*dx
     &     - 1472.D0/3.D0*Hr3(1,1,1)*z2 + 736.D0/3.D0*Hr3(1,1,1)*z2*x
     &     + 1472.D0/3.D0*Hr3(1,1,1)*z2*dx - 5432.D0/9.D0*Hr4(-1,-1,-1,
     &    0) - 904.D0/9.D0*Hr4(-1,-1,-1,0)*x - 448.D0/9.D0*Hr4(-1,-1,-1
     &    ,0)*x**2 - 496.D0*Hr4(-1,-1,-1,0)*dx + 4648.D0/3.D0*Hr4(-1,-1
     &    ,0,0) + 736.D0/3.D0*Hr4(-1,-1,0,0)*x + 448.D0/3.D0*Hr4(-1,-1,
     &    0,0)*x**2 + 3640.D0/3.D0*Hr4(-1,-1,0,0)*dx + 9464.D0/9.D0*
     &    Hr4(-1,-1,0,1) + 4072.D0/9.D0*Hr4(-1,-1,0,1)*x + 320.D0/9.D0*
     &    Hr4(-1,-1,0,1)*x**2 + 4096.D0/9.D0*Hr4(-1,-1,0,1)*dx + 576.D0
     &    *Hr4(-1,0,-1,0) + 136.D0/3.D0*Hr4(-1,0,-1,0)*x + 512.D0/9.D0*
     &    Hr4(-1,0,-1,0)*x**2 + 4544.D0/9.D0*Hr4(-1,0,-1,0)*dx - 19328.D
     &    0/9.D0*Hr4(-1,0,0,0) - 3004.D0/9.D0*Hr4(-1,0,0,0)*x - 224.D0*
     &    Hr4(-1,0,0,0)*x**2 - 19232.D0/9.D0*Hr4(-1,0,0,0)*dx - 16780.D0
     &    /9.D0*Hr4(-1,0,0,1) - 5096.D0/9.D0*Hr4(-1,0,0,1)*x - 448.D0/3.
     &    D0*Hr4(-1,0,0,1)*x**2 )
      cphiq3 = cphiq3 + cf*ca**2 * (  - 12928.D0/9.D0*Hr4(-1,0,0,1)*dx
     &     - 7240.D0/9.D0*Hr4(-1,0,1,0) - 2264.D0/9.D0*Hr4(-1,0,1,0)*x
     &     - 64.D0*Hr4(-1,0,1,0)*x**2 - 6016.D0/9.D0*Hr4(-1,0,1,0)*dx
     &     - 7984.D0/9.D0*Hr4(-1,0,1,1) - 2552.D0/9.D0*Hr4(-1,0,1,1)*x
     &     - 704.D0/9.D0*Hr4(-1,0,1,1)*x**2 - 704.D0*Hr4(-1,0,1,1)*dx
     &     + 4904.D0/3.D0*Hr4(0,-1,-1,0) - 344.D0*Hr4(0,-1,-1,0)*x + 
     &    192.D0*Hr4(0,-1,-1,0)*x**2 - 1328.D0/3.D0*Hr4(0,-1,-1,0)*dx
     &     - 31780.D0/9.D0*Hr4(0,-1,0,0) + 168.D0*Hr4(0,-1,0,0)*x - 
     &    3712.D0/9.D0*Hr4(0,-1,0,0)*x**2 + 4120.D0/9.D0*Hr4(0,-1,0,0)*
     &    dx - 5344.D0/3.D0*Hr4(0,-1,0,1) - 1000.D0/3.D0*Hr4(0,-1,0,1)*
     &    x - 192.D0*Hr4(0,-1,0,1)*x**2 + 416.D0/3.D0*Hr4(0,-1,0,1)*dx
     &     - 25544.D0/9.D0*Hr4(0,0,-1,0) + 40.D0*Hr4(0,0,-1,0)*x - 3200.
     &    D0/9.D0*Hr4(0,0,-1,0)*x**2 - 48.D0*Hr4(0,0,-1,0)*dx - 7528.D0/
     &    9.D0*Hr4(0,0,0,0) + 668.D0/9.D0*Hr4(0,0,0,0)*x + 2144.D0/9.D0
     &    *Hr4(0,0,0,0)*x**2 - 576.D0*Hr4(0,0,0,0)*dx + 9412.D0/9.D0*
     &    Hr4(0,0,0,1) )
      cphiq3 = cphiq3 + cf*ca**2 * ( 4184.D0/9.D0*Hr4(0,0,0,1)*x + 3200.
     &    D0/9.D0*Hr4(0,0,0,1)*x**2 - 2720.D0/3.D0*Hr4(0,0,0,1)*dx + 
     &    12472.D0/9.D0*Hr4(0,0,1,0) + 4088.D0/9.D0*Hr4(0,0,1,0)*x + 
     &    2944.D0/9.D0*Hr4(0,0,1,0)*x**2 - 3008.D0/3.D0*Hr4(0,0,1,0)*dx
     &     + 15968.D0/9.D0*Hr4(0,0,1,1) + 5212.D0/9.D0*Hr4(0,0,1,1)*x
     &     + 1088.D0/3.D0*Hr4(0,0,1,1)*x**2 - 2920.D0/3.D0*Hr4(0,0,1,1)
     &    *dx + 11480.D0/9.D0*Hr4(0,1,0,0) + 1684.D0/9.D0*Hr4(0,1,0,0)*
     &    x + 2144.D0/9.D0*Hr4(0,1,0,0)*x**2 - 4072.D0/3.D0*Hr4(0,1,0,0
     &    )*dx + 13468.D0/9.D0*Hr4(0,1,0,1) + 2228.D0/9.D0*Hr4(0,1,0,1)
     &    *x + 288.D0*Hr4(0,1,0,1)*x**2 - 11464.D0/9.D0*Hr4(0,1,0,1)*dx
     &     + 4904.D0/3.D0*Hr4(0,1,1,0) + 1976.D0/9.D0*Hr4(0,1,1,0)*x + 
     &    2528.D0/9.D0*Hr4(0,1,1,0)*x**2 - 1352.D0*Hr4(0,1,1,0)*dx + 
     &    13736.D0/9.D0*Hr4(0,1,1,1) + 2492.D0/9.D0*Hr4(0,1,1,1)*x + 
     &    2560.D0/9.D0*Hr4(0,1,1,1)*x**2 - 1272.D0*Hr4(0,1,1,1)*dx + 
     &    1328.D0/9.D0*Hr4(1,0,-1,0) - 712.D0/9.D0*Hr4(1,0,-1,0)*x + 
     &    128.D0/9.D0*Hr4(1,0,-1,0)*x**2 )
      cphiq3 = cphiq3 + cf*ca**2 * (  - 1456.D0/9.D0*Hr4(1,0,-1,0)*dx
     &     + 7976.D0/9.D0*Hr4(1,0,0,0) - 916.D0/9.D0*Hr4(1,0,0,0)*x + 
     &    160.D0/3.D0*Hr4(1,0,0,0)*x**2 - 10496.D0/9.D0*Hr4(1,0,0,0)*dx
     &     + 11200.D0/9.D0*Hr4(1,0,0,1) - 584.D0/9.D0*Hr4(1,0,0,1)*x + 
     &    320.D0/3.D0*Hr4(1,0,0,1)*x**2 - 13312.D0/9.D0*Hr4(1,0,0,1)*dx
     &     + 13252.D0/9.D0*Hr4(1,0,1,0) - 212.D0/9.D0*Hr4(1,0,1,0)*x + 
     &    1280.D0/9.D0*Hr4(1,0,1,0)*x**2 - 1712.D0*Hr4(1,0,1,0)*dx + 
     &    12076.D0/9.D0*Hr4(1,0,1,1) + 412.D0/9.D0*Hr4(1,0,1,1)*x + 416.
     &    D0/3.D0*Hr4(1,0,1,1)*x**2 - 14248.D0/9.D0*Hr4(1,0,1,1)*dx + 
     &    11420.D0/9.D0*Hr4(1,1,0,0) + 1028.D0/9.D0*Hr4(1,1,0,0)*x + 
     &    448.D0/3.D0*Hr4(1,1,0,0)*x**2 - 14816.D0/9.D0*Hr4(1,1,0,0)*dx
     &     + 12092.D0/9.D0*Hr4(1,1,0,1) + 428.D0/9.D0*Hr4(1,1,0,1)*x + 
     &    416.D0/3.D0*Hr4(1,1,0,1)*x**2 - 14456.D0/9.D0*Hr4(1,1,0,1)*dx
     &     + 1336.D0*Hr4(1,1,1,0) + 48.D0*Hr4(1,1,1,0)*x + 416.D0/3.D0*
     &    Hr4(1,1,1,0)*x**2 - 1560.D0*Hr4(1,1,1,0)*dx + 11240.D0/9.D0*
     &    Hr4(1,1,1,1) )
      cphiq3 = cphiq3 + cf*ca**2 * ( 644.D0/9.D0*Hr4(1,1,1,1)*x + 1184.D
     &    0/9.D0*Hr4(1,1,1,1)*x**2 - 13312.D0/9.D0*Hr4(1,1,1,1)*dx + 
     &    1888.D0/3.D0*Hr5(-1,-1,-1,-1,0) + 944.D0/3.D0*Hr5(-1,-1,-1,-1
     &    ,0)*x + 1888.D0/3.D0*Hr5(-1,-1,-1,-1,0)*dx - 4256.D0/3.D0*
     &    Hr5(-1,-1,-1,0,0) - 2128.D0/3.D0*Hr5(-1,-1,-1,0,0)*x - 4256.D0
     &    /3.D0*Hr5(-1,-1,-1,0,0)*dx - 3296.D0/3.D0*Hr5(-1,-1,-1,0,1)
     &     - 1648.D0/3.D0*Hr5(-1,-1,-1,0,1)*x - 3296.D0/3.D0*Hr5(-1,-1,
     &    -1,0,1)*dx - 544.D0*Hr5(-1,-1,0,-1,0) - 272.D0*Hr5(-1,-1,0,-1
     &    ,0)*x - 544.D0*Hr5(-1,-1,0,-1,0)*dx + 3664.D0/3.D0*Hr5(-1,-1,
     &    0,0,0) + 1832.D0/3.D0*Hr5(-1,-1,0,0,0)*x + 3664.D0/3.D0*Hr5(
     &    -1,-1,0,0,0)*dx + 4208.D0/3.D0*Hr5(-1,-1,0,0,1) + 2104.D0/3.D0
     &    *Hr5(-1,-1,0,0,1)*x + 4208.D0/3.D0*Hr5(-1,-1,0,0,1)*dx + 544.D
     &    0*Hr5(-1,-1,0,1,0) + 272.D0*Hr5(-1,-1,0,1,0)*x + 544.D0*Hr5(
     &    -1,-1,0,1,0)*dx + 1984.D0/3.D0*Hr5(-1,-1,0,1,1) + 992.D0/3.D0
     &    *Hr5(-1,-1,0,1,1)*x + 1984.D0/3.D0*Hr5(-1,-1,0,1,1)*dx - 1664.
     &    D0/3.D0*Hr5(-1,0,-1,-1,0) )
      cphiq3 = cphiq3 + cf*ca**2 * (  - 832.D0/3.D0*Hr5(-1,0,-1,-1,0)*x
     &     - 1664.D0/3.D0*Hr5(-1,0,-1,-1,0)*dx + 3376.D0/3.D0*Hr5(-1,0,
     &    -1,0,0) + 1688.D0/3.D0*Hr5(-1,0,-1,0,0)*x + 3376.D0/3.D0*Hr5(
     &    -1,0,-1,0,0)*dx + 864.D0*Hr5(-1,0,-1,0,1) + 432.D0*Hr5(-1,0,
     &    -1,0,1)*x + 864.D0*Hr5(-1,0,-1,0,1)*dx + 1984.D0/3.D0*Hr5(-1,
     &    0,0,-1,0) + 992.D0/3.D0*Hr5(-1,0,0,-1,0)*x + 1984.D0/3.D0*
     &    Hr5(-1,0,0,-1,0)*dx - 464.D0*Hr5(-1,0,0,0,0) - 232.D0*Hr5(-1,
     &    0,0,0,0)*x - 464.D0*Hr5(-1,0,0,0,0)*dx - 2048.D0/3.D0*Hr5(-1,
     &    0,0,0,1) - 1024.D0/3.D0*Hr5(-1,0,0,0,1)*x - 2048.D0/3.D0*Hr5(
     &    -1,0,0,0,1)*dx - 1264.D0/3.D0*Hr5(-1,0,0,1,0) - 632.D0/3.D0*
     &    Hr5(-1,0,0,1,0)*x - 1264.D0/3.D0*Hr5(-1,0,0,1,0)*dx - 1568.D0/
     &    3.D0*Hr5(-1,0,0,1,1) - 784.D0/3.D0*Hr5(-1,0,0,1,1)*x - 1568.D0
     &    /3.D0*Hr5(-1,0,0,1,1)*dx - 608.D0/3.D0*Hr5(-1,0,1,0,0) - 304.D
     &    0/3.D0*Hr5(-1,0,1,0,0)*x - 608.D0/3.D0*Hr5(-1,0,1,0,0)*dx - 
     &    192.D0*Hr5(-1,0,1,0,1) - 96.D0*Hr5(-1,0,1,0,1)*x - 192.D0*
     &    Hr5(-1,0,1,0,1)*dx )
      cphiq3 = cphiq3 + cf*ca**2 * (  - 448.D0/3.D0*Hr5(-1,0,1,1,0) - 
     &    224.D0/3.D0*Hr5(-1,0,1,1,0)*x - 448.D0/3.D0*Hr5(-1,0,1,1,0)*
     &    dx - 512.D0/3.D0*Hr5(-1,0,1,1,1) - 256.D0/3.D0*Hr5(-1,0,1,1,1
     &    )*x - 512.D0/3.D0*Hr5(-1,0,1,1,1)*dx - 1376.D0/3.D0*Hr5(0,-1,
     &    -1,-1,0) - 848.D0/3.D0*Hr5(0,-1,-1,-1,0)*x - 1408.D0/3.D0*
     &    Hr5(0,-1,-1,-1,0)*dx + 1912.D0/3.D0*Hr5(0,-1,-1,0,0) + 1940.D0
     &    /3.D0*Hr5(0,-1,-1,0,0)*x + 928.D0*Hr5(0,-1,-1,0,0)*dx + 2800.D
     &    0/3.D0*Hr5(0,-1,-1,0,1) + 312.D0*Hr5(0,-1,-1,0,1)*x + 1600.D0/
     &    3.D0*Hr5(0,-1,-1,0,1)*dx + 240.D0*Hr5(0,-1,0,-1,0) + 264.D0*
     &    Hr5(0,-1,0,-1,0)*x + 384.D0*Hr5(0,-1,0,-1,0)*dx + 80.D0/3.D0*
     &    Hr5(0,-1,0,0,0) - 712.D0*Hr5(0,-1,0,0,0)*x - 864.D0*Hr5(0,-1,
     &    0,0,0)*dx - 2024.D0/3.D0*Hr5(0,-1,0,0,1) - 1628.D0/3.D0*Hr5(0
     &    ,-1,0,0,1)*x - 2336.D0/3.D0*Hr5(0,-1,0,0,1)*dx - 656.D0/3.D0*
     &    Hr5(0,-1,0,1,0) - 200.D0*Hr5(0,-1,0,1,0)*x - 832.D0/3.D0*Hr5(
     &    0,-1,0,1,0)*dx - 896.D0/3.D0*Hr5(0,-1,0,1,1) - 704.D0/3.D0*
     &    Hr5(0,-1,0,1,1)*x )
      cphiq3 = cphiq3 + cf*ca**2 * (  - 1024.D0/3.D0*Hr5(0,-1,0,1,1)*dx
     &     + 144.D0*Hr5(0,0,-1,-1,0) + 296.D0/3.D0*Hr5(0,0,-1,-1,0)*x
     &     + 128.D0*Hr5(0,0,-1,-1,0)*dx + 1600.D0/3.D0*Hr5(0,0,-1,0,0)
     &     - 488.D0/3.D0*Hr5(0,0,-1,0,0)*x - 192.D0*Hr5(0,0,-1,0,0)*dx
     &     + 112.D0/3.D0*Hr5(0,0,-1,0,1) - 232.D0/3.D0*Hr5(0,0,-1,0,1)*
     &    x - 128.D0*Hr5(0,0,-1,0,1)*dx + 2384.D0/3.D0*Hr5(0,0,0,-1,0)
     &     - 200.D0/3.D0*Hr5(0,0,0,-1,0)*x - 64.D0*Hr5(0,0,0,-1,0)*dx
     &     + 480.D0*Hr5(0,0,0,0,0) - 528.D0*Hr5(0,0,0,0,0)*x - 64.D0*
     &    Hr5(0,0,0,0,0)*dx + 208.D0/3.D0*Hr5(0,0,0,0,1) - 744.D0*Hr5(0
     &    ,0,0,0,1)*x - 256.D0*Hr5(0,0,0,0,1)*dx - 632.D0/3.D0*Hr5(0,0,
     &    0,1,0) - 2188.D0/3.D0*Hr5(0,0,0,1,0)*x - 448.D0*Hr5(0,0,0,1,0
     &    )*dx - 616.D0/3.D0*Hr5(0,0,0,1,1) - 2516.D0/3.D0*Hr5(0,0,0,1,
     &    1)*x - 544.D0*Hr5(0,0,0,1,1)*dx - 424.D0*Hr5(0,0,1,0,0) - 
     &    1708.D0/3.D0*Hr5(0,0,1,0,0)*x - 1280.D0/3.D0*Hr5(0,0,1,0,0)*
     &    dx - 336.D0*Hr5(0,0,1,0,1) - 728.D0*Hr5(0,0,1,0,1)*x - 1984.D0
     &    /3.D0*Hr5(0,0,1,0,1)*dx )
      cphiq3 = cphiq3 + cf*ca**2 * (  - 1168.D0/3.D0*Hr5(0,0,1,1,0) - 
     &    2168.D0/3.D0*Hr5(0,0,1,1,0)*x - 1984.D0/3.D0*Hr5(0,0,1,1,0)*
     &    dx - 896.D0/3.D0*Hr5(0,0,1,1,1) - 2368.D0/3.D0*Hr5(0,0,1,1,1)
     &    *x - 768.D0*Hr5(0,0,1,1,1)*dx - 160.D0*Hr5(0,1,0,-1,0) + 16.D0
     &    *Hr5(0,1,0,-1,0)*x + 64.D0*Hr5(0,1,0,-1,0)*dx - 704.D0/3.D0*
     &    Hr5(0,1,0,0,0) - 688.D0/3.D0*Hr5(0,1,0,0,0)*x - 800.D0/3.D0*
     &    Hr5(0,1,0,0,0)*dx - 248.D0/3.D0*Hr5(0,1,0,0,1) - 1324.D0/3.D0
     &    *Hr5(0,1,0,0,1)*x - 1792.D0/3.D0*Hr5(0,1,0,0,1)*dx - 488.D0/3.
     &    D0*Hr5(0,1,0,1,0) - 1684.D0/3.D0*Hr5(0,1,0,1,0)*x - 2080.D0/3.
     &    D0*Hr5(0,1,0,1,0)*dx - 160.D0/3.D0*Hr5(0,1,0,1,1) - 1792.D0/3.
     &    D0*Hr5(0,1,0,1,1)*x - 2336.D0/3.D0*Hr5(0,1,0,1,1)*dx - 1336.D0
     &    /3.D0*Hr5(0,1,1,0,0) - 1660.D0/3.D0*Hr5(0,1,1,0,0)*x - 1792.D0
     &    /3.D0*Hr5(0,1,1,0,0)*dx - 64.D0*Hr5(0,1,1,0,1) - 1792.D0/3.D0
     &    *Hr5(0,1,1,0,1)*x - 2336.D0/3.D0*Hr5(0,1,1,0,1)*dx - 128.D0/3.
     &    D0*Hr5(0,1,1,1,0) - 1792.D0/3.D0*Hr5(0,1,1,1,0)*x - 2336.D0/3.
     &    D0*Hr5(0,1,1,1,0)*dx )
      cphiq3 = cphiq3 + cf*ca**2 * ( 32.D0/3.D0*Hr5(0,1,1,1,1) - 1792.D0
     &    /3.D0*Hr5(0,1,1,1,1)*x - 800.D0*Hr5(0,1,1,1,1)*dx + 1408.D0/3.
     &    D0*Hr5(1,0,-1,-1,0) - 704.D0/3.D0*Hr5(1,0,-1,-1,0)*x - 1408.D0
     &    /3.D0*Hr5(1,0,-1,-1,0)*dx - 512.D0*Hr5(1,0,-1,0,0) + 256.D0*
     &    Hr5(1,0,-1,0,0)*x + 512.D0*Hr5(1,0,-1,0,0)*dx - 256.D0/3.D0*
     &    Hr5(1,0,-1,0,1) + 128.D0/3.D0*Hr5(1,0,-1,0,1)*x + 256.D0/3.D0
     &    *Hr5(1,0,-1,0,1)*dx - 480.D0*Hr5(1,0,0,-1,0) + 240.D0*Hr5(1,0
     &    ,0,-1,0)*x + 480.D0*Hr5(1,0,0,-1,0)*dx + 752.D0/3.D0*Hr5(1,0,
     &    0,0,0) - 376.D0/3.D0*Hr5(1,0,0,0,0)*x - 752.D0/3.D0*Hr5(1,0,0
     &    ,0,0)*dx + 544.D0*Hr5(1,0,0,0,1) - 272.D0*Hr5(1,0,0,0,1)*x - 
     &    544.D0*Hr5(1,0,0,0,1)*dx + 2048.D0/3.D0*Hr5(1,0,0,1,0) - 1024.
     &    D0/3.D0*Hr5(1,0,0,1,0)*x - 2048.D0/3.D0*Hr5(1,0,0,1,0)*dx + 
     &    2288.D0/3.D0*Hr5(1,0,0,1,1) - 1144.D0/3.D0*Hr5(1,0,0,1,1)*x
     &     - 2288.D0/3.D0*Hr5(1,0,0,1,1)*dx + 1568.D0/3.D0*Hr5(1,0,1,0,
     &    0) - 784.D0/3.D0*Hr5(1,0,1,0,0)*x - 1568.D0/3.D0*Hr5(1,0,1,0,
     &    0)*dx )
      cphiq3 = cphiq3 + cf*ca**2 * ( 2384.D0/3.D0*Hr5(1,0,1,0,1) - 1192.
     &    D0/3.D0*Hr5(1,0,1,0,1)*x - 2384.D0/3.D0*Hr5(1,0,1,0,1)*dx + 
     &    768.D0*Hr5(1,0,1,1,0) - 384.D0*Hr5(1,0,1,1,0)*x - 768.D0*Hr5(
     &    1,0,1,1,0)*dx + 2432.D0/3.D0*Hr5(1,0,1,1,1) - 1216.D0/3.D0*
     &    Hr5(1,0,1,1,1)*x - 2432.D0/3.D0*Hr5(1,0,1,1,1)*dx - 64.D0*
     &    Hr5(1,1,0,-1,0) + 32.D0*Hr5(1,1,0,-1,0)*x + 64.D0*Hr5(1,1,0,
     &    -1,0)*dx + 496.D0/3.D0*Hr5(1,1,0,0,0) - 248.D0/3.D0*Hr5(1,1,0
     &    ,0,0)*x - 496.D0/3.D0*Hr5(1,1,0,0,0)*dx + 576.D0*Hr5(1,1,0,0,
     &    1) - 288.D0*Hr5(1,1,0,0,1)*x - 576.D0*Hr5(1,1,0,0,1)*dx + 784.
     &    D0*Hr5(1,1,0,1,0) - 392.D0*Hr5(1,1,0,1,0)*x - 784.D0*Hr5(1,1,
     &    0,1,0)*dx + 2464.D0/3.D0*Hr5(1,1,0,1,1) - 1232.D0/3.D0*Hr5(1,
     &    1,0,1,1)*x - 2464.D0/3.D0*Hr5(1,1,0,1,1)*dx + 1792.D0/3.D0*
     &    Hr5(1,1,1,0,0) - 896.D0/3.D0*Hr5(1,1,1,0,0)*x - 1792.D0/3.D0*
     &    Hr5(1,1,1,0,0)*dx + 2416.D0/3.D0*Hr5(1,1,1,0,1) - 1208.D0/3.D0
     &    *Hr5(1,1,1,0,1)*x - 2416.D0/3.D0*Hr5(1,1,1,0,1)*dx + 2416.D0/
     &    3.D0*Hr5(1,1,1,1,0) )
      cphiq3 = cphiq3 + cf*ca**2 * (  - 1208.D0/3.D0*Hr5(1,1,1,1,0)*x
     &     - 2416.D0/3.D0*Hr5(1,1,1,1,0)*dx + 800.D0*Hr5(1,1,1,1,1) - 
     &    400.D0*Hr5(1,1,1,1,1)*x - 800.D0*Hr5(1,1,1,1,1)*dx )
      cphiq3 = cphiq3 + cf**2*ca * ( 2315033.D0/324.D0 - 102185.D0/108.D
     &    0*x - 592.D0/27.D0*x**2 - 312.D0*z5 - 52.D0*z5*x + 11180.D0/9.
     &    D0*z4 - 4153.D0/9.D0*z4*x + 464.D0/3.D0*z4*x**2 - 109445.D0/
     &    36.D0*dx - 448.D0/3.D0*dx*z5 - 764.D0*dx*z4 + 742.D0/27.D0*z3
     &     + 21889.D0/27.D0*z3*x - 224.D0/3.D0*z3*x**2 - 3088.D0/3.D0*
     &    z3*dx - 286819.D0/81.D0*z2 + 181409.D0/81.D0*z2*x - 40.D0/9.D0
     &    *z2*x**2 + 82576.D0/27.D0*z2*dx + 1472.D0/3.D0*z2*z3 - 200.D0
     &    *z2*z3*x - 592.D0/3.D0*z2*z3*dx - 1016.D0/3.D0*Hr1(-1)*z4 - 
     &    508.D0/3.D0*Hr1(-1)*z4*x - 1016.D0/3.D0*Hr1(-1)*dx*z4 - 836.D0
     &    *Hr1(-1)*z3 - 298.D0*Hr1(-1)*z3*x - 128.D0/3.D0*Hr1(-1)*z3*
     &    x**2 - 488.D0*Hr1(-1)*z3*dx - 8084.D0/9.D0*Hr1(-1)*z2 - 7600.D
     &    0/9.D0*Hr1(-1)*z2*x + 64.D0/3.D0*Hr1(-1)*z2*x**2 + 2056.D0/9.D
     &    0*Hr1(-1)*z2*dx + 1023301.D0/486.D0*Hr1(0) - 203321.D0/486.D0
     &    *Hr1(0)*x - 3008.D0/243.D0*Hr1(0)*x**2 + 1424.D0/3.D0*Hr1(0)*
     &    z4 - 814.D0/3.D0*Hr1(0)*z4*x - 43879.D0/27.D0*Hr1(0)*dx - 104.
     &    D0*Hr1(0)*dx*z4 )
      cphiq3 = cphiq3 + cf**2*ca * ( 904.D0/9.D0*Hr1(0)*z3 + 3412.D0/9.D
     &    0*Hr1(0)*z3*x - 512.D0/9.D0*Hr1(0)*z3*x**2 - 1448.D0/3.D0*
     &    Hr1(0)*z3*dx - 27938.D0/27.D0*Hr1(0)*z2 + 35941.D0/27.D0*Hr1(
     &    0)*z2*x + 160.D0/3.D0*Hr1(0)*z2*x**2 + 15052.D0/9.D0*Hr1(0)*
     &    z2*dx + 1923029.D0/486.D0*Hr1(1) - 795761.D0/972.D0*Hr1(1)*x
     &     - 20288.D0/243.D0*Hr1(1)*x**2 + 1856.D0/3.D0*Hr1(1)*z4 - 928.
     &    D0/3.D0*Hr1(1)*z4*x - 1747009.D0/486.D0*Hr1(1)*dx - 1856.D0/3.
     &    D0*Hr1(1)*dx*z4 - 1156.D0*Hr1(1)*z3 + 562.D0*Hr1(1)*z3*x - 
     &    320.D0/9.D0*Hr1(1)*z3*x**2 + 7664.D0/9.D0*Hr1(1)*z3*dx - 
     &    52040.D0/27.D0*Hr1(1)*z2 + 17908.D0/27.D0*Hr1(1)*z2*x - 32.D0/
     &    3.D0*Hr1(1)*z2*x**2 + 40730.D0/27.D0*Hr1(1)*z2*dx + 272.D0*
     &    Hr2(-1,-1)*z3 + 136.D0*Hr2(-1,-1)*z3*x + 272.D0*Hr2(-1,-1)*z3
     &    *dx + 944.D0*Hr2(-1,-1)*z2 + 344.D0*Hr2(-1,-1)*z2*x + 32.D0*
     &    Hr2(-1,-1)*z2*x**2 + 1592.D0/3.D0*Hr2(-1,-1)*z2*dx + 1280.D0*
     &    Hr2(-1,0) + 31366.D0/27.D0*Hr2(-1,0)*x - 112.D0/3.D0*Hr2(-1,0
     &    )*x**2 )
      cphiq3 = cphiq3 + cf**2*ca * ( 278.D0*Hr2(-1,0)*dx - 224.D0/27.D0
     &    *Hr2(-1,0)*dx**2 + 896.D0/3.D0*Hr2(-1,0)*z3 + 448.D0/3.D0*
     &    Hr2(-1,0)*z3*x + 896.D0/3.D0*Hr2(-1,0)*z3*dx - 464.D0*Hr2(-1,
     &    0)*z2 - 296.D0/3.D0*Hr2(-1,0)*z2*x - 224.D0/3.D0*Hr2(-1,0)*z2
     &    *x**2 - 288.D0*Hr2(-1,0)*z2*dx - 160.D0*Hr2(0,-1)*z3 - 168.D0
     &    *Hr2(0,-1)*z3*x - 288.D0*Hr2(0,-1)*z3*dx - 1120.D0*Hr2(0,-1)*
     &    z2 + 88.D0/3.D0*Hr2(0,-1)*z2*x - 96.D0*Hr2(0,-1)*z2*x**2 + 
     &    128.D0/3.D0*Hr2(0,-1)*z2*dx + 127235.D0/81.D0*Hr2(0,0) - 
     &    301739.D0/162.D0*Hr2(0,0)*x - 3352.D0/81.D0*Hr2(0,0)*x**2 - 
     &    1666.D0/3.D0*Hr2(0,0)*dx + 304.D0/3.D0*Hr2(0,0)*z3 + 416.D0/3.
     &    D0*Hr2(0,0)*z3*x - 32.D0*Hr2(0,0)*z3*dx - 14632.D0/9.D0*Hr2(0
     &    ,0)*z2 + 8636.D0/9.D0*Hr2(0,0)*z2*x - 640.D0/3.D0*Hr2(0,0)*z2
     &    *x**2 + 1984.D0/3.D0*Hr2(0,0)*z2*dx + 286819.D0/81.D0*Hr2(0,1
     &    ) - 87311.D0/81.D0*Hr2(0,1)*x + 40.D0/9.D0*Hr2(0,1)*x**2 - 
     &    75070.D0/27.D0*Hr2(0,1)*dx - 480.D0*Hr2(0,1)*z3 + 248.D0*Hr2(
     &    0,1)*z3*x )
      cphiq3 = cphiq3 + cf**2*ca * ( 1120.D0/3.D0*Hr2(0,1)*z3*dx - 
     &    10856.D0/9.D0*Hr2(0,1)*z2 + 6916.D0/9.D0*Hr2(0,1)*z2*x - 256.D
     &    0/3.D0*Hr2(0,1)*z2*x**2 + 2200.D0/3.D0*Hr2(0,1)*z2*dx + 78766.
     &    D0/27.D0*Hr2(1,0) - 809.D0*Hr2(1,0)*x + 40.D0/27.D0*Hr2(1,0)*
     &    x**2 - 9119.D0/3.D0*Hr2(1,0)*dx + 64.D0*Hr2(1,0)*z3 - 32.D0*
     &    Hr2(1,0)*z3*x - 64.D0*Hr2(1,0)*z3*dx - 13864.D0/9.D0*Hr2(1,0)
     &    *z2 + 6668.D0/9.D0*Hr2(1,0)*z2*x - 32.D0*Hr2(1,0)*z2*x**2 + 
     &    8224.D0/9.D0*Hr2(1,0)*z2*dx + 274384.D0/81.D0*Hr2(1,1) - 
     &    83228.D0/81.D0*Hr2(1,1)*x - 2648.D0/81.D0*Hr2(1,1)*x**2 - 
     &    269480.D0/81.D0*Hr2(1,1)*dx - 1264.D0/3.D0*Hr2(1,1)*z3 + 632.D
     &    0/3.D0*Hr2(1,1)*z3*x + 1264.D0/3.D0*Hr2(1,1)*z3*dx - 13160.D0/
     &    9.D0*Hr2(1,1)*z2 + 6508.D0/9.D0*Hr2(1,1)*z2*x - 64.D0/3.D0*
     &    Hr2(1,1)*z2*x**2 + 10136.D0/9.D0*Hr2(1,1)*z2*dx - 592.D0/3.D0
     &    *Hr3(-1,-1,-1)*z2 - 296.D0/3.D0*Hr3(-1,-1,-1)*z2*x - 592.D0/3.
     &    D0*Hr3(-1,-1,-1)*z2*dx - 5800.D0/9.D0*Hr3(-1,-1,0) - 3920.D0/
     &    9.D0*Hr3(-1,-1,0)*x )
      cphiq3 = cphiq3 + cf**2*ca * ( 128.D0/9.D0*Hr3(-1,-1,0)*x**2 + 
     &    4480.D0/9.D0*Hr3(-1,-1,0)*dx + 224.D0/3.D0*Hr3(-1,-1,0)*z2 + 
     &    112.D0/3.D0*Hr3(-1,-1,0)*z2*x + 224.D0/3.D0*Hr3(-1,-1,0)*z2*
     &    dx + 688.D0/3.D0*Hr3(-1,0,-1)*z2 + 344.D0/3.D0*Hr3(-1,0,-1)*
     &    z2*x + 688.D0/3.D0*Hr3(-1,0,-1)*z2*dx + 7556.D0/9.D0*Hr3(-1,0
     &    ,0) + 7000.D0/9.D0*Hr3(-1,0,0)*x - 128.D0/9.D0*Hr3(-1,0,0)*
     &    x**2 - 424.D0/3.D0*Hr3(-1,0,0)*dx + 640.D0/3.D0*Hr3(-1,0,0)*
     &    z2 + 320.D0/3.D0*Hr3(-1,0,0)*z2*x + 640.D0/3.D0*Hr3(-1,0,0)*
     &    z2*dx + 576.D0*Hr3(-1,0,1) + 1880.D0/3.D0*Hr3(-1,0,1)*x - 128.
     &    D0/9.D0*Hr3(-1,0,1)*x**2 + 184.D0/9.D0*Hr3(-1,0,1)*dx + 464.D0
     &    /3.D0*Hr3(-1,0,1)*z2 + 232.D0/3.D0*Hr3(-1,0,1)*z2*x + 464.D0/
     &    3.D0*Hr3(-1,0,1)*z2*dx + 512.D0/3.D0*Hr3(0,-1,-1)*z2 + 592.D0/
     &    3.D0*Hr3(0,-1,-1)*z2*x + 320.D0*Hr3(0,-1,-1)*z2*dx + 4576.D0/
     &    9.D0*Hr3(0,-1,0) + 2720.D0/9.D0*Hr3(0,-1,0)*x - 128.D0/9.D0*
     &    Hr3(0,-1,0)*x**2 + 108.D0*Hr3(0,-1,0)*dx + 800.D0/3.D0*Hr3(0,
     &    -1,0)*z2 )
      cphiq3 = cphiq3 + cf**2*ca * (  - 128.D0/3.D0*Hr3(0,-1,0)*z2*x - 
     &    96.D0*Hr3(0,-1,0)*z2*dx - 1312.D0/3.D0*Hr3(0,0,-1)*z2 - 152.D0
     &    /3.D0*Hr3(0,0,-1)*z2*x - 32.D0*Hr3(0,0,-1)*z2*dx + 1262.D0/27.
     &    D0*Hr3(0,0,0) - 17713.D0/27.D0*Hr3(0,0,0)*x - 3200.D0/27.D0*
     &    Hr3(0,0,0)*x**2 - 40.D0*Hr3(0,0,0)*dx + 1120.D0/3.D0*Hr3(0,0,
     &    0)*z2 + 1088.D0/3.D0*Hr3(0,0,0)*z2*x + 64.D0*Hr3(0,0,0)*z2*dx
     &     + 27938.D0/27.D0*Hr3(0,0,1) - 27781.D0/27.D0*Hr3(0,0,1)*x - 
     &    160.D0/3.D0*Hr3(0,0,1)*x**2 - 14080.D0/9.D0*Hr3(0,0,1)*dx - 
     &    528.D0*Hr3(0,0,1)*z2 + 1088.D0/3.D0*Hr3(0,0,1)*z2*x + 288.D0*
     &    Hr3(0,0,1)*z2*dx + 34460.D0/27.D0*Hr3(0,1,0) - 7552.D0/27.D0*
     &    Hr3(0,1,0)*x - 32.D0/3.D0*Hr3(0,1,0)*x**2 - 4744.D0/3.D0*Hr3(
     &    0,1,0)*dx - 2560.D0/3.D0*Hr3(0,1,0)*z2 + 992.D0/3.D0*Hr3(0,1,
     &    0)*z2*x + 1088.D0/3.D0*Hr3(0,1,0)*z2*dx + 41896.D0/27.D0*Hr3(
     &    0,1,1) - 8486.D0/27.D0*Hr3(0,1,1)*x + 256.D0/3.D0*Hr3(0,1,1)*
     &    x**2 - 15736.D0/9.D0*Hr3(0,1,1)*dx - 2368.D0/3.D0*Hr3(0,1,1)*
     &    z2 )
      cphiq3 = cphiq3 + cf**2*ca * ( 1040.D0/3.D0*Hr3(0,1,1)*z2*x + 
     &    1504.D0/3.D0*Hr3(0,1,1)*z2*dx - 528.D0*Hr3(1,0,-1)*z2 + 264.D0
     &    *Hr3(1,0,-1)*z2*x + 528.D0*Hr3(1,0,-1)*z2*dx + 13972.D0/9.D0*
     &    Hr3(1,0,0) - 3418.D0/9.D0*Hr3(1,0,0)*x - 128.D0/9.D0*Hr3(1,0,
     &    0)*x**2 - 10744.D0/9.D0*Hr3(1,0,0)*dx - 1280.D0/3.D0*Hr3(1,0,
     &    0)*z2 + 640.D0/3.D0*Hr3(1,0,0)*z2*x + 1280.D0/3.D0*Hr3(1,0,0)
     &    *z2*dx + 43340.D0/27.D0*Hr3(1,0,1) - 12028.D0/27.D0*Hr3(1,0,1
     &    )*x + 160.D0/9.D0*Hr3(1,0,1)*x**2 - 47450.D0/27.D0*Hr3(1,0,1)
     &    *dx - 1664.D0/3.D0*Hr3(1,0,1)*z2 + 832.D0/3.D0*Hr3(1,0,1)*z2*
     &    x + 1664.D0/3.D0*Hr3(1,0,1)*z2*dx + 38416.D0/27.D0*Hr3(1,1,0)
     &     - 7688.D0/27.D0*Hr3(1,1,0)*x + 160.D0/9.D0*Hr3(1,1,0)*x**2
     &     - 41194.D0/27.D0*Hr3(1,1,0)*dx - 2800.D0/3.D0*Hr3(1,1,0)*z2
     &     + 1400.D0/3.D0*Hr3(1,1,0)*z2*x + 2800.D0/3.D0*Hr3(1,1,0)*z2*
     &    dx + 43012.D0/27.D0*Hr3(1,1,1) - 9428.D0/27.D0*Hr3(1,1,1)*x
     &     + 2176.D0/27.D0*Hr3(1,1,1)*x**2 - 46082.D0/27.D0*Hr3(1,1,1)*
     &    dx )
      cphiq3 = cphiq3 + cf**2*ca * (  - 1568.D0/3.D0*Hr3(1,1,1)*z2 + 
     &    784.D0/3.D0*Hr3(1,1,1)*z2*x + 1568.D0/3.D0*Hr3(1,1,1)*z2*dx
     &     + 1024.D0*Hr4(-1,-1,-1,0) + 1568.D0/3.D0*Hr4(-1,-1,-1,0)*x
     &     + 64.D0/3.D0*Hr4(-1,-1,-1,0)*x**2 + 656.D0*Hr4(-1,-1,-1,0)*
     &    dx - 824.D0*Hr4(-1,-1,0,0) - 940.D0/3.D0*Hr4(-1,-1,0,0)*x - 
     &    64.D0*Hr4(-1,-1,0,0)*x**2 - 872.D0/3.D0*Hr4(-1,-1,0,0)*dx - 
     &    432.D0*Hr4(-1,-1,0,1) - 248.D0/3.D0*Hr4(-1,-1,0,1)*x - 64.D0/
     &    3.D0*Hr4(-1,-1,0,1)*x**2 - 608.D0/3.D0*Hr4(-1,-1,0,1)*dx - 
     &    576.D0*Hr4(-1,0,-1,0) - 848.D0/3.D0*Hr4(-1,0,-1,0)*x - 64.D0/
     &    3.D0*Hr4(-1,0,-1,0)*x**2 - 248.D0*Hr4(-1,0,-1,0)*dx + 1024.D0/
     &    3.D0*Hr4(-1,0,0,0) + 388.D0/3.D0*Hr4(-1,0,0,0)*x + 64.D0*Hr4(
     &    -1,0,0,0)*x**2 + 148.D0*Hr4(-1,0,0,0)*dx + 1072.D0/3.D0*Hr4(
     &    -1,0,0,1) + 48.D0*Hr4(-1,0,0,1)*x + 64.D0*Hr4(-1,0,0,1)*x**2
     &     + 776.D0/3.D0*Hr4(-1,0,0,1)*dx + 272.D0/3.D0*Hr4(-1,0,1,0)
     &     + 32.D0/3.D0*Hr4(-1,0,1,0)*x + 64.D0/3.D0*Hr4(-1,0,1,0)*x**2
     &     + 208.D0/3.D0*Hr4(-1,0,1,0)*dx )
      cphiq3 = cphiq3 + cf**2*ca * ( 16.D0*Hr4(-1,0,1,1) - 104.D0/3.D0*
     &    Hr4(-1,0,1,1)*x + 64.D0/3.D0*Hr4(-1,0,1,1)*x**2 + 16.D0/3.D0*
     &    Hr4(-1,0,1,1)*dx - 2368.D0/3.D0*Hr4(0,-1,-1,0) - 656.D0/3.D0*
     &    Hr4(0,-1,-1,0)*x - 64.D0*Hr4(0,-1,-1,0)*x**2 + 544.D0/3.D0*
     &    Hr4(0,-1,-1,0)*dx + 2704.D0/3.D0*Hr4(0,-1,0,0) + 64.D0*Hr4(0,
     &    -1,0,0)*x + 320.D0/3.D0*Hr4(0,-1,0,0)*x**2 - 56.D0/3.D0*Hr4(0
     &    ,-1,0,0)*dx + 2176.D0/3.D0*Hr4(0,-1,0,1) - 416.D0/3.D0*Hr4(0,
     &    -1,0,1)*x + 64.D0*Hr4(0,-1,0,1)*x**2 + 48.D0*Hr4(0,-1,0,1)*dx
     &     + 1904.D0/3.D0*Hr4(0,0,-1,0) + 320.D0/3.D0*Hr4(0,0,-1,0)*x
     &     + 64.D0*Hr4(0,0,-1,0)*x**2 + 48.D0*Hr4(0,0,-1,0)*dx + 13952.D
     &    0/9.D0*Hr4(0,0,0,0) - 5392.D0/9.D0*Hr4(0,0,0,0)*x + 1664.D0/9.
     &    D0*Hr4(0,0,0,0)*x**2 + 14632.D0/9.D0*Hr4(0,0,0,1) - 7676.D0/9.
     &    D0*Hr4(0,0,0,1)*x + 640.D0/3.D0*Hr4(0,0,0,1)*x**2 - 1840.D0/3.
     &    D0*Hr4(0,0,0,1)*dx + 10120.D0/9.D0*Hr4(0,0,1,0) - 5876.D0/9.D0
     &    *Hr4(0,0,1,0)*x + 128.D0*Hr4(0,0,1,0)*x**2 - 1952.D0/3.D0*
     &    Hr4(0,0,1,0)*dx )
      cphiq3 = cphiq3 + cf**2*ca * ( 8792.D0/9.D0*Hr4(0,0,1,1) - 7780.D0
     &    /9.D0*Hr4(0,0,1,1)*x + 352.D0/3.D0*Hr4(0,0,1,1)*x**2 - 2384.D0
     &    /3.D0*Hr4(0,0,1,1)*dx + 8968.D0/9.D0*Hr4(0,1,0,0) - 3956.D0/9.
     &    D0*Hr4(0,1,0,0)*x + 64.D0*Hr4(0,1,0,0)*x**2 - 504.D0*Hr4(0,1,
     &    0,0)*dx + 7304.D0/9.D0*Hr4(0,1,0,1) - 5932.D0/9.D0*Hr4(0,1,0,
     &    1)*x + 160.D0/3.D0*Hr4(0,1,0,1)*x**2 - 824.D0*Hr4(0,1,0,1)*dx
     &     + 6128.D0/9.D0*Hr4(0,1,1,0) - 4840.D0/9.D0*Hr4(0,1,1,0)*x + 
     &    160.D0/3.D0*Hr4(0,1,1,0)*x**2 - 2152.D0/3.D0*Hr4(0,1,1,0)*dx
     &     + 5032.D0/9.D0*Hr4(0,1,1,1) - 6860.D0/9.D0*Hr4(0,1,1,1)*x + 
     &    32.D0/3.D0*Hr4(0,1,1,1)*x**2 - 832.D0*Hr4(0,1,1,1)*dx + 1088.D
     &    0/3.D0*Hr4(1,0,-1,0) - 544.D0/3.D0*Hr4(1,0,-1,0)*x - 568.D0/3.
     &    D0*Hr4(1,0,-1,0)*dx + 3008.D0/3.D0*Hr4(1,0,0,0) - 1172.D0/3.D0
     &    *Hr4(1,0,0,0)*x + 64.D0/3.D0*Hr4(1,0,0,0)*x**2 - 1868.D0/3.D0
     &    *Hr4(1,0,0,0)*dx + 12904.D0/9.D0*Hr4(1,0,0,1) - 6212.D0/9.D0*
     &    Hr4(1,0,0,1)*x + 64.D0/3.D0*Hr4(1,0,0,1)*x**2 - 7960.D0/9.D0*
     &    Hr4(1,0,0,1)*dx )
      cphiq3 = cphiq3 + cf**2*ca * ( 8728.D0/9.D0*Hr4(1,0,1,0) - 3488.D0
     &    /9.D0*Hr4(1,0,1,0)*x + 64.D0/3.D0*Hr4(1,0,1,0)*x**2 - 8584.D0/
     &    9.D0*Hr4(1,0,1,0)*dx + 9224.D0/9.D0*Hr4(1,0,1,1) - 4420.D0/9.D
     &    0*Hr4(1,0,1,1)*x + 32.D0/3.D0*Hr4(1,0,1,1)*x**2 - 8024.D0/9.D0
     &    *Hr4(1,0,1,1)*dx + 10688.D0/9.D0*Hr4(1,1,0,0) - 4024.D0/9.D0*
     &    Hr4(1,1,0,0)*x + 64.D0/3.D0*Hr4(1,1,0,0)*x**2 - 10448.D0/9.D0
     &    *Hr4(1,1,0,0)*dx + 8552.D0/9.D0*Hr4(1,1,0,1) - 4156.D0/9.D0*
     &    Hr4(1,1,0,1)*x + 32.D0/3.D0*Hr4(1,1,0,1)*x**2 - 7184.D0/9.D0*
     &    Hr4(1,1,0,1)*dx + 768.D0*Hr4(1,1,1,0) - 1144.D0/3.D0*Hr4(1,1,
     &    1,0)*x + 32.D0/3.D0*Hr4(1,1,1,0)*x**2 - 736.D0*Hr4(1,1,1,0)*
     &    dx + 7528.D0/9.D0*Hr4(1,1,1,1) - 4664.D0/9.D0*Hr4(1,1,1,1)*x
     &     - 32.D0/9.D0*Hr4(1,1,1,1)*x**2 - 6368.D0/9.D0*Hr4(1,1,1,1)*
     &    dx - 1888.D0/3.D0*Hr5(-1,-1,-1,-1,0) - 944.D0/3.D0*Hr5(-1,-1,
     &    -1,-1,0)*x - 1888.D0/3.D0*Hr5(-1,-1,-1,-1,0)*dx + 1472.D0/3.D0
     &    *Hr5(-1,-1,-1,0,0) + 736.D0/3.D0*Hr5(-1,-1,-1,0,0)*x + 1472.D0
     &    /3.D0*Hr5(-1,-1,-1,0,0)*dx )
      cphiq3 = cphiq3 + cf**2*ca * (  - 352.D0/3.D0*Hr5(-1,-1,-1,0,1)
     &     - 176.D0/3.D0*Hr5(-1,-1,-1,0,1)*x - 352.D0/3.D0*Hr5(-1,-1,-1
     &    ,0,1)*dx + 448.D0*Hr5(-1,-1,0,-1,0) + 224.D0*Hr5(-1,-1,0,-1,0
     &    )*x + 448.D0*Hr5(-1,-1,0,-1,0)*dx - 160.D0*Hr5(-1,-1,0,0,0)
     &     - 80.D0*Hr5(-1,-1,0,0,0)*x - 160.D0*Hr5(-1,-1,0,0,0)*dx - 16.
     &    D0/3.D0*Hr5(-1,-1,0,0,1) - 8.D0/3.D0*Hr5(-1,-1,0,0,1)*x - 16.D
     &    0/3.D0*Hr5(-1,-1,0,0,1)*dx - 224.D0/3.D0*Hr5(-1,-1,0,1,0) - 
     &    112.D0/3.D0*Hr5(-1,-1,0,1,0)*x - 224.D0/3.D0*Hr5(-1,-1,0,1,0)
     &    *dx - 320.D0/3.D0*Hr5(-1,-1,0,1,1) - 160.D0/3.D0*Hr5(-1,-1,0,
     &    1,1)*x - 320.D0/3.D0*Hr5(-1,-1,0,1,1)*dx + 1376.D0/3.D0*Hr5(
     &    -1,0,-1,-1,0) + 688.D0/3.D0*Hr5(-1,0,-1,-1,0)*x + 1376.D0/3.D0
     &    *Hr5(-1,0,-1,-1,0)*dx - 976.D0/3.D0*Hr5(-1,0,-1,0,0) - 488.D0/
     &    3.D0*Hr5(-1,0,-1,0,0)*x - 976.D0/3.D0*Hr5(-1,0,-1,0,0)*dx - 
     &    384.D0*Hr5(-1,0,0,-1,0) - 192.D0*Hr5(-1,0,0,-1,0)*x - 384.D0*
     &    Hr5(-1,0,0,-1,0)*dx - 192.D0*Hr5(-1,0,0,0,0) - 96.D0*Hr5(-1,0
     &    ,0,0,0)*x )
      cphiq3 = cphiq3 + cf**2*ca * (  - 192.D0*Hr5(-1,0,0,0,0)*dx - 688.
     &    D0/3.D0*Hr5(-1,0,0,0,1) - 344.D0/3.D0*Hr5(-1,0,0,0,1)*x - 688.
     &    D0/3.D0*Hr5(-1,0,0,0,1)*dx - 368.D0/3.D0*Hr5(-1,0,0,1,0) - 
     &    184.D0/3.D0*Hr5(-1,0,0,1,0)*x - 368.D0/3.D0*Hr5(-1,0,0,1,0)*
     &    dx - 128.D0*Hr5(-1,0,0,1,1) - 64.D0*Hr5(-1,0,0,1,1)*x - 128.D0
     &    *Hr5(-1,0,0,1,1)*dx - 736.D0/3.D0*Hr5(-1,0,1,0,0) - 368.D0/3.D
     &    0*Hr5(-1,0,1,0,0)*x - 736.D0/3.D0*Hr5(-1,0,1,0,0)*dx - 128.D0/
     &    3.D0*Hr5(-1,0,1,0,1) - 64.D0/3.D0*Hr5(-1,0,1,0,1)*x - 128.D0/
     &    3.D0*Hr5(-1,0,1,0,1)*dx - 256.D0/3.D0*Hr5(-1,0,1,1,0) - 128.D0
     &    /3.D0*Hr5(-1,0,1,1,0)*x - 256.D0/3.D0*Hr5(-1,0,1,1,0)*dx - 64.
     &    D0/3.D0*Hr5(-1,0,1,1,1) - 32.D0/3.D0*Hr5(-1,0,1,1,1)*x - 64.D0
     &    /3.D0*Hr5(-1,0,1,1,1)*dx + 768.D0*Hr5(0,-1,-1,-1,0) + 224.D0*
     &    Hr5(0,-1,-1,-1,0)*x + 384.D0*Hr5(0,-1,-1,-1,0)*dx - 1024.D0/3.
     &    D0*Hr5(0,-1,-1,0,0) - 560.D0/3.D0*Hr5(0,-1,-1,0,0)*x - 320.D0
     &    *Hr5(0,-1,-1,0,0)*dx + 640.D0/3.D0*Hr5(0,-1,-1,0,1) - 256.D0/
     &    3.D0*Hr5(0,-1,-1,0,1)*x )
      cphiq3 = cphiq3 + cf**2*ca * (  - 128.D0*Hr5(0,-1,-1,0,1)*dx - 
     &    480.D0*Hr5(0,-1,0,-1,0) - 144.D0*Hr5(0,-1,0,-1,0)*x - 224.D0*
     &    Hr5(0,-1,0,-1,0)*dx - 128.D0/3.D0*Hr5(0,-1,0,0,0) + 32.D0/3.D0
     &    *Hr5(0,-1,0,0,0)*x + 80.D0*Hr5(0,-1,0,0,0)*dx - 928.D0/3.D0*
     &    Hr5(0,-1,0,0,1) + 64.D0/3.D0*Hr5(0,-1,0,0,1)*x + 64.D0*Hr5(0,
     &    -1,0,0,1)*dx - 160.D0/3.D0*Hr5(0,-1,0,1,0) + 16.D0/3.D0*Hr5(0
     &    ,-1,0,1,0)*x - 64.D0*Hr5(0,-1,0,1,1) - 1792.D0/3.D0*Hr5(0,0,
     &    -1,-1,0) - 176.D0/3.D0*Hr5(0,0,-1,-1,0)*x - 64.D0*Hr5(0,0,-1,
     &    -1,0)*dx + 464.D0*Hr5(0,0,-1,0,0) + 104.D0/3.D0*Hr5(0,0,-1,0,
     &    0)*x + 32.D0*Hr5(0,0,-1,0,0)*dx + 416.D0/3.D0*Hr5(0,0,-1,0,1)
     &     + 64.D0/3.D0*Hr5(0,0,-1,0,1)*x + 1952.D0/3.D0*Hr5(0,0,0,-1,0
     &    ) + 32.D0/3.D0*Hr5(0,0,0,-1,0)*x - 240.D0*Hr5(0,0,0,0,0) - 
     &    664.D0/3.D0*Hr5(0,0,0,0,0)*x - 1120.D0/3.D0*Hr5(0,0,0,0,1) - 
     &    352.D0*Hr5(0,0,0,0,1)*x - 64.D0*Hr5(0,0,0,0,1)*dx - 320.D0/3.D
     &    0*Hr5(0,0,0,1,0) - 944.D0/3.D0*Hr5(0,0,0,1,0)*x - 128.D0*Hr5(
     &    0,0,0,1,0)*dx )
      cphiq3 = cphiq3 + cf**2*ca * (  - 64.D0*Hr5(0,0,0,1,1) - 1072.D0/
     &    3.D0*Hr5(0,0,0,1,1)*x - 192.D0*Hr5(0,0,0,1,1)*dx + 1360.D0/3.D
     &    0*Hr5(0,0,1,0,0) - 312.D0*Hr5(0,0,1,0,0)*x - 224.D0*Hr5(0,0,1
     &    ,0,0)*dx + 688.D0/3.D0*Hr5(0,0,1,0,1) - 1000.D0/3.D0*Hr5(0,0,
     &    1,0,1)*x - 256.D0*Hr5(0,0,1,0,1)*dx + 176.D0*Hr5(0,0,1,1,0)
     &     - 856.D0/3.D0*Hr5(0,0,1,1,0)*x - 256.D0*Hr5(0,0,1,1,0)*dx + 
     &    848.D0/3.D0*Hr5(0,0,1,1,1) - 776.D0/3.D0*Hr5(0,0,1,1,1)*x - 
     &    224.D0*Hr5(0,0,1,1,1)*dx + 1184.D0/3.D0*Hr5(0,1,0,-1,0) - 304.
     &    D0/3.D0*Hr5(0,1,0,-1,0)*x - 160.D0*Hr5(0,1,0,-1,0)*dx + 1472.D
     &    0/3.D0*Hr5(0,1,0,0,0) - 832.D0/3.D0*Hr5(0,1,0,0,0)*x - 880.D0/
     &    3.D0*Hr5(0,1,0,0,0)*dx + 2432.D0/3.D0*Hr5(0,1,0,0,1) - 928.D0/
     &    3.D0*Hr5(0,1,0,0,1)*x - 992.D0/3.D0*Hr5(0,1,0,0,1)*dx + 784.D0
     &    /3.D0*Hr5(0,1,0,1,0) - 728.D0/3.D0*Hr5(0,1,0,1,0)*x - 896.D0/
     &    3.D0*Hr5(0,1,0,1,0)*dx + 1088.D0/3.D0*Hr5(0,1,0,1,1) - 688.D0/
     &    3.D0*Hr5(0,1,0,1,1)*x - 832.D0/3.D0*Hr5(0,1,0,1,1)*dx + 1120.D
     &    0/3.D0*Hr5(0,1,1,0,0) )
      cphiq3 = cphiq3 + cf**2*ca * (  - 992.D0/3.D0*Hr5(0,1,1,0,0)*x - 
     &    1472.D0/3.D0*Hr5(0,1,1,0,0)*dx + 1216.D0/3.D0*Hr5(0,1,1,0,1)
     &     - 704.D0/3.D0*Hr5(0,1,1,0,1)*x - 928.D0/3.D0*Hr5(0,1,1,0,1)*
     &    dx + 736.D0/3.D0*Hr5(0,1,1,1,0) - 560.D0/3.D0*Hr5(0,1,1,1,0)*
     &    x - 736.D0/3.D0*Hr5(0,1,1,1,0)*dx + 304.D0*Hr5(0,1,1,1,1) - 
     &    136.D0*Hr5(0,1,1,1,1)*x - 160.D0*Hr5(0,1,1,1,1)*dx - 224.D0*
     &    Hr5(1,0,-1,-1,0) + 112.D0*Hr5(1,0,-1,-1,0)*x + 224.D0*Hr5(1,0
     &    ,-1,-1,0)*dx + 1280.D0/3.D0*Hr5(1,0,-1,0,0) - 640.D0/3.D0*
     &    Hr5(1,0,-1,0,0)*x - 1280.D0/3.D0*Hr5(1,0,-1,0,0)*dx + 416.D0*
     &    Hr5(1,0,-1,0,1) - 208.D0*Hr5(1,0,-1,0,1)*x - 416.D0*Hr5(1,0,
     &    -1,0,1)*dx + 352.D0*Hr5(1,0,0,-1,0) - 176.D0*Hr5(1,0,0,-1,0)*
     &    x - 352.D0*Hr5(1,0,0,-1,0)*dx + 1088.D0/3.D0*Hr5(1,0,0,0,0)
     &     - 544.D0/3.D0*Hr5(1,0,0,0,0)*x - 1088.D0/3.D0*Hr5(1,0,0,0,0)
     &    *dx + 1232.D0/3.D0*Hr5(1,0,0,0,1) - 616.D0/3.D0*Hr5(1,0,0,0,1
     &    )*x - 1232.D0/3.D0*Hr5(1,0,0,0,1)*dx + 352.D0*Hr5(1,0,0,1,0)
     &     - 176.D0*Hr5(1,0,0,1,0)*x )
      cphiq3 = cphiq3 + cf**2*ca * (  - 352.D0*Hr5(1,0,0,1,0)*dx + 880.D
     &    0/3.D0*Hr5(1,0,0,1,1) - 440.D0/3.D0*Hr5(1,0,0,1,1)*x - 880.D0/
     &    3.D0*Hr5(1,0,0,1,1)*dx + 1184.D0/3.D0*Hr5(1,0,1,0,0) - 592.D0/
     &    3.D0*Hr5(1,0,1,0,0)*x - 1184.D0/3.D0*Hr5(1,0,1,0,0)*dx + 976.D
     &    0/3.D0*Hr5(1,0,1,0,1) - 488.D0/3.D0*Hr5(1,0,1,0,1)*x - 976.D0/
     &    3.D0*Hr5(1,0,1,0,1)*dx + 736.D0/3.D0*Hr5(1,0,1,1,0) - 368.D0/
     &    3.D0*Hr5(1,0,1,1,0)*x - 736.D0/3.D0*Hr5(1,0,1,1,0)*dx + 160.D0
     &    *Hr5(1,0,1,1,1) - 80.D0*Hr5(1,0,1,1,1)*x - 160.D0*Hr5(1,0,1,1
     &    ,1)*dx + 928.D0/3.D0*Hr5(1,1,0,-1,0) - 464.D0/3.D0*Hr5(1,1,0,
     &    -1,0)*x - 928.D0/3.D0*Hr5(1,1,0,-1,0)*dx + 1856.D0/3.D0*Hr5(1
     &    ,1,0,0,0) - 928.D0/3.D0*Hr5(1,1,0,0,0)*x - 1856.D0/3.D0*Hr5(1
     &    ,1,0,0,0)*dx + 864.D0*Hr5(1,1,0,0,1) - 432.D0*Hr5(1,1,0,0,1)*
     &    x - 864.D0*Hr5(1,1,0,0,1)*dx + 240.D0*Hr5(1,1,0,1,0) - 120.D0
     &    *Hr5(1,1,0,1,0)*x - 240.D0*Hr5(1,1,0,1,0)*dx + 608.D0/3.D0*
     &    Hr5(1,1,0,1,1) - 304.D0/3.D0*Hr5(1,1,0,1,1)*x - 608.D0/3.D0*
     &    Hr5(1,1,0,1,1)*dx )
      cphiq3 = cphiq3 + cf**2*ca * ( 640.D0/3.D0*Hr5(1,1,1,0,0) - 320.D0
     &    /3.D0*Hr5(1,1,1,0,0)*x - 640.D0/3.D0*Hr5(1,1,1,0,0)*dx + 208.D
     &    0*Hr5(1,1,1,0,1) - 104.D0*Hr5(1,1,1,0,1)*x - 208.D0*Hr5(1,1,1
     &    ,0,1)*dx + 80.D0*Hr5(1,1,1,1,0) - 40.D0*Hr5(1,1,1,1,0)*x - 80.
     &    D0*Hr5(1,1,1,1,0)*dx )
      cphiq3 = cphiq3 + cf**3 * (  - 70927.D0/36.D0 + 653.D0/2.D0*x - 
     &    88.D0/3.D0*z5 + 308.D0*z5*x + 212.D0/3.D0*z4 + 16.D0/3.D0*z4*
     &    x + 19931.D0/18.D0*dx + 560.D0*dx*z5 - 692.D0*dx*z4 - 1304.D0
     &    *z3 - 6428.D0/3.D0*z3*x - 76.D0*z3*dx - 168.D0*z2 - 20633.D0/
     &    9.D0*z2*x - 544.D0*z2*dx + 368.D0/3.D0*z2*z3 - 40.D0/3.D0*z2*
     &    z3*x + 64.D0*z2*z3*dx - 736.D0/3.D0*Hr1(-1)*z4 - 368.D0/3.D0*
     &    Hr1(-1)*z4*x - 736.D0/3.D0*Hr1(-1)*dx*z4 + 1640.D0*Hr1(-1)*z3
     &     + 884.D0*Hr1(-1)*z3*x + 1104.D0*Hr1(-1)*z3*dx + 7288.D0/3.D0
     &    *Hr1(-1)*z2 + 4744.D0/3.D0*Hr1(-1)*z2*x + 832.D0*Hr1(-1)*z2*
     &    dx + 2437.D0/18.D0*Hr1(0) + 281.D0*Hr1(0)*x - 136.D0*Hr1(0)*
     &    z4 - 272.D0*Hr1(0)*z4*x + 3986.D0/9.D0*Hr1(0)*dx - 320.D0*
     &    Hr1(0)*dx*z4 - 596.D0*Hr1(0)*z3 - 1084.D0/3.D0*Hr1(0)*z3*x + 
     &    144.D0*Hr1(0)*z3*dx - 880.D0/3.D0*Hr1(0)*z2 - 1564.D0*Hr1(0)*
     &    z2*x - 224.D0*Hr1(0)*z2*dx - 3265.D0/6.D0*Hr1(1) + 1509.D0/4.D
     &    0*Hr1(1)*x - 1288.D0/3.D0*Hr1(1)*z4 + 644.D0/3.D0*Hr1(1)*z4*x
     &     + 2465.D0/6.D0*Hr1(1)*dx )
      cphiq3 = cphiq3 + cf**3 * ( 1288.D0/3.D0*Hr1(1)*dx*z4 + 568.D0*
     &    Hr1(1)*z3 - 968.D0/3.D0*Hr1(1)*z3*x - 120.D0*Hr1(1)*z3*dx + 
     &    2060.D0/3.D0*Hr1(1)*z2 - 574.D0*Hr1(1)*z2*x - 128.D0/3.D0*
     &    Hr1(1)*z2*dx - 928.D0*Hr2(-1,-1)*z3 - 464.D0*Hr2(-1,-1)*z3*x
     &     - 928.D0*Hr2(-1,-1)*z3*dx - 1744.D0*Hr2(-1,-1)*z2 - 928.D0*
     &    Hr2(-1,-1)*z2*x - 1200.D0*Hr2(-1,-1)*z2*dx - 6752.D0/3.D0*
     &    Hr2(-1,0) - 17396.D0/9.D0*Hr2(-1,0)*x - 488.D0*Hr2(-1,0)*dx
     &     + 64.D0/9.D0*Hr2(-1,0)*dx**2 + 224.D0*Hr2(-1,0)*z3 + 112.D0*
     &    Hr2(-1,0)*z3*x + 224.D0*Hr2(-1,0)*z3*dx + 3472.D0/3.D0*Hr2(-1
     &    ,0)*z2 + 664.D0*Hr2(-1,0)*z2*x + 576.D0*Hr2(-1,0)*z2*dx + 
     &    1152.D0*Hr2(0,-1)*z3 + 336.D0*Hr2(0,-1)*z3*x + 448.D0*Hr2(0,
     &    -1)*z3*dx + 5248.D0/3.D0*Hr2(0,-1)*z2 + 1336.D0/3.D0*Hr2(0,-1
     &    )*z2*x + 288.D0*Hr2(0,-1)*z2*dx + 845.D0*Hr2(0,0) + 39127.D0/
     &    18.D0*Hr2(0,0)*x + 104.D0*Hr2(0,0)*dx - 1592.D0/3.D0*Hr2(0,0)
     &    *z3 + 220.D0/3.D0*Hr2(0,0)*z3*x + 64.D0*Hr2(0,0)*z3*dx - 236.D
     &    0/3.D0*Hr2(0,0)*z2 )
      cphiq3 = cphiq3 + cf**3 * (  - 1460.D0/3.D0*Hr2(0,0)*z2*x - 96.D0
     &    *Hr2(0,0)*z2*dx + 168.D0*Hr2(0,1) + 1079.D0/3.D0*Hr2(0,1)*x
     &     + 56.D0*Hr2(0,1)*dx + 176.D0*Hr2(0,1)*z3 - 40.D0*Hr2(0,1)*z3
     &    *x + 32.D0*Hr2(0,1)*z3*dx + 944.D0/3.D0*Hr2(0,1)*z2 - 152.D0/
     &    3.D0*Hr2(0,1)*z2*x + 192.D0*Hr2(0,1)*z2*dx + 424.D0*Hr2(1,0)
     &     + 182.D0*Hr2(1,0)*x - 220.D0*Hr2(1,0)*dx - 800.D0/3.D0*Hr2(1
     &    ,0)*z3 + 400.D0/3.D0*Hr2(1,0)*z3*x + 800.D0/3.D0*Hr2(1,0)*z3*
     &    dx + 1648.D0/3.D0*Hr2(1,0)*z2 - 364.D0*Hr2(1,0)*z2*x + 128.D0
     &    *Hr2(1,0)*z2*dx + 284.D0/3.D0*Hr2(1,1) + 887.D0/3.D0*Hr2(1,1)
     &    *x - 581.D0/3.D0*Hr2(1,1)*dx + 704.D0/3.D0*Hr2(1,1)*z3 - 352.D
     &    0/3.D0*Hr2(1,1)*z3*x - 704.D0/3.D0*Hr2(1,1)*z3*dx + 1232.D0/3.
     &    D0*Hr2(1,1)*z2 - 728.D0/3.D0*Hr2(1,1)*z2*x - 128.D0*Hr2(1,1)*
     &    z2*dx + 896.D0*Hr3(-1,-1,-1)*z2 + 448.D0*Hr3(-1,-1,-1)*z2*x
     &     + 896.D0*Hr3(-1,-1,-1)*z2*dx + 6992.D0/3.D0*Hr3(-1,-1,0) + 
     &    3536.D0/3.D0*Hr3(-1,-1,0)*x + 1056.D0*Hr3(-1,-1,0)*dx - 2944.D
     &    0/3.D0*Hr3(-1,-1,0)*z2 )
      cphiq3 = cphiq3 + cf**3 * (  - 1472.D0/3.D0*Hr3(-1,-1,0)*z2*x - 
     &    2944.D0/3.D0*Hr3(-1,-1,0)*z2*dx - 800.D0*Hr3(-1,0,-1)*z2 - 
     &    400.D0*Hr3(-1,0,-1)*z2*x - 800.D0*Hr3(-1,0,-1)*z2*dx - 2528.D0
     &    *Hr3(-1,0,0) - 4832.D0/3.D0*Hr3(-1,0,0)*x - 2720.D0/3.D0*Hr3(
     &    -1,0,0)*dx + 480.D0*Hr3(-1,0,0)*z2 + 240.D0*Hr3(-1,0,0)*z2*x
     &     + 480.D0*Hr3(-1,0,0)*z2*dx - 1264.D0*Hr3(-1,0,1) - 992.D0*
     &    Hr3(-1,0,1)*x - 304.D0*Hr3(-1,0,1)*dx - 160.D0*Hr3(-1,0,1)*z2
     &     - 80.D0*Hr3(-1,0,1)*z2*x - 160.D0*Hr3(-1,0,1)*z2*dx - 1184.D0
     &    *Hr3(0,-1,-1)*z2 - 368.D0*Hr3(0,-1,-1)*z2*x - 512.D0*Hr3(0,-1
     &    ,-1)*z2*dx - 7120.D0/3.D0*Hr3(0,-1,0) - 1936.D0/3.D0*Hr3(0,-1
     &    ,0)*x - 264.D0*Hr3(0,-1,0)*dx + 960.D0*Hr3(0,-1,0)*z2 + 640.D0
     &    /3.D0*Hr3(0,-1,0)*z2*x + 192.D0*Hr3(0,-1,0)*z2*dx + 4352.D0/3.
     &    D0*Hr3(0,0,-1)*z2 + 80.D0*Hr3(0,0,-1)*z2*x + 64.D0*Hr3(0,0,-1
     &    )*z2*dx + 1172.D0/3.D0*Hr3(0,0,0) + 3800.D0/3.D0*Hr3(0,0,0)*x
     &     - 328.D0*Hr3(0,0,0)*z2 + 52.D0*Hr3(0,0,0)*z2*x + 880.D0/3.D0
     &    *Hr3(0,0,1) )
      cphiq3 = cphiq3 + cf**3 * ( 2756.D0/3.D0*Hr3(0,0,1)*x - 40.D0*
     &    Hr3(0,0,1)*dx + 256.D0*Hr3(0,0,1)*z2 + 304.D0/3.D0*Hr3(0,0,1)
     &    *z2*x + 128.D0*Hr3(0,0,1)*z2*dx + 916.D0/3.D0*Hr3(0,1,0) - 
     &    334.D0/3.D0*Hr3(0,1,0)*x - 240.D0*Hr3(0,1,0)*dx + 1424.D0/3.D0
     &    *Hr3(0,1,0)*z2 - 24.D0*Hr3(0,1,0)*z2*x + 64.D0*Hr3(0,1,0)*z2*
     &    dx + 920.D0/3.D0*Hr3(0,1,1) - 536.D0/3.D0*Hr3(0,1,1)*x - 380.D
     &    0*Hr3(0,1,1)*dx + 832.D0/3.D0*Hr3(0,1,1)*z2 - 32.D0*Hr3(0,1,1
     &    )*z2*x - 64.D0*Hr3(0,1,1)*z2*dx + 608.D0*Hr3(1,0,-1)*z2 - 304.
     &    D0*Hr3(1,0,-1)*z2*x - 608.D0*Hr3(1,0,-1)*z2*dx - 1000.D0/3.D0
     &    *Hr3(1,0,0) + 252.D0*Hr3(1,0,0)*x + 72.D0*Hr3(1,0,0)*dx + 192.
     &    D0*Hr3(1,0,0)*z2 - 96.D0*Hr3(1,0,0)*z2*x - 192.D0*Hr3(1,0,0)*
     &    z2*dx + 1436.D0/3.D0*Hr3(1,0,1) - 46.D0/3.D0*Hr3(1,0,1)*x - 
     &    1456.D0/3.D0*Hr3(1,0,1)*dx + 192.D0*Hr3(1,0,1)*z2 - 96.D0*
     &    Hr3(1,0,1)*z2*x - 192.D0*Hr3(1,0,1)*z2*dx + 2036.D0/3.D0*Hr3(
     &    1,1,0) - 386.D0/3.D0*Hr3(1,1,0)*x - 672.D0*Hr3(1,1,0)*dx + 
     &    1888.D0/3.D0*Hr3(1,1,0)*z2 )
      cphiq3 = cphiq3 + cf**3 * (  - 944.D0/3.D0*Hr3(1,1,0)*z2*x - 1888.
     &    D0/3.D0*Hr3(1,1,0)*z2*dx + 1340.D0/3.D0*Hr3(1,1,1) - 352.D0/3.
     &    D0*Hr3(1,1,1)*x - 1432.D0/3.D0*Hr3(1,1,1)*dx + 736.D0/3.D0*
     &    Hr3(1,1,1)*z2 - 368.D0/3.D0*Hr3(1,1,1)*z2*x - 736.D0/3.D0*
     &    Hr3(1,1,1)*z2*dx - 1632.D0*Hr4(-1,-1,-1,0) - 864.D0*Hr4(-1,-1
     &    ,-1,0)*x - 1248.D0*Hr4(-1,-1,-1,0)*dx + 5984.D0/3.D0*Hr4(-1,
     &    -1,0,0) + 3160.D0/3.D0*Hr4(-1,-1,0,0)*x + 1232.D0*Hr4(-1,-1,0
     &    ,0)*dx + 928.D0*Hr4(-1,-1,0,1) + 496.D0*Hr4(-1,-1,0,1)*x + 
     &    576.D0*Hr4(-1,-1,0,1)*dx + 3424.D0/3.D0*Hr4(-1,0,-1,0) + 1760.
     &    D0/3.D0*Hr4(-1,0,-1,0)*x + 784.D0*Hr4(-1,0,-1,0)*dx - 1088.D0
     &    *Hr4(-1,0,0,0) - 1760.D0/3.D0*Hr4(-1,0,0,0)*x - 520.D0*Hr4(-1
     &    ,0,0,0)*dx - 864.D0*Hr4(-1,0,0,1) - 504.D0*Hr4(-1,0,0,1)*x - 
     &    432.D0*Hr4(-1,0,0,1)*dx - 224.D0*Hr4(-1,0,1,0) - 128.D0*Hr4(
     &    -1,0,1,0)*x - 96.D0*Hr4(-1,0,1,0)*dx - 224.D0*Hr4(-1,0,1,1)
     &     - 128.D0*Hr4(-1,0,1,1)*x - 96.D0*Hr4(-1,0,1,1)*dx + 4160.D0/
     &    3.D0*Hr4(0,-1,-1,0) )
      cphiq3 = cphiq3 + cf**3 * ( 1712.D0/3.D0*Hr4(0,-1,-1,0)*x + 384.D0
     &    *Hr4(0,-1,-1,0)*dx - 5392.D0/3.D0*Hr4(0,-1,0,0) - 1736.D0/3.D0
     &    *Hr4(0,-1,0,0)*x - 336.D0*Hr4(0,-1,0,0)*dx - 1056.D0*Hr4(0,-1
     &    ,0,1) - 160.D0*Hr4(0,-1,0,1)*x - 96.D0*Hr4(0,-1,0,1)*dx - 
     &    3584.D0/3.D0*Hr4(0,0,-1,0) - 176.D0*Hr4(0,0,-1,0)*x - 96.D0*
     &    Hr4(0,0,-1,0)*dx - 160.D0/3.D0*Hr4(0,0,0,0) + 392.D0*Hr4(0,0,
     &    0,0)*x + 236.D0/3.D0*Hr4(0,0,0,1) + 932.D0/3.D0*Hr4(0,0,0,1)*
     &    x + 240.D0*Hr4(0,0,1,0) - 144.D0*Hr4(0,0,1,0)*x - 144.D0*Hr4(
     &    0,0,1,0)*dx + 1232.D0/3.D0*Hr4(0,0,1,1) - 544.D0/3.D0*Hr4(0,0
     &    ,1,1)*x - 288.D0*Hr4(0,0,1,1)*dx - 208.D0/3.D0*Hr4(0,1,0,0)
     &     - 140.D0*Hr4(0,1,0,0)*x - 96.D0*Hr4(0,1,0,0)*dx + 1136.D0/3.D
     &    0*Hr4(0,1,0,1) - 704.D0/3.D0*Hr4(0,1,0,1)*x - 384.D0*Hr4(0,1,
     &    0,1)*dx + 1600.D0/3.D0*Hr4(0,1,1,0) - 1048.D0/3.D0*Hr4(0,1,1,
     &    0)*x - 480.D0*Hr4(0,1,1,0)*dx + 1472.D0/3.D0*Hr4(0,1,1,1) - 
     &    748.D0/3.D0*Hr4(0,1,1,1)*x - 432.D0*Hr4(0,1,1,1)*dx - 1664.D0/
     &    3.D0*Hr4(1,0,-1,0) )
      cphiq3 = cphiq3 + cf**3 * ( 800.D0/3.D0*Hr4(1,0,-1,0)*x + 496.D0*
     &    Hr4(1,0,-1,0)*dx - 288.D0*Hr4(1,0,0,0) + 152.D0*Hr4(1,0,0,0)*
     &    x + 16.D0*Hr4(1,0,0,0)*dx - 256.D0*Hr4(1,0,0,1) + 204.D0*Hr4(
     &    1,0,0,1)*x - 272.D0*Hr4(1,0,0,1)*dx + 1424.D0/3.D0*Hr4(1,0,1,
     &    0) - 664.D0/3.D0*Hr4(1,0,1,0)*x - 448.D0*Hr4(1,0,1,0)*dx + 
     &    1088.D0/3.D0*Hr4(1,0,1,1) - 520.D0/3.D0*Hr4(1,0,1,1)*x - 456.D
     &    0*Hr4(1,0,1,1)*dx + 512.D0/3.D0*Hr4(1,1,0,0) - 308.D0/3.D0*
     &    Hr4(1,1,0,0)*x - 40.D0*Hr4(1,1,0,0)*dx + 1216.D0/3.D0*Hr4(1,1
     &    ,0,1) - 568.D0/3.D0*Hr4(1,1,0,1)*x - 496.D0*Hr4(1,1,0,1)*dx
     &     + 1856.D0/3.D0*Hr4(1,1,1,0) - 288.D0*Hr4(1,1,1,0)*x - 640.D0
     &    *Hr4(1,1,1,0)*dx + 976.D0/3.D0*Hr4(1,1,1,1) - 404.D0/3.D0*
     &    Hr4(1,1,1,1)*x - 400.D0*Hr4(1,1,1,1)*dx + 768.D0*Hr5(-1,-1,-1
     &    ,-1,0) + 384.D0*Hr5(-1,-1,-1,-1,0)*x + 768.D0*Hr5(-1,-1,-1,-1
     &    ,0)*dx - 1408.D0*Hr5(-1,-1,-1,0,0) - 704.D0*Hr5(-1,-1,-1,0,0)
     &    *x - 1408.D0*Hr5(-1,-1,-1,0,0)*dx - 512.D0*Hr5(-1,-1,-1,0,1)
     &     - 256.D0*Hr5(-1,-1,-1,0,1)*x )
      cphiq3 = cphiq3 + cf**3 * (  - 512.D0*Hr5(-1,-1,-1,0,1)*dx - 704.D
     &    0*Hr5(-1,-1,0,-1,0) - 352.D0*Hr5(-1,-1,0,-1,0)*x - 704.D0*
     &    Hr5(-1,-1,0,-1,0)*dx + 3104.D0/3.D0*Hr5(-1,-1,0,0,0) + 1552.D0
     &    /3.D0*Hr5(-1,-1,0,0,0)*x + 3104.D0/3.D0*Hr5(-1,-1,0,0,0)*dx
     &     + 768.D0*Hr5(-1,-1,0,0,1) + 384.D0*Hr5(-1,-1,0,0,1)*x + 768.D
     &    0*Hr5(-1,-1,0,0,1)*dx + 256.D0*Hr5(-1,-1,0,1,0) + 128.D0*Hr5(
     &    -1,-1,0,1,0)*x + 256.D0*Hr5(-1,-1,0,1,0)*dx + 256.D0*Hr5(-1,
     &    -1,0,1,1) + 128.D0*Hr5(-1,-1,0,1,1)*x + 256.D0*Hr5(-1,-1,0,1,
     &    1)*dx - 704.D0*Hr5(-1,0,-1,-1,0) - 352.D0*Hr5(-1,0,-1,-1,0)*x
     &     - 704.D0*Hr5(-1,0,-1,-1,0)*dx + 3008.D0/3.D0*Hr5(-1,0,-1,0,0
     &    ) + 1504.D0/3.D0*Hr5(-1,0,-1,0,0)*x + 3008.D0/3.D0*Hr5(-1,0,
     &    -1,0,0)*dx + 448.D0*Hr5(-1,0,-1,0,1) + 224.D0*Hr5(-1,0,-1,0,1
     &    )*x + 448.D0*Hr5(-1,0,-1,0,1)*dx + 1664.D0/3.D0*Hr5(-1,0,0,-1
     &    ,0) + 832.D0/3.D0*Hr5(-1,0,0,-1,0)*x + 1664.D0/3.D0*Hr5(-1,0,
     &    0,-1,0)*dx - 896.D0/3.D0*Hr5(-1,0,0,0,0) - 448.D0/3.D0*Hr5(-1
     &    ,0,0,0,0)*x )
      cphiq3 = cphiq3 + cf**3 * (  - 896.D0/3.D0*Hr5(-1,0,0,0,0)*dx - 
     &    416.D0*Hr5(-1,0,0,0,1) - 208.D0*Hr5(-1,0,0,0,1)*x - 416.D0*
     &    Hr5(-1,0,0,0,1)*dx - 128.D0*Hr5(-1,0,0,1,0) - 64.D0*Hr5(-1,0,
     &    0,1,0)*x - 128.D0*Hr5(-1,0,0,1,0)*dx - 128.D0*Hr5(-1,0,0,1,1)
     &     - 64.D0*Hr5(-1,0,0,1,1)*x - 128.D0*Hr5(-1,0,0,1,1)*dx + 192.D
     &    0*Hr5(-1,0,1,0,0) + 96.D0*Hr5(-1,0,1,0,0)*x + 192.D0*Hr5(-1,0
     &    ,1,0,0)*dx - 1088.D0*Hr5(0,-1,-1,-1,0) - 352.D0*Hr5(0,-1,-1,
     &    -1,0)*x - 512.D0*Hr5(0,-1,-1,-1,0)*dx + 4576.D0/3.D0*Hr5(0,-1
     &    ,-1,0,0) + 432.D0*Hr5(0,-1,-1,0,0)*x + 512.D0*Hr5(0,-1,-1,0,0
     &    )*dx + 640.D0*Hr5(0,-1,-1,0,1) + 192.D0*Hr5(0,-1,-1,0,1)*x + 
     &    256.D0*Hr5(0,-1,-1,0,1)*dx + 2432.D0/3.D0*Hr5(0,-1,0,-1,0) + 
     &    256.D0*Hr5(0,-1,0,-1,0)*x + 320.D0*Hr5(0,-1,0,-1,0)*dx - 2720.
     &    D0/3.D0*Hr5(0,-1,0,0,0) - 656.D0/3.D0*Hr5(0,-1,0,0,0)*x - 160.
     &    D0*Hr5(0,-1,0,0,0)*dx - 736.D0*Hr5(0,-1,0,0,1) - 144.D0*Hr5(0
     &    ,-1,0,0,1)*x - 128.D0*Hr5(0,-1,0,0,1)*dx - 192.D0*Hr5(0,-1,0,
     &    1,0) )
      cphiq3 = cphiq3 + cf**3 * (  - 32.D0*Hr5(0,-1,0,1,0)*x - 192.D0*
     &    Hr5(0,-1,0,1,1) - 32.D0*Hr5(0,-1,0,1,1)*x + 3712.D0/3.D0*Hr5(
     &    0,0,-1,-1,0) + 160.D0*Hr5(0,0,-1,-1,0)*x + 128.D0*Hr5(0,0,-1,
     &    -1,0)*dx - 4192.D0/3.D0*Hr5(0,0,-1,0,0) - 112.D0*Hr5(0,0,-1,0
     &    ,0)*x - 64.D0*Hr5(0,0,-1,0,0)*dx - 832.D0*Hr5(0,0,-1,0,1) - 
     &    2816.D0/3.D0*Hr5(0,0,0,-1,0) - 32.D0*Hr5(0,0,0,-1,0)*x + 120.D
     &    0*Hr5(0,0,0,0,0) + 172.D0/3.D0*Hr5(0,0,0,0,0)*x + 328.D0*Hr5(
     &    0,0,0,0,1) - 84.D0*Hr5(0,0,0,0,1)*x + 336.D0*Hr5(0,0,0,1,0)
     &     - 136.D0*Hr5(0,0,0,1,0)*x - 64.D0*Hr5(0,0,0,1,0)*dx + 448.D0
     &    *Hr5(0,0,0,1,1) - 192.D0*Hr5(0,0,0,1,1)*x - 128.D0*Hr5(0,0,0,
     &    1,1)*dx - 96.D0*Hr5(0,0,1,0,0)*x - 64.D0*Hr5(0,0,1,0,0)*dx + 
     &    1088.D0/3.D0*Hr5(0,0,1,0,1) - 544.D0/3.D0*Hr5(0,0,1,0,1)*x - 
     &    192.D0*Hr5(0,0,1,0,1)*dx + 1312.D0/3.D0*Hr5(0,0,1,1,0) - 656.D
     &    0/3.D0*Hr5(0,0,1,1,0)*x - 192.D0*Hr5(0,0,1,1,0)*dx + 368.D0*
     &    Hr5(0,0,1,1,1) - 184.D0*Hr5(0,0,1,1,1)*x - 192.D0*Hr5(0,0,1,1
     &    ,1)*dx )
      cphiq3 = cphiq3 + cf**3 * (  - 1088.D0/3.D0*Hr5(0,1,0,-1,0) + 352.
     &    D0/3.D0*Hr5(0,1,0,-1,0)*x + 192.D0*Hr5(0,1,0,-1,0)*dx - 416.D0
     &    /3.D0*Hr5(0,1,0,0,0) + 80.D0/3.D0*Hr5(0,1,0,0,0)*x - 752.D0/3.
     &    D0*Hr5(0,1,0,0,1) - 136.D0/3.D0*Hr5(0,1,0,0,1)*x - 128.D0*
     &    Hr5(0,1,0,0,1)*dx + 1024.D0/3.D0*Hr5(0,1,0,1,0) - 160.D0*Hr5(
     &    0,1,0,1,0)*x - 192.D0*Hr5(0,1,0,1,0)*dx + 896.D0/3.D0*Hr5(0,1
     &    ,0,1,1) - 448.D0/3.D0*Hr5(0,1,0,1,1)*x - 224.D0*Hr5(0,1,0,1,1
     &    )*dx + 976.D0/3.D0*Hr5(0,1,1,0,0) - 88.D0*Hr5(0,1,1,0,0)*x - 
     &    32.D0*Hr5(0,1,1,0,0)*dx + 800.D0/3.D0*Hr5(0,1,1,0,1) - 144.D0
     &    *Hr5(0,1,1,0,1)*x - 192.D0*Hr5(0,1,1,0,1)*dx + 1216.D0/3.D0*
     &    Hr5(0,1,1,1,0) - 192.D0*Hr5(0,1,1,1,0)*x - 256.D0*Hr5(0,1,1,1
     &    ,0)*dx + 784.D0/3.D0*Hr5(0,1,1,1,1) - 392.D0/3.D0*Hr5(0,1,1,1
     &    ,1)*x - 192.D0*Hr5(0,1,1,1,1)*dx + 320.D0*Hr5(1,0,-1,-1,0) - 
     &    160.D0*Hr5(1,0,-1,-1,0)*x - 320.D0*Hr5(1,0,-1,-1,0)*dx - 512.D
     &    0*Hr5(1,0,-1,0,0) + 256.D0*Hr5(1,0,-1,0,0)*x + 512.D0*Hr5(1,0
     &    ,-1,0,0)*dx )
      cphiq3 = cphiq3 + cf**3 * (  - 448.D0*Hr5(1,0,-1,0,1) + 224.D0*
     &    Hr5(1,0,-1,0,1)*x + 448.D0*Hr5(1,0,-1,0,1)*dx - 1280.D0/3.D0*
     &    Hr5(1,0,0,-1,0) + 640.D0/3.D0*Hr5(1,0,0,-1,0)*x + 1280.D0/3.D0
     &    *Hr5(1,0,0,-1,0)*dx - 128.D0*Hr5(1,0,0,0,0) + 64.D0*Hr5(1,0,0
     &    ,0,0)*x + 128.D0*Hr5(1,0,0,0,0)*dx - 128.D0*Hr5(1,0,0,0,1) + 
     &    64.D0*Hr5(1,0,0,0,1)*x + 128.D0*Hr5(1,0,0,0,1)*dx + 128.D0*
     &    Hr5(1,0,0,1,0) - 64.D0*Hr5(1,0,0,1,0)*x - 128.D0*Hr5(1,0,0,1,
     &    0)*dx + 160.D0*Hr5(1,0,0,1,1) - 80.D0*Hr5(1,0,0,1,1)*x - 160.D
     &    0*Hr5(1,0,0,1,1)*dx + 544.D0/3.D0*Hr5(1,0,1,0,0) - 272.D0/3.D0
     &    *Hr5(1,0,1,0,0)*x - 544.D0/3.D0*Hr5(1,0,1,0,0)*dx + 160.D0*
     &    Hr5(1,0,1,0,1) - 80.D0*Hr5(1,0,1,0,1)*x - 160.D0*Hr5(1,0,1,0,
     &    1)*dx + 800.D0/3.D0*Hr5(1,0,1,1,0) - 400.D0/3.D0*Hr5(1,0,1,1,
     &    0)*x - 800.D0/3.D0*Hr5(1,0,1,1,0)*dx + 544.D0/3.D0*Hr5(1,0,1,
     &    1,1) - 272.D0/3.D0*Hr5(1,0,1,1,1)*x - 544.D0/3.D0*Hr5(1,0,1,1
     &    ,1)*dx - 832.D0/3.D0*Hr5(1,1,0,-1,0) + 416.D0/3.D0*Hr5(1,1,0,
     &    -1,0)*x )
      cphiq3 = cphiq3 + cf**3 * ( 832.D0/3.D0*Hr5(1,1,0,-1,0)*dx - 192.D
     &    0*Hr5(1,1,0,0,0) + 96.D0*Hr5(1,1,0,0,0)*x + 192.D0*Hr5(1,1,0,
     &    0,0)*dx - 416.D0*Hr5(1,1,0,0,1) + 208.D0*Hr5(1,1,0,0,1)*x + 
     &    416.D0*Hr5(1,1,0,0,1)*dx + 256.D0*Hr5(1,1,0,1,0) - 128.D0*
     &    Hr5(1,1,0,1,0)*x - 256.D0*Hr5(1,1,0,1,0)*dx + 128.D0*Hr5(1,1,
     &    0,1,1) - 64.D0*Hr5(1,1,0,1,1)*x - 128.D0*Hr5(1,1,0,1,1)*dx + 
     &    1216.D0/3.D0*Hr5(1,1,1,0,0) - 608.D0/3.D0*Hr5(1,1,1,0,0)*x - 
     &    1216.D0/3.D0*Hr5(1,1,1,0,0)*dx + 416.D0/3.D0*Hr5(1,1,1,0,1)
     &     - 208.D0/3.D0*Hr5(1,1,1,0,1)*x - 416.D0/3.D0*Hr5(1,1,1,0,1)*
     &    dx + 800.D0/3.D0*Hr5(1,1,1,1,0) - 400.D0/3.D0*Hr5(1,1,1,1,0)*
     &    x - 800.D0/3.D0*Hr5(1,1,1,1,0)*dx + 160.D0*Hr5(1,1,1,1,1) - 
     &    80.D0*Hr5(1,1,1,1,1)*x - 160.D0*Hr5(1,1,1,1,1)*dx )
      cphiq3 = cphiq3 + nf*cf*ca * (  - 15527.D0/27.D0 + 17114.D0/243.D0
     &    *x + 512.D0/81.D0*x**2 - 1352.D0/9.D0*z4 + 740.D0/9.D0*z4*x
     &     + 398483.D0/243.D0*dx + 448.D0/3.D0*dx*z4 + 11128.D0/27.D0*
     &    z3 - 12448.D0/27.D0*z3*x - 80.D0/27.D0*z3*x**2 - 13204.D0/27.D
     &    0*z3*dx + 59024.D0/81.D0*z2 - 17506.D0/81.D0*z2*x + 1616.D0/
     &    27.D0*z2*x**2 - 17104.D0/27.D0*z2*dx + 40.D0*Hr1(-1)*z3 + 20.D
     &    0*Hr1(-1)*z3*x + 40.D0*Hr1(-1)*z3*dx + 1312.D0/27.D0*Hr1(-1)*
     &    z2 + 1328.D0/27.D0*Hr1(-1)*z2*x + 16.D0/3.D0*Hr1(-1)*z2*x**2
     &     - 164.D0/27.D0*Hr1(-1)*z2*dx - 202498.D0/243.D0*Hr1(0) + 
     &    84161.D0/243.D0*Hr1(0)*x + 1264.D0/9.D0*Hr1(0)*x**2 + 122266.D
     &    0/81.D0*Hr1(0)*dx + 80.D0/3.D0*Hr1(0)*z3 + 112.D0/9.D0*Hr1(0)
     &    *z3*x - 400.D0/9.D0*Hr1(0)*z3*dx + 7376.D0/27.D0*Hr1(0)*z2 - 
     &    6068.D0/27.D0*Hr1(0)*z2*x + 1088.D0/27.D0*Hr1(0)*z2*x**2 - 
     &    10600.D0/27.D0*Hr1(0)*z2*dx - 110708.D0/243.D0*Hr1(1) + 26707.
     &    D0/243.D0*Hr1(1)*x + 8624.D0/81.D0*Hr1(1)*x**2 + 133181.D0/
     &    243.D0*Hr1(1)*dx )
      cphiq3 = cphiq3 + nf*cf*ca * (  - 200.D0/9.D0*Hr1(1)*z3 + 100.D0/
     &    9.D0*Hr1(1)*z3*x + 200.D0/9.D0*Hr1(1)*z3*dx + 10624.D0/27.D0*
     &    Hr1(1)*z2 - 3596.D0/27.D0*Hr1(1)*z2*x + 464.D0/27.D0*Hr1(1)*
     &    z2*x**2 - 3584.D0/9.D0*Hr1(1)*z2*dx - 160.D0/3.D0*Hr2(-1,-1)*
     &    z2 - 80.D0/3.D0*Hr2(-1,-1)*z2*x - 160.D0/3.D0*Hr2(-1,-1)*z2*
     &    dx - 5744.D0/27.D0*Hr2(-1,0) - 4196.D0/27.D0*Hr2(-1,0)*x - 
     &    1808.D0/81.D0*Hr2(-1,0)*x**2 - 7004.D0/81.D0*Hr2(-1,0)*dx - 
     &    32.D0/27.D0*Hr2(-1,0)*dx**2 - 224.D0/9.D0*Hr2(-1,0)*z2 - 112.D
     &    0/9.D0*Hr2(-1,0)*z2*x - 224.D0/9.D0*Hr2(-1,0)*z2*dx + 64.D0*
     &    Hr2(0,-1)*z2 - 16.D0*Hr2(0,-1)*z2*x - 86756.D0/81.D0*Hr2(0,0)
     &     + 31540.D0/81.D0*Hr2(0,0)*x - 4256.D0/81.D0*Hr2(0,0)*x**2 + 
     &    1092.D0*Hr2(0,0)*dx - 80.D0/9.D0*Hr2(0,0)*z2 - 904.D0/9.D0*
     &    Hr2(0,0)*z2*x - 96.D0*Hr2(0,0)*z2*dx - 59024.D0/81.D0*Hr2(0,1
     &    ) + 4918.D0/81.D0*Hr2(0,1)*x - 1616.D0/27.D0*Hr2(0,1)*x**2 + 
     &    44308.D0/81.D0*Hr2(0,1)*dx + 448.D0/9.D0*Hr2(0,1)*z2 - 784.D0/
     &    9.D0*Hr2(0,1)*z2*x )
      cphiq3 = cphiq3 + nf*cf*ca * (  - 1120.D0/9.D0*Hr2(0,1)*z2*dx - 
     &    45940.D0/81.D0*Hr2(1,0) + 10706.D0/81.D0*Hr2(1,0)*x + 16.D0/9.
     &    D0*Hr2(1,0)*x**2 + 48754.D0/81.D0*Hr2(1,0)*dx + 368.D0/3.D0*
     &    Hr2(1,0)*z2 - 184.D0/3.D0*Hr2(1,0)*z2*x - 368.D0/3.D0*Hr2(1,0
     &    )*z2*dx - 34412.D0/81.D0*Hr2(1,1) + 5896.D0/81.D0*Hr2(1,1)*x
     &     - 656.D0/81.D0*Hr2(1,1)*x**2 + 35644.D0/81.D0*Hr2(1,1)*dx + 
     &    1120.D0/9.D0*Hr2(1,1)*z2 - 560.D0/9.D0*Hr2(1,1)*z2*x - 1120.D0
     &    /9.D0*Hr2(1,1)*z2*dx + 2944.D0/27.D0*Hr3(-1,-1,0) + 1856.D0/
     &    27.D0*Hr3(-1,-1,0)*x + 32.D0/9.D0*Hr3(-1,-1,0)*x**2 + 2248.D0/
     &    27.D0*Hr3(-1,-1,0)*dx - 1664.D0/27.D0*Hr3(-1,0,0) - 1264.D0/
     &    27.D0*Hr3(-1,0,0)*x - 416.D0/27.D0*Hr3(-1,0,0)*x**2 + 56.D0/
     &    27.D0*Hr3(-1,0,0)*dx + 160.D0/27.D0*Hr3(-1,0,1) - 400.D0/27.D0
     &    *Hr3(-1,0,1)*x - 32.D0/9.D0*Hr3(-1,0,1)*x**2 + 1288.D0/27.D0*
     &    Hr3(-1,0,1)*dx - 3392.D0/27.D0*Hr3(0,-1,0) - 328.D0/9.D0*Hr3(
     &    0,-1,0)*x - 416.D0/27.D0*Hr3(0,-1,0)*x**2 - 568.D0/27.D0*Hr3(
     &    0,-1,0)*dx )
      cphiq3 = cphiq3 + nf*cf*ca * (  - 12256.D0/27.D0*Hr3(0,0,0) + 
     &    2668.D0/9.D0*Hr3(0,0,0)*x - 1888.D0/27.D0*Hr3(0,0,0)*x**2 + 
     &    4696.D0/9.D0*Hr3(0,0,0)*dx - 7376.D0/27.D0*Hr3(0,0,1) + 5084.D
     &    0/27.D0*Hr3(0,0,1)*x - 1088.D0/27.D0*Hr3(0,0,1)*x**2 + 3344.D0
     &    /9.D0*Hr3(0,0,1)*dx - 9728.D0/27.D0*Hr3(0,1,0) + 3736.D0/27.D0
     &    *Hr3(0,1,0)*x - 928.D0/27.D0*Hr3(0,1,0)*x**2 + 10088.D0/27.D0
     &    *Hr3(0,1,0)*dx - 2560.D0/9.D0*Hr3(0,1,1) + 1024.D0/9.D0*Hr3(0
     &    ,1,1)*x - 224.D0/9.D0*Hr3(0,1,1)*x**2 + 8528.D0/27.D0*Hr3(0,1
     &    ,1)*dx - 13120.D0/27.D0*Hr3(1,0,0) + 4616.D0/27.D0*Hr3(1,0,0)
     &    *x - 448.D0/27.D0*Hr3(1,0,0)*x**2 + 13328.D0/27.D0*Hr3(1,0,0)
     &    *dx - 9152.D0/27.D0*Hr3(1,0,1) + 2668.D0/27.D0*Hr3(1,0,1)*x
     &     - 416.D0/27.D0*Hr3(1,0,1)*x**2 + 9628.D0/27.D0*Hr3(1,0,1)*dx
     &     - 9776.D0/27.D0*Hr3(1,1,0) + 3292.D0/27.D0*Hr3(1,1,0)*x - 
     &    352.D0/27.D0*Hr3(1,1,0)*x**2 + 3188.D0/9.D0*Hr3(1,1,0)*dx - 
     &    8264.D0/27.D0*Hr3(1,1,1) + 2572.D0/27.D0*Hr3(1,1,1)*x - 352.D0
     &    /27.D0*Hr3(1,1,1)*x**2 )
      cphiq3 = cphiq3 + nf*cf*ca * ( 2780.D0/9.D0*Hr3(1,1,1)*dx - 448.D0
     &    /9.D0*Hr4(-1,-1,-1,0) - 224.D0/9.D0*Hr4(-1,-1,-1,0)*x - 448.D0
     &    /9.D0*Hr4(-1,-1,-1,0)*dx + 64.D0*Hr4(-1,-1,0,0) + 32.D0*Hr4(
     &    -1,-1,0,0)*x + 64.D0*Hr4(-1,-1,0,0)*dx + 256.D0/9.D0*Hr4(-1,
     &    -1,0,1) + 128.D0/9.D0*Hr4(-1,-1,0,1)*x + 256.D0/9.D0*Hr4(-1,
     &    -1,0,1)*dx + 32.D0*Hr4(-1,0,-1,0) + 16.D0*Hr4(-1,0,-1,0)*x + 
     &    32.D0*Hr4(-1,0,-1,0)*dx + 512.D0/9.D0*Hr4(-1,0,0,0) + 256.D0/
     &    9.D0*Hr4(-1,0,0,0)*x + 512.D0/9.D0*Hr4(-1,0,0,0)*dx + 208.D0/
     &    9.D0*Hr4(-1,0,0,1) + 104.D0/9.D0*Hr4(-1,0,0,1)*x + 208.D0/9.D0
     &    *Hr4(-1,0,0,1)*dx + 256.D0/9.D0*Hr4(-1,0,1,0) + 128.D0/9.D0*
     &    Hr4(-1,0,1,0)*x + 256.D0/9.D0*Hr4(-1,0,1,0)*dx + 160.D0/9.D0*
     &    Hr4(-1,0,1,1) + 80.D0/9.D0*Hr4(-1,0,1,1)*x + 160.D0/9.D0*Hr4(
     &    -1,0,1,1)*dx + 256.D0/3.D0*Hr4(0,-1,-1,0) + 32.D0/3.D0*Hr4(0,
     &    -1,-1,0)*x + 128.D0/3.D0*Hr4(0,-1,-1,0)*dx - 320.D0/9.D0*Hr4(
     &    0,-1,0,0) + 64.D0/3.D0*Hr4(0,-1,0,0)*x + 64.D0/9.D0*Hr4(0,-1,
     &    0,0)*dx )
      cphiq3 = cphiq3 + nf*cf*ca * (  - 64.D0/3.D0*Hr4(0,-1,0,1) + 64.D0
     &    /3.D0*Hr4(0,-1,0,1)*x + 64.D0/3.D0*Hr4(0,-1,0,1)*dx - 640.D0/
     &    9.D0*Hr4(0,0,-1,0) + 64.D0/3.D0*Hr4(0,0,-1,0)*x + 64.D0/3.D0*
     &    Hr4(0,0,-1,0)*dx + 1072.D0/9.D0*Hr4(0,0,0,0) + 1144.D0/9.D0*
     &    Hr4(0,0,0,0)*x + 224.D0/3.D0*Hr4(0,0,0,0)*dx + 80.D0/9.D0*
     &    Hr4(0,0,0,1) + 1096.D0/9.D0*Hr4(0,0,0,1)*x + 352.D0/3.D0*Hr4(
     &    0,0,0,1)*dx + 32.D0/9.D0*Hr4(0,0,1,0) + 880.D0/9.D0*Hr4(0,0,1
     &    ,0)*x + 352.D0/3.D0*Hr4(0,0,1,0)*dx - 176.D0/9.D0*Hr4(0,0,1,1
     &    ) + 824.D0/9.D0*Hr4(0,0,1,1)*x + 112.D0*Hr4(0,0,1,1)*dx - 512.
     &    D0/9.D0*Hr4(0,1,0,0) + 848.D0/9.D0*Hr4(0,1,0,0)*x + 1280.D0/9.
     &    D0*Hr4(0,1,0,0)*dx - 64.D0/9.D0*Hr4(0,1,0,1) + 736.D0/9.D0*
     &    Hr4(0,1,0,1)*x + 928.D0/9.D0*Hr4(0,1,0,1)*dx - 128.D0/3.D0*
     &    Hr4(0,1,1,0) + 640.D0/9.D0*Hr4(0,1,1,0)*x + 352.D0/3.D0*Hr4(0
     &    ,1,1,0)*dx - 176.D0/9.D0*Hr4(0,1,1,1) + 616.D0/9.D0*Hr4(0,1,1
     &    ,1)*x + 880.D0/9.D0*Hr4(0,1,1,1)*dx - 320.D0/9.D0*Hr4(1,0,-1,
     &    0) )
      cphiq3 = cphiq3 + nf*cf*ca * ( 160.D0/9.D0*Hr4(1,0,-1,0)*x + 320.D
     &    0/9.D0*Hr4(1,0,-1,0)*dx - 1376.D0/9.D0*Hr4(1,0,0,0) + 688.D0/
     &    9.D0*Hr4(1,0,0,0)*x + 1376.D0/9.D0*Hr4(1,0,0,0)*dx - 1120.D0/
     &    9.D0*Hr4(1,0,0,1) + 560.D0/9.D0*Hr4(1,0,0,1)*x + 1120.D0/9.D0
     &    *Hr4(1,0,0,1)*dx - 1024.D0/9.D0*Hr4(1,0,1,0) + 512.D0/9.D0*
     &    Hr4(1,0,1,0)*x + 1024.D0/9.D0*Hr4(1,0,1,0)*dx - 832.D0/9.D0*
     &    Hr4(1,0,1,1) + 416.D0/9.D0*Hr4(1,0,1,1)*x + 832.D0/9.D0*Hr4(1
     &    ,0,1,1)*dx - 1088.D0/9.D0*Hr4(1,1,0,0) + 544.D0/9.D0*Hr4(1,1,
     &    0,0)*x + 1088.D0/9.D0*Hr4(1,1,0,0)*dx - 896.D0/9.D0*Hr4(1,1,0
     &    ,1) + 448.D0/9.D0*Hr4(1,1,0,1)*x + 896.D0/9.D0*Hr4(1,1,0,1)*
     &    dx - 256.D0/3.D0*Hr4(1,1,1,0) + 128.D0/3.D0*Hr4(1,1,1,0)*x + 
     &    256.D0/3.D0*Hr4(1,1,1,0)*dx - 752.D0/9.D0*Hr4(1,1,1,1) + 376.D
     &    0/9.D0*Hr4(1,1,1,1)*x + 752.D0/9.D0*Hr4(1,1,1,1)*dx )
      cphiq3 = cphiq3 + nf*cf**2 * (  - 585697.D0/486.D0 + 129025.D0/
     &    486.D0*x + 34552.D0/729.D0*x**2 + 48.D0*z5 - 24.D0*z5*x + 
     &    2548.D0/9.D0*z4 - 182.D0/9.D0*z4*x + 421208.D0/729.D0*dx + 
     &    328.D0/3.D0*dx*z4 + 12176.D0/27.D0*z3 + 7106.D0/27.D0*z3*x + 
     &    224.D0/27.D0*z3*x**2 - 3824.D0/27.D0*z3*dx + 28030.D0/81.D0*
     &    z2 + 4468.D0/81.D0*z2*x - 992.D0/27.D0*z2*x**2 - 33896.D0/81.D
     &    0*z2*dx - 64.D0*z2*z3 + 32.D0*z2*z3*x - 224.D0/3.D0*Hr1(-1)*
     &    z3 - 112.D0/3.D0*Hr1(-1)*z3*x - 224.D0/3.D0*Hr1(-1)*z3*dx - 
     &    1216.D0/9.D0*Hr1(-1)*z2 - 1400.D0/9.D0*Hr1(-1)*z2*x + 32.D0/3.
     &    D0*Hr1(-1)*z2*x**2 - 184.D0/9.D0*Hr1(-1)*z2*dx - 254765.D0/
     &    243.D0*Hr1(0) + 103486.D0/243.D0*Hr1(0)*x + 32.D0/3.D0*Hr1(0)
     &    *x**2 - 56.D0*Hr1(0)*z4 + 28.D0*Hr1(0)*z4*x + 102137.D0/243.D0
     &    *Hr1(0)*dx + 2528.D0/9.D0*Hr1(0)*z3 - 988.D0/9.D0*Hr1(0)*z3*x
     &     - 1376.D0/9.D0*Hr1(0)*z3*dx + 18752.D0/27.D0*Hr1(0)*z2 - 
     &    1678.D0/27.D0*Hr1(0)*z2*x + 256.D0/9.D0*Hr1(0)*z2*x**2 - 7024.
     &    D0/27.D0*Hr1(0)*z2*dx )
      cphiq3 = cphiq3 + nf*cf**2 * (  - 246517.D0/243.D0*Hr1(1) + 
     &    181615.D0/486.D0*Hr1(1)*x + 1760.D0/81.D0*Hr1(1)*x**2 + 
     &    185803.D0/243.D0*Hr1(1)*dx + 256.D0/3.D0*Hr1(1)*z3 - 128.D0/3.
     &    D0*Hr1(1)*z3*x - 256.D0/3.D0*Hr1(1)*z3*dx + 4640.D0/27.D0*
     &    Hr1(1)*z2 - 2020.D0/27.D0*Hr1(1)*z2*x + 32.D0/3.D0*Hr1(1)*z2*
     &    x**2 - 4544.D0/27.D0*Hr1(1)*z2*dx + 256.D0/3.D0*Hr2(-1,-1)*z2
     &     + 128.D0/3.D0*Hr2(-1,-1)*z2*x + 256.D0/3.D0*Hr2(-1,-1)*z2*dx
     &     + 832.D0/3.D0*Hr2(-1,0) + 880.D0/3.D0*Hr2(-1,0)*x + 160.D0/
     &    81.D0*Hr2(-1,0)*x**2 - 2216.D0/81.D0*Hr2(-1,0)*dx - 128.D0/3.D
     &    0*Hr2(-1,0)*z2 - 64.D0/3.D0*Hr2(-1,0)*z2*x - 128.D0/3.D0*Hr2(
     &    -1,0)*z2*dx - 608.D0/3.D0*Hr2(0,-1)*z2 + 80.D0/3.D0*Hr2(0,-1)
     &    *z2*x - 32.D0/3.D0*Hr2(0,-1)*z2*dx - 19352.D0/81.D0*Hr2(0,0)
     &     - 19385.D0/81.D0*Hr2(0,0)*x + 3136.D0/81.D0*Hr2(0,0)*x**2 + 
     &    3308.D0/27.D0*Hr2(0,0)*dx + 304.D0/3.D0*Hr2(0,0)*z3 - 152.D0/
     &    3.D0*Hr2(0,0)*z3*x + 1072.D0/9.D0*Hr2(0,0)*z2 - 212.D0/9.D0*
     &    Hr2(0,0)*z2*x )
      cphiq3 = cphiq3 + nf*cf**2 * (  - 128.D0*Hr2(0,0)*z2*dx - 28030.D0
     &    /81.D0*Hr2(0,1) + 19292.D0/81.D0*Hr2(0,1)*x + 992.D0/27.D0*
     &    Hr2(0,1)*x**2 + 3520.D0/9.D0*Hr2(0,1)*dx - 160.D0/9.D0*Hr2(0,
     &    1)*z2 - 88.D0/9.D0*Hr2(0,1)*z2*x - 160.D0/3.D0*Hr2(0,1)*z2*dx
     &     - 9148.D0/27.D0*Hr2(1,0) + 196.D0*Hr2(1,0)*x + 256.D0/9.D0*
     &    Hr2(1,0)*x**2 + 7160.D0/27.D0*Hr2(1,0)*dx + 16.D0/9.D0*Hr2(1,
     &    0)*z2 - 8.D0/9.D0*Hr2(1,0)*z2*x - 16.D0/9.D0*Hr2(1,0)*z2*dx
     &     - 28300.D0/81.D0*Hr2(1,1) + 18140.D0/81.D0*Hr2(1,1)*x + 256.D
     &    0/9.D0*Hr2(1,1)*x**2 + 21088.D0/81.D0*Hr2(1,1)*dx - 208.D0/9.D
     &    0*Hr2(1,1)*z2 + 104.D0/9.D0*Hr2(1,1)*z2*x + 208.D0/9.D0*Hr2(1
     &    ,1)*z2*dx - 2048.D0/9.D0*Hr3(-1,-1,0) - 1552.D0/9.D0*Hr3(-1,
     &    -1,0)*x + 64.D0/9.D0*Hr3(-1,-1,0)*x**2 - 1360.D0/9.D0*Hr3(-1,
     &    -1,0)*dx + 1504.D0/9.D0*Hr3(-1,0,0) + 1760.D0/9.D0*Hr3(-1,0,0
     &    )*x - 320.D0/27.D0*Hr3(-1,0,0)*x**2 + 304.D0/27.D0*Hr3(-1,0,0
     &    )*dx + 64.D0/3.D0*Hr3(-1,0,1) + 208.D0/3.D0*Hr3(-1,0,1)*x - 
     &    64.D0/9.D0*Hr3(-1,0,1)*x**2 )
      cphiq3 = cphiq3 + nf*cf**2 * (  - 496.D0/9.D0*Hr3(-1,0,1)*dx + 
     &    2528.D0/9.D0*Hr3(0,-1,0) + 112.D0/3.D0*Hr3(0,-1,0)*x - 320.D0/
     &    27.D0*Hr3(0,-1,0)*x**2 - 976.D0/27.D0*Hr3(0,-1,0)*dx - 18896.D
     &    0/27.D0*Hr3(0,0,0) + 604.D0/27.D0*Hr3(0,0,0)*x - 832.D0/27.D0
     &    *Hr3(0,0,0)*x**2 + 80.D0/9.D0*Hr3(0,0,0)*dx + 176.D0*Hr3(0,0,
     &    0)*z2 - 88.D0*Hr3(0,0,0)*z2*x - 18752.D0/27.D0*Hr3(0,0,1) + 
     &    2686.D0/27.D0*Hr3(0,0,1)*x - 256.D0/9.D0*Hr3(0,0,1)*x**2 + 
     &    224.D0*Hr3(0,0,1)*dx + 32.D0*Hr3(0,0,1)*z2 - 16.D0*Hr3(0,0,1)
     &    *z2*x - 12872.D0/27.D0*Hr3(0,1,0) + 4444.D0/27.D0*Hr3(0,1,0)*
     &    x - 64.D0/3.D0*Hr3(0,1,0)*x**2 + 1880.D0/9.D0*Hr3(0,1,0)*dx
     &     - 12832.D0/27.D0*Hr3(0,1,1) + 4448.D0/27.D0*Hr3(0,1,1)*x - 
     &    64.D0/3.D0*Hr3(0,1,1)*x**2 + 208.D0*Hr3(0,1,1)*dx - 1624.D0/9.
     &    D0*Hr3(1,0,0) + 760.D0/9.D0*Hr3(1,0,0)*x - 256.D0/27.D0*Hr3(1
     &    ,0,0)*x**2 + 3892.D0/27.D0*Hr3(1,0,0)*dx - 7712.D0/27.D0*Hr3(
     &    1,0,1) + 4348.D0/27.D0*Hr3(1,0,1)*x - 64.D0/9.D0*Hr3(1,0,1)*
     &    x**2 )
      cphiq3 = cphiq3 + nf*cf**2 * ( 6584.D0/27.D0*Hr3(1,0,1)*dx - 7552.
     &    D0/27.D0*Hr3(1,1,0) + 4028.D0/27.D0*Hr3(1,1,0)*x - 64.D0/9.D0
     &    *Hr3(1,1,0)*x**2 + 5920.D0/27.D0*Hr3(1,1,0)*dx - 6448.D0/27.D0
     &    *Hr3(1,1,1) + 3560.D0/27.D0*Hr3(1,1,1)*x - 64.D0/9.D0*Hr3(1,1
     &    ,1)*x**2 + 5116.D0/27.D0*Hr3(1,1,1)*dx + 256.D0/3.D0*Hr4(-1,
     &    -1,-1,0) + 128.D0/3.D0*Hr4(-1,-1,-1,0)*x + 256.D0/3.D0*Hr4(-1
     &    ,-1,-1,0)*dx - 448.D0/3.D0*Hr4(-1,-1,0,0) - 224.D0/3.D0*Hr4(
     &    -1,-1,0,0)*x - 448.D0/3.D0*Hr4(-1,-1,0,0)*dx - 128.D0/3.D0*
     &    Hr4(-1,-1,0,1) - 64.D0/3.D0*Hr4(-1,-1,0,1)*x - 128.D0/3.D0*
     &    Hr4(-1,-1,0,1)*dx - 256.D0/3.D0*Hr4(-1,0,-1,0) - 128.D0/3.D0*
     &    Hr4(-1,0,-1,0)*x - 256.D0/3.D0*Hr4(-1,0,-1,0)*dx + 64.D0*Hr4(
     &    -1,0,0,0) + 32.D0*Hr4(-1,0,0,0)*x + 64.D0*Hr4(-1,0,0,0)*dx + 
     &    64.D0/3.D0*Hr4(-1,0,0,1) + 32.D0/3.D0*Hr4(-1,0,0,1)*x + 64.D0/
     &    3.D0*Hr4(-1,0,0,1)*dx - 192.D0*Hr4(0,-1,-1,0) - 32.D0/3.D0*
     &    Hr4(0,-1,-1,0)*x - 64.D0*Hr4(0,-1,-1,0)*dx + 832.D0/3.D0*Hr4(
     &    0,-1,0,0) )
      cphiq3 = cphiq3 + nf*cf**2 * (  - 32.D0*Hr4(0,-1,0,0)*x + 64.D0/9.
     &    D0*Hr4(0,-1,0,0)*dx + 320.D0/3.D0*Hr4(0,-1,0,1) - 32.D0*Hr4(0
     &    ,-1,0,1)*x - 64.D0/3.D0*Hr4(0,-1,0,1)*dx + 320.D0*Hr4(0,0,-1,
     &    0) - 32.D0*Hr4(0,0,-1,0)*x - 64.D0/3.D0*Hr4(0,0,-1,0)*dx - 
     &    440.D0/9.D0*Hr4(0,0,0,0) - 356.D0/9.D0*Hr4(0,0,0,0)*x + 64.D0/
     &    3.D0*Hr4(0,0,0,0)*dx - 1072.D0/9.D0*Hr4(0,0,0,1) - 76.D0/9.D0
     &    *Hr4(0,0,0,1)*x + 320.D0/3.D0*Hr4(0,0,0,1)*dx - 880.D0/9.D0*
     &    Hr4(0,0,1,0) - 136.D0/9.D0*Hr4(0,0,1,0)*x + 96.D0*Hr4(0,0,1,0
     &    )*dx - 848.D0/9.D0*Hr4(0,0,1,1) - 152.D0/9.D0*Hr4(0,0,1,1)*x
     &     + 96.D0*Hr4(0,0,1,1)*dx - 112.D0/9.D0*Hr4(0,1,0,0) + 32.D0/9.
     &    D0*Hr4(0,1,0,0)*x + 400.D0/9.D0*Hr4(0,1,0,0)*dx - 704.D0/9.D0
     &    *Hr4(0,1,0,1) + 136.D0/9.D0*Hr4(0,1,0,1)*x + 256.D0/3.D0*Hr4(
     &    0,1,0,1)*dx - 608.D0/9.D0*Hr4(0,1,1,0) + 88.D0/9.D0*Hr4(0,1,1
     &    ,0)*x + 224.D0/3.D0*Hr4(0,1,1,0)*dx - 544.D0/9.D0*Hr4(0,1,1,1
     &    ) + 56.D0/9.D0*Hr4(0,1,1,1)*x + 208.D0/3.D0*Hr4(0,1,1,1)*dx
     &     + 128.D0/3.D0*Hr4(1,0,-1,0) )
      cphiq3 = cphiq3 + nf*cf**2 * (  - 64.D0/3.D0*Hr4(1,0,-1,0)*x - 
     &    128.D0/3.D0*Hr4(1,0,-1,0)*dx + 32.D0/3.D0*Hr4(1,0,0,0) - 16.D0
     &    /3.D0*Hr4(1,0,0,0)*x - 32.D0/3.D0*Hr4(1,0,0,0)*dx - 208.D0/9.D
     &    0*Hr4(1,0,0,1) + 104.D0/9.D0*Hr4(1,0,0,1)*x + 208.D0/9.D0*
     &    Hr4(1,0,0,1)*dx - 544.D0/9.D0*Hr4(1,0,1,0) + 272.D0/9.D0*Hr4(
     &    1,0,1,0)*x + 544.D0/9.D0*Hr4(1,0,1,0)*dx - 368.D0/9.D0*Hr4(1,
     &    0,1,1) + 184.D0/9.D0*Hr4(1,0,1,1)*x + 368.D0/9.D0*Hr4(1,0,1,1
     &    )*dx - 176.D0/9.D0*Hr4(1,1,0,0) + 88.D0/9.D0*Hr4(1,1,0,0)*x
     &     + 176.D0/9.D0*Hr4(1,1,0,0)*dx - 176.D0/9.D0*Hr4(1,1,0,1) + 
     &    88.D0/9.D0*Hr4(1,1,0,1)*x + 176.D0/9.D0*Hr4(1,1,0,1)*dx - 112.
     &    D0/3.D0*Hr4(1,1,1,0) + 56.D0/3.D0*Hr4(1,1,1,0)*x + 112.D0/3.D0
     &    *Hr4(1,1,1,0)*dx - 208.D0/9.D0*Hr4(1,1,1,1) + 104.D0/9.D0*
     &    Hr4(1,1,1,1)*x + 208.D0/9.D0*Hr4(1,1,1,1)*dx - 240.D0*Hr5(0,0
     &    ,0,0,0) + 120.D0*Hr5(0,0,0,0,0)*x - 176.D0*Hr5(0,0,0,0,1) + 
     &    88.D0*Hr5(0,0,0,0,1)*x - 96.D0*Hr5(0,0,0,1,0) + 48.D0*Hr5(0,0
     &    ,0,1,0)*x )
      cphiq3 = cphiq3 + nf*cf**2 * (  - 96.D0*Hr5(0,0,0,1,1) + 48.D0*
     &    Hr5(0,0,0,1,1)*x - 32.D0*Hr5(0,0,1,0,0) + 16.D0*Hr5(0,0,1,0,0
     &    )*x - 32.D0*Hr5(0,0,1,0,1) + 16.D0*Hr5(0,0,1,0,1)*x - 32.D0*
     &    Hr5(0,0,1,1,0) + 16.D0*Hr5(0,0,1,1,0)*x - 32.D0*Hr5(0,0,1,1,1
     &    ) + 16.D0*Hr5(0,0,1,1,1)*x )
      cphiq3 = cphiq3 + nf**2*cf * ( 13726.D0/243.D0 - 5807.D0/243.D0*x
     &     - 25291.D0/243.D0*dx - 16.D0/3.D0*z3 + 8.D0/3.D0*z3*x + 16.D0
     &    /3.D0*z3*dx - 848.D0/27.D0*z2 + 400.D0/27.D0*z2*x + 848.D0/27.
     &    D0*z2*dx + 5440.D0/81.D0*Hr1(0) - 2360.D0/81.D0*Hr1(0)*x - 
     &    7672.D0/81.D0*Hr1(0)*dx - 128.D0/9.D0*Hr1(0)*z2 + 64.D0/9.D0*
     &    Hr1(0)*z2*x + 128.D0/9.D0*Hr1(0)*z2*dx + 1036.D0/27.D0*Hr1(1)
     &     - 478.D0/27.D0*Hr1(1)*x - 1102.D0/27.D0*Hr1(1)*dx - 80.D0/9.D
     &    0*Hr1(1)*z2 + 40.D0/9.D0*Hr1(1)*z2*x + 80.D0/9.D0*Hr1(1)*z2*
     &    dx + 1712.D0/27.D0*Hr2(0,0) - 808.D0/27.D0*Hr2(0,0)*x - 1928.D
     &    0/27.D0*Hr2(0,0)*dx + 848.D0/27.D0*Hr2(0,1) - 400.D0/27.D0*
     &    Hr2(0,1)*x - 848.D0/27.D0*Hr2(0,1)*dx + 848.D0/27.D0*Hr2(1,0)
     &     - 400.D0/27.D0*Hr2(1,0)*x - 848.D0/27.D0*Hr2(1,0)*dx + 536.D0
     &    /27.D0*Hr2(1,1) - 244.D0/27.D0*Hr2(1,1)*x - 500.D0/27.D0*Hr2(
     &    1,1)*dx + 32.D0*Hr3(0,0,0) - 16.D0*Hr3(0,0,0)*x - 32.D0*Hr3(0
     &    ,0,0)*dx + 128.D0/9.D0*Hr3(0,0,1) - 64.D0/9.D0*Hr3(0,0,1)*x
     &     - 128.D0/9.D0*Hr3(0,0,1)*dx )
      cphiq3 = cphiq3 + nf**2*cf * ( 128.D0/9.D0*Hr3(0,1,0) - 64.D0/9.D0
     &    *Hr3(0,1,0)*x - 128.D0/9.D0*Hr3(0,1,0)*dx + 80.D0/9.D0*Hr3(0,
     &    1,1) - 40.D0/9.D0*Hr3(0,1,1)*x - 80.D0/9.D0*Hr3(0,1,1)*dx + 
     &    128.D0/9.D0*Hr3(1,0,0) - 64.D0/9.D0*Hr3(1,0,0)*x - 128.D0/9.D0
     &    *Hr3(1,0,0)*dx + 80.D0/9.D0*Hr3(1,0,1) - 40.D0/9.D0*Hr3(1,0,1
     &    )*x - 80.D0/9.D0*Hr3(1,0,1)*dx + 80.D0/9.D0*Hr3(1,1,0) - 40.D0
     &    /9.D0*Hr3(1,1,0)*x - 80.D0/9.D0*Hr3(1,1,0)*dx + 64.D0/9.D0*
     &    Hr3(1,1,1) - 32.D0/9.D0*Hr3(1,1,1)*x - 64.D0/9.D0*Hr3(1,1,1)*
     &    dx )
* 
       CPHIQ3A = cphiq3
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The regular piece of the gluon coefficient function
*
       FUNCTION CPHIG3A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4, HC5
       INTEGER NF, NF2, N1, N2, NW
       PARAMETER ( N1 = -1, N2 = 1, NW = 5 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HC5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HR5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2),
     ,           HI5(N1:N2,N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
* ...The soft-gluon coefficients for use in CPHIG3B and CPHIG3C
*
       COMMON / CP3SOFT / CP3A0, CP3A1, CP3A2, CP3A3, CP3A4, CP3A5
*
* ...Colour factors and abbreviations
*
       CF  = 4./3.D0
       CA  = 3.D0
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DL1 = LOG (1.D0-X)
*
* ...Harmonic polylogs (HPLs) up to weight NW=3 by Gehrmann and Remiddi 
*
       CALL HPLOG5 (X, NW, HC1,HC2,HC3,HC4,HC5, HR1,HR2,HR3,HR4,HR5,
     ,             HI1,HI2,HI3,HI4,HI5, N1, N2)
*
* ...The coefficient function in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
       cphig3 =
     &  + ca**3 * (  - 587474.D0/729.D0 + 1065743.D0/1458.D0*x - 19807.D
     &    0/162.D0*x**2 + 1808.D0*z5 - 1080.D0*z5*x - 24.D0*z5*x**2 + 
     &    11188.D0/9.D0*z4 - 42070.D0/9.D0*z4*x + 22154.D0/9.D0*z4*x**2
     &     - 6392.D0/3.D0*dx - 984.D0*dx*z5 - 4862.D0*dx*z4 + 504.D0*dp
     &    *z5 + 2519.D0/9.D0*dp*z4 - 1616486.D0/729.D0*dm - 480.D0*dm*
     &    z5 - 12551.D0/9.D0*dm*z4 - 172994.D0/27.D0*z3 + 50782.D0/27.D0
     &    *z3*x - 116276.D0/27.D0*z3*x**2 + 87922.D0/27.D0*z3*dx + 1876.
     &    D0/3.D0*z3*dp + 21994.D0/9.D0*z3*dm - 182215.D0/81.D0*z2 + 
     &    372049.D0/81.D0*z2*x - 203132.D0/81.D0*z2*x**2 + 407248.D0/81.
     &    D0*z2*dx + 6464.D0/81.D0*z2*dp + 170666.D0/81.D0*z2*dm + 4288.
     &    D0/3.D0*z2*z3 - 5200.D0/3.D0*z2*z3*x + 4784.D0/3.D0*z2*z3*
     &    x**2 - 336.D0*z2*z3*dx - 1888.D0/3.D0*z2*z3*dp - 2896.D0/3.D0
     &    *z2*z3*dm - 1528.D0/3.D0*Hr1(-1)*z4 - 764.D0/3.D0*Hr1(-1)*z4*
     &    x - 764.D0/3.D0*Hr1(-1)*z4*x**2 - 764.D0/3.D0*Hr1(-1)*dx*z4
     &     + 764.D0/3.D0*Hr1(-1)*dp*z4 + 10468.D0/3.D0*Hr1(-1)*z3 + 
     &    8296.D0/3.D0*Hr1(-1)*z3*x )
      cphig3 = cphig3 + ca**3 * ( 1760.D0*Hr1(-1)*z3*x**2 + 16720.D0/9.D
     &    0*Hr1(-1)*z3*dx - 7436.D0/9.D0*Hr1(-1)*z3*dp + 2192.D0/3.D0*
     &    Hr1(-1)*z2 + 56.D0/3.D0*Hr1(-1)*z2*x - 19412.D0/27.D0*Hr1(-1)
     &    *z2*x**2 - 19412.D0/27.D0*Hr1(-1)*z2*dx - 2144.D0/3.D0*Hr1(-1
     &    )*z2*dp + 1323677.D0/81.D0*Hr1(0) - 431852.D0/81.D0*Hr1(0)*x
     &     + 3840929.D0/243.D0*Hr1(0)*x**2 + 5152.D0/3.D0*Hr1(0)*z4 - 
     &    11296.D0/3.D0*Hr1(0)*z4*x + 3160.D0/3.D0*Hr1(0)*z4*x**2 - 
     &    507815.D0/81.D0*Hr1(0)*dx - 4064.D0/3.D0*Hr1(0)*dx*z4 + 120.D0
     &    *Hr1(0)*dp + 452.D0/3.D0*Hr1(0)*dp*z4 - 191858.D0/81.D0*Hr1(0
     &    )*dm - 1204.D0*Hr1(0)*dm*z4 - 52012.D0/9.D0*Hr1(0)*z3 + 14380.
     &    D0/9.D0*Hr1(0)*z3*x - 52492.D0/9.D0*Hr1(0)*z3*x**2 + 4136.D0/
     &    3.D0*Hr1(0)*z3*dx + 3212.D0/9.D0*Hr1(0)*z3*dp + 11792.D0/9.D0
     &    *Hr1(0)*z3*dm - 216082.D0/27.D0*Hr1(0)*z2 + 117026.D0/27.D0*
     &    Hr1(0)*z2*x - 221048.D0/27.D0*Hr1(0)*z2*x**2 + 95912.D0/27.D0
     &    *Hr1(0)*z2*dx + 5360.D0/27.D0*Hr1(0)*z2*dp + 6656.D0/3.D0*
     &    Hr1(0)*z2*dm )
      cphig3 = cphig3 + ca**3 * ( 797768.D0/81.D0*Hr1(1) - 76045.D0/9.D0
     &    *Hr1(1)*x + 760565.D0/81.D0*Hr1(1)*x**2 + 1480.D0*Hr1(1)*z4
     &     - 740.D0*Hr1(1)*z4*x + 740.D0*Hr1(1)*z4*x**2 - 859948.D0/81.D
     &    0*Hr1(1)*dx - 740.D0*Hr1(1)*dx*z4 - 192268.D0/81.D0*Hr1(1)*dm
     &     - 740.D0*Hr1(1)*dm*z4 - 4676.D0/3.D0*Hr1(1)*z3 + 2356.D0/3.D0
     &    *Hr1(1)*z3*x - 3740.D0/3.D0*Hr1(1)*z3*x**2 + 13376.D0/9.D0*
     &    Hr1(1)*z3*dx + 9196.D0/9.D0*Hr1(1)*z3*dm - 48320.D0/9.D0*Hr1(
     &    1)*z2 + 35032.D0/9.D0*Hr1(1)*z2*x - 124952.D0/27.D0*Hr1(1)*z2
     &    *x**2 + 133664.D0/27.D0*Hr1(1)*z2*dx + 17236.D0/9.D0*Hr1(1)*
     &    z2*dm - 12896.D0/3.D0*Hr2(-1,-1)*z3 - 6448.D0/3.D0*Hr2(-1,-1)
     &    *z3*x - 6448.D0/3.D0*Hr2(-1,-1)*z3*x**2 - 6448.D0/3.D0*Hr2(-1
     &    ,-1)*z3*dx + 6448.D0/3.D0*Hr2(-1,-1)*z3*dp - 9856.D0/3.D0*
     &    Hr2(-1,-1)*z2 - 7684.D0/3.D0*Hr2(-1,-1)*z2*x - 13420.D0/9.D0*
     &    Hr2(-1,-1)*z2*x**2 - 14432.D0/9.D0*Hr2(-1,-1)*z2*dx + 7568.D0/
     &    9.D0*Hr2(-1,-1)*z2*dp - 158540.D0/81.D0*Hr2(-1,0) - 145300.D0/
     &    81.D0*Hr2(-1,0)*x )
      cphig3 = cphig3 + ca**3 * (  - 120436.D0/81.D0*Hr2(-1,0)*x**2 - 
     &    120652.D0/81.D0*Hr2(-1,0)*dx + 32.D0/27.D0*Hr2(-1,0)*dx**2 + 
     &    12928.D0/81.D0*Hr2(-1,0)*dp + 9568.D0/3.D0*Hr2(-1,0)*z3 + 
     &    4784.D0/3.D0*Hr2(-1,0)*z3*x + 4784.D0/3.D0*Hr2(-1,0)*z3*x**2
     &     + 4784.D0/3.D0*Hr2(-1,0)*z3*dx - 4784.D0/3.D0*Hr2(-1,0)*z3*
     &    dp + 34408.D0/9.D0*Hr2(-1,0)*z2 + 28868.D0/9.D0*Hr2(-1,0)*z2*
     &    x + 20372.D0/9.D0*Hr2(-1,0)*z2*x**2 + 20680.D0/9.D0*Hr2(-1,0)
     &    *z2*dx - 1936.D0/3.D0*Hr2(-1,0)*z2*dp + 4352.D0*Hr2(0,-1)*z3
     &     + 4496.D0/3.D0*Hr2(0,-1)*z3*x + 7280.D0/3.D0*Hr2(0,-1)*z3*
     &    x**2 + 2992.D0/3.D0*Hr2(0,-1)*z3*dx - 1712.D0*Hr2(0,-1)*z3*dp
     &     - 2144.D0/3.D0*Hr2(0,-1)*z3*dm + 37636.D0/9.D0*Hr2(0,-1)*z2
     &     + 7820.D0/9.D0*Hr2(0,-1)*z2*x + 8756.D0/3.D0*Hr2(0,-1)*z2*
     &    x**2 + 88.D0/3.D0*Hr2(0,-1)*z2*dx - 616.D0*Hr2(0,-1)*z2*dp - 
     &    572.D0/3.D0*Hr2(0,-1)*z2*dm - 29039.D0/81.D0*Hr2(0,0) - 
     &    437926.D0/81.D0*Hr2(0,0)*x + 3376.D0/81.D0*Hr2(0,0)*x**2 - 
     &    122908.D0/27.D0*Hr2(0,0)*dx )
      cphig3 = cphig3 + ca**3 * (  - 6464.D0/81.D0*Hr2(0,0)*dp - 130514.
     &    D0/81.D0*Hr2(0,0)*dm - 1216.D0/3.D0*Hr2(0,0)*z3 + 2048.D0*
     &    Hr2(0,0)*z3*x - 1312.D0*Hr2(0,0)*z3*x**2 + 512.D0/3.D0*Hr2(0,
     &    0)*z3*dx + 1712.D0/3.D0*Hr2(0,0)*z3*dp + 2224.D0/3.D0*Hr2(0,0
     &    )*z3*dm - 3692.D0*Hr2(0,0)*z2 + 2900.D0*Hr2(0,0)*z2*x - 47300.
     &    D0/9.D0*Hr2(0,0)*z2*x**2 + 4400.D0/3.D0*Hr2(0,0)*z2*dx + 1804.
     &    D0/9.D0*Hr2(0,0)*z2*dp + 11264.D0/9.D0*Hr2(0,0)*z2*dm + 
     &    182215.D0/81.D0*Hr2(0,1) - 517349.D0/81.D0*Hr2(0,1)*x + 
     &    203132.D0/81.D0*Hr2(0,1)*x**2 - 527900.D0/81.D0*Hr2(0,1)*dx
     &     - 177130.D0/81.D0*Hr2(0,1)*dm - 416.D0*Hr2(0,1)*z3 + 2960.D0/
     &    3.D0*Hr2(0,1)*z3*x - 1072.D0/3.D0*Hr2(0,1)*z3*x**2 + 688.D0*
     &    Hr2(0,1)*z3*dx - 496.D0/3.D0*Hr2(0,1)*z3*dp + 1568.D0/3.D0*
     &    Hr2(0,1)*z3*dm - 2116.D0*Hr2(0,1)*z2 + 29848.D0/9.D0*Hr2(0,1)
     &    *z2*x - 25432.D0/9.D0*Hr2(0,1)*z2*x**2 + 23848.D0/9.D0*Hr2(0,
     &    1)*z2*dx - 836.D0/9.D0*Hr2(0,1)*z2*dp + 3520.D0/3.D0*Hr2(0,1)
     &    *z2*dm )
      cphig3 = cphig3 + ca**3 * ( 421796.D0/81.D0*Hr2(1,0) - 300526.D0/
     &    81.D0*Hr2(1,0)*x + 349568.D0/81.D0*Hr2(1,0)*x**2 - 412514.D0/
     &    81.D0*Hr2(1,0)*dx - 176374.D0/81.D0*Hr2(1,0)*dm - 4064.D0/3.D0
     &    *Hr2(1,0)*z3 + 2032.D0/3.D0*Hr2(1,0)*z3*x - 2032.D0/3.D0*Hr2(
     &    1,0)*z3*x**2 + 2032.D0/3.D0*Hr2(1,0)*z3*dx + 2032.D0/3.D0*
     &    Hr2(1,0)*z3*dm - 27344.D0/9.D0*Hr2(1,0)*z2 + 16432.D0/9.D0*
     &    Hr2(1,0)*z2*x - 19712.D0/9.D0*Hr2(1,0)*z2*x**2 + 21560.D0/9.D0
     &    *Hr2(1,0)*z2*dx + 12760.D0/9.D0*Hr2(1,0)*z2*dm + 128200.D0/27.
     &    D0*Hr2(1,1) - 30340.D0/9.D0*Hr2(1,1)*x + 309128.D0/81.D0*Hr2(
     &    1,1)*x**2 - 366638.D0/81.D0*Hr2(1,1)*dx - 19246.D0/9.D0*Hr2(1
     &    ,1)*dm - 480.D0*Hr2(1,1)*z3 + 240.D0*Hr2(1,1)*z3*x - 240.D0*
     &    Hr2(1,1)*z3*x**2 + 240.D0*Hr2(1,1)*z3*dx + 240.D0*Hr2(1,1)*z3
     &    *dm - 9224.D0/3.D0*Hr2(1,1)*z2 + 6088.D0/3.D0*Hr2(1,1)*z2*x
     &     - 7304.D0/3.D0*Hr2(1,1)*z2*x**2 + 23320.D0/9.D0*Hr2(1,1)*z2*
     &    dx + 10736.D0/9.D0*Hr2(1,1)*z2*dm + 4224.D0*Hr3(-1,-1,-1)*z2
     &     + 2112.D0*Hr3(-1,-1,-1)*z2*x )
      cphig3 = cphig3 + ca**3 * ( 2112.D0*Hr3(-1,-1,-1)*z2*x**2 + 2112.D
     &    0*Hr3(-1,-1,-1)*z2*dx - 2112.D0*Hr3(-1,-1,-1)*z2*dp + 12064.D0
     &    /9.D0*Hr3(-1,-1,0) + 5680.D0/9.D0*Hr3(-1,-1,0)*x - 1208.D0/27.
     &    D0*Hr3(-1,-1,0)*x**2 - 1208.D0/27.D0*Hr3(-1,-1,0)*dx - 2144.D0
     &    /3.D0*Hr3(-1,-1,0)*dp - 15296.D0/3.D0*Hr3(-1,-1,0)*z2 - 7648.D
     &    0/3.D0*Hr3(-1,-1,0)*z2*x - 7648.D0/3.D0*Hr3(-1,-1,0)*z2*x**2
     &     - 7648.D0/3.D0*Hr3(-1,-1,0)*z2*dx + 7648.D0/3.D0*Hr3(-1,-1,0
     &    )*z2*dp - 3424.D0*Hr3(-1,0,-1)*z2 - 1712.D0*Hr3(-1,0,-1)*z2*x
     &     - 1712.D0*Hr3(-1,0,-1)*z2*x**2 - 1712.D0*Hr3(-1,0,-1)*z2*dx
     &     + 1712.D0*Hr3(-1,0,-1)*z2*dp + 184.D0/3.D0*Hr3(-1,0,0) + 
     &    8552.D0/9.D0*Hr3(-1,0,0)*x + 32896.D0/27.D0*Hr3(-1,0,0)*x**2
     &     + 32896.D0/27.D0*Hr3(-1,0,0)*dx + 2680.D0/3.D0*Hr3(-1,0,0)*
     &    dp + 8800.D0/3.D0*Hr3(-1,0,0)*z2 + 4400.D0/3.D0*Hr3(-1,0,0)*
     &    z2*x + 4400.D0/3.D0*Hr3(-1,0,0)*z2*x**2 + 4400.D0/3.D0*Hr3(-1
     &    ,0,0)*z2*dx - 4400.D0/3.D0*Hr3(-1,0,0)*z2*dp - 544.D0/9.D0*
     &    Hr3(-1,0,1) )
      cphig3 = cphig3 + ca**3 * ( 2672.D0/9.D0*Hr3(-1,0,1)*x + 18808.D0/
     &    27.D0*Hr3(-1,0,1)*x**2 + 18808.D0/27.D0*Hr3(-1,0,1)*dx + 1072.
     &    D0/3.D0*Hr3(-1,0,1)*dp - 96.D0*Hr3(-1,0,1)*z2 - 48.D0*Hr3(-1,
     &    0,1)*z2*x - 48.D0*Hr3(-1,0,1)*z2*x**2 - 48.D0*Hr3(-1,0,1)*z2*
     &    dx + 48.D0*Hr3(-1,0,1)*z2*dp - 4544.D0*Hr3(0,-1,-1)*z2 - 1344.
     &    D0*Hr3(0,-1,-1)*z2*x - 2464.D0*Hr3(0,-1,-1)*z2*x**2 - 960.D0*
     &    Hr3(0,-1,-1)*z2*dx + 1712.D0*Hr3(0,-1,-1)*z2*dp + 752.D0*Hr3(
     &    0,-1,-1)*z2*dm + 7840.D0/27.D0*Hr3(0,-1,0) - 816.D0*Hr3(0,-1,
     &    0)*x + 34816.D0/27.D0*Hr3(0,-1,0)*x**2 - 7504.D0/27.D0*Hr3(0,
     &    -1,0)*dx + 536.D0*Hr3(0,-1,0)*dp + 13400.D0/27.D0*Hr3(0,-1,0)
     &    *dm + 12928.D0/3.D0*Hr3(0,-1,0)*z2 + 1888.D0*Hr3(0,-1,0)*z2*x
     &     + 7744.D0/3.D0*Hr3(0,-1,0)*z2*x**2 + 3104.D0/3.D0*Hr3(0,-1,0
     &    )*z2*dx - 1808.D0*Hr3(0,-1,0)*z2*dp - 2320.D0/3.D0*Hr3(0,-1,0
     &    )*z2*dm + 8480.D0/3.D0*Hr3(0,0,-1)*z2 + 1024.D0/3.D0*Hr3(0,0,
     &    -1)*z2*x + 2144.D0*Hr3(0,0,-1)*z2*x**2 + 224.D0*Hr3(0,0,-1)*
     &    z2*dx )
      cphig3 = cphig3 + ca**3 * (  - 1184.D0*Hr3(0,0,-1)*z2*dp - 960.D0
     &    *Hr3(0,0,-1)*z2*dm + 226594.D0/27.D0*Hr3(0,0,0) - 46702.D0/9.D
     &    0*Hr3(0,0,0)*x + 243728.D0/27.D0*Hr3(0,0,0)*x**2 - 19396.D0/9.
     &    D0*Hr3(0,0,0)*dx - 268.D0*Hr3(0,0,0)*dp - 10952.D0/9.D0*Hr3(0
     &    ,0,0)*dm - 896.D0*Hr3(0,0,0)*z2 + 2944.D0*Hr3(0,0,0)*z2*x - 
     &    1120.D0*Hr3(0,0,0)*z2*x**2 + 256.D0*Hr3(0,0,0)*z2*dx + 432.D0
     &    *Hr3(0,0,0)*z2*dp + 688.D0*Hr3(0,0,0)*z2*dm + 216082.D0/27.D0
     &    *Hr3(0,0,1) - 139058.D0/27.D0*Hr3(0,0,1)*x + 221048.D0/27.D0*
     &    Hr3(0,0,1)*x**2 - 34472.D0/9.D0*Hr3(0,0,1)*dx - 536.D0/3.D0*
     &    Hr3(0,0,1)*dp - 60440.D0/27.D0*Hr3(0,0,1)*dm - 736.D0/3.D0*
     &    Hr3(0,0,1)*z2 + 8192.D0/3.D0*Hr3(0,0,1)*z2*x - 608.D0*Hr3(0,0
     &    ,1)*z2*x**2 + 3040.D0/3.D0*Hr3(0,0,1)*z2*dx - 608.D0/3.D0*
     &    Hr3(0,0,1)*z2*dp + 2432.D0/3.D0*Hr3(0,0,1)*z2*dm + 167116.D0/
     &    27.D0*Hr3(0,1,0) - 123548.D0/27.D0*Hr3(0,1,0)*x + 163240.D0/
     &    27.D0*Hr3(0,1,0)*x**2 - 102568.D0/27.D0*Hr3(0,1,0)*dx - 16424.
     &    D0/9.D0*Hr3(0,1,0)*dm )
      cphig3 = cphig3 + ca**3 * (  - 768.D0*Hr3(0,1,0)*z2 + 1376.D0*
     &    Hr3(0,1,0)*z2*x - 640.D0*Hr3(0,1,0)*z2*x**2 + 864.D0*Hr3(0,1,
     &    0)*z2*dx - 112.D0*Hr3(0,1,0)*z2*dp + 752.D0*Hr3(0,1,0)*z2*dm
     &     + 182380.D0/27.D0*Hr3(0,1,1) - 116756.D0/27.D0*Hr3(0,1,1)*x
     &     + 170968.D0/27.D0*Hr3(0,1,1)*x**2 - 103864.D0/27.D0*Hr3(0,1,
     &    1)*dx - 6656.D0/3.D0*Hr3(0,1,1)*dm - 2432.D0/3.D0*Hr3(0,1,1)*
     &    z2 + 1728.D0*Hr3(0,1,1)*z2*x - 2336.D0/3.D0*Hr3(0,1,1)*z2*
     &    x**2 + 2944.D0/3.D0*Hr3(0,1,1)*z2*dx - 304.D0/3.D0*Hr3(0,1,1)
     &    *z2*dp + 880.D0*Hr3(0,1,1)*z2*dm + 800.D0*Hr3(1,0,-1)*z2 - 
     &    400.D0*Hr3(1,0,-1)*z2*x + 400.D0*Hr3(1,0,-1)*z2*x**2 - 400.D0
     &    *Hr3(1,0,-1)*z2*dx - 400.D0*Hr3(1,0,-1)*z2*dm + 143896.D0/27.D
     &    0*Hr3(1,0,0) - 103340.D0/27.D0*Hr3(1,0,0)*x + 113612.D0/27.D0
     &    *Hr3(1,0,0)*x**2 - 120872.D0/27.D0*Hr3(1,0,0)*dx - 47888.D0/
     &    27.D0*Hr3(1,0,0)*dm - 1376.D0*Hr3(1,0,0)*z2 + 688.D0*Hr3(1,0,
     &    0)*z2*x - 688.D0*Hr3(1,0,0)*z2*x**2 + 688.D0*Hr3(1,0,0)*z2*dx
     &     + 688.D0*Hr3(1,0,0)*z2*dm )
      cphig3 = cphig3 + ca**3 * ( 54352.D0/9.D0*Hr3(1,0,1) - 4208.D0*
     &    Hr3(1,0,1)*x + 124348.D0/27.D0*Hr3(1,0,1)*x**2 - 133060.D0/27.
     &    D0*Hr3(1,0,1)*dx - 20452.D0/9.D0*Hr3(1,0,1)*dm - 1760.D0*Hr3(
     &    1,0,1)*z2 + 880.D0*Hr3(1,0,1)*z2*x - 880.D0*Hr3(1,0,1)*z2*
     &    x**2 + 880.D0*Hr3(1,0,1)*z2*dx + 880.D0*Hr3(1,0,1)*z2*dm + 
     &    54368.D0/9.D0*Hr3(1,1,0) - 37856.D0/9.D0*Hr3(1,1,0)*x + 
     &    121444.D0/27.D0*Hr3(1,1,0)*x**2 - 133060.D0/27.D0*Hr3(1,1,0)*
     &    dx - 19484.D0/9.D0*Hr3(1,1,0)*dm - 1280.D0*Hr3(1,1,0)*z2 + 
     &    640.D0*Hr3(1,1,0)*z2*x - 640.D0*Hr3(1,1,0)*z2*x**2 + 640.D0*
     &    Hr3(1,1,0)*z2*dx + 640.D0*Hr3(1,1,0)*z2*dm + 50680.D0/9.D0*
     &    Hr3(1,1,1) - 35780.D0/9.D0*Hr3(1,1,1)*x + 38516.D0/9.D0*Hr3(1
     &    ,1,1)*x**2 - 4656.D0*Hr3(1,1,1)*dx - 2040.D0*Hr3(1,1,1)*dm - 
     &    1536.D0*Hr3(1,1,1)*z2 + 768.D0*Hr3(1,1,1)*z2*x - 768.D0*Hr3(1
     &    ,1,1)*z2*x**2 + 768.D0*Hr3(1,1,1)*z2*dx + 768.D0*Hr3(1,1,1)*
     &    z2*dm - 6016.D0/3.D0*Hr4(-1,-1,-1,0) - 4136.D0/3.D0*Hr4(-1,-1
     &    ,-1,0)*x )
      cphig3 = cphig3 + ca**3 * (  - 1144.D0*Hr4(-1,-1,-1,0)*x**2 - 
     &    11264.D0/9.D0*Hr4(-1,-1,-1,0)*dx + 6688.D0/9.D0*Hr4(-1,-1,-1,
     &    0)*dp + 33904.D0/9.D0*Hr4(-1,-1,0,0) + 26588.D0/9.D0*Hr4(-1,
     &    -1,0,0)*x + 20636.D0/9.D0*Hr4(-1,-1,0,0)*x**2 + 21824.D0/9.D0
     &    *Hr4(-1,-1,0,0)*dx - 8624.D0/9.D0*Hr4(-1,-1,0,0)*dp + 6848.D0/
     &    3.D0*Hr4(-1,-1,0,1) + 1872.D0*Hr4(-1,-1,0,1)*x + 8272.D0/9.D0
     &    *Hr4(-1,-1,0,1)*x**2 + 8800.D0/9.D0*Hr4(-1,-1,0,1)*dx - 1408.D
     &    0/3.D0*Hr4(-1,-1,0,1)*dp + 15488.D0/9.D0*Hr4(-1,0,-1,0) + 
     &    11080.D0/9.D0*Hr4(-1,0,-1,0)*x + 3256.D0/3.D0*Hr4(-1,0,-1,0)*
     &    x**2 + 10472.D0/9.D0*Hr4(-1,0,-1,0)*dx - 5192.D0/9.D0*Hr4(-1,
     &    0,-1,0)*dp - 31328.D0/9.D0*Hr4(-1,0,0,0) - 26224.D0/9.D0*Hr4(
     &    -1,0,0,0)*x - 24112.D0/9.D0*Hr4(-1,0,0,0)*x**2 - 24508.D0/9.D0
     &    *Hr4(-1,0,0,0)*dx + 5500.D0/9.D0*Hr4(-1,0,0,0)*dp - 3128.D0*
     &    Hr4(-1,0,0,1) - 7888.D0/3.D0*Hr4(-1,0,0,1)*x - 16016.D0/9.D0*
     &    Hr4(-1,0,0,1)*x**2 - 16280.D0/9.D0*Hr4(-1,0,0,1)*dx + 528.D0*
     &    Hr4(-1,0,0,1)*dp )
      cphig3 = cphig3 + ca**3 * (  - 1264.D0*Hr4(-1,0,1,0) - 3088.D0/3.D
     &    0*Hr4(-1,0,1,0)*x - 2288.D0/3.D0*Hr4(-1,0,1,0)*x**2 - 2288.D0/
     &    3.D0*Hr4(-1,0,1,0)*dx + 704.D0/3.D0*Hr4(-1,0,1,0)*dp - 1456.D0
     &    *Hr4(-1,0,1,1) - 3664.D0/3.D0*Hr4(-1,0,1,1)*x - 880.D0*Hr4(-1
     &    ,0,1,1)*x**2 - 880.D0*Hr4(-1,0,1,1)*dx + 704.D0/3.D0*Hr4(-1,0
     &    ,1,1)*dp + 27800.D0/9.D0*Hr4(0,-1,-1,0) + 1336.D0/9.D0*Hr4(0,
     &    -1,-1,0)*x + 18392.D0/9.D0*Hr4(0,-1,-1,0)*x**2 + 176.D0*Hr4(0
     &    ,-1,-1,0)*dx - 5104.D0/9.D0*Hr4(0,-1,-1,0)*dp - 616.D0/3.D0*
     &    Hr4(0,-1,-1,0)*dm - 48856.D0/9.D0*Hr4(0,-1,0,0) - 3628.D0/9.D0
     &    *Hr4(0,-1,0,0)*x - 38236.D0/9.D0*Hr4(0,-1,0,0)*x**2 + 352.D0/
     &    9.D0*Hr4(0,-1,0,0)*dx + 704.D0*Hr4(0,-1,0,0)*dp + 2552.D0/9.D0
     &    *Hr4(0,-1,0,0)*dm - 7912.D0/3.D0*Hr4(0,-1,0,1) - 2384.D0/3.D0
     &    *Hr4(0,-1,0,1)*x - 17072.D0/9.D0*Hr4(0,-1,0,1)*x**2 + 176.D0/
     &    3.D0*Hr4(0,-1,0,1)*dx + 2992.D0/9.D0*Hr4(0,-1,0,1)*dp + 88.D0
     &    *Hr4(0,-1,0,1)*dm - 12496.D0/3.D0*Hr4(0,0,-1,0) - 520.D0/9.D0
     &    *Hr4(0,0,-1,0)*x )
      cphig3 = cphig3 + ca**3 * (  - 3432.D0*Hr4(0,0,-1,0)*x**2 - 352.D0
     &    /3.D0*Hr4(0,0,-1,0)*dx + 3872.D0/9.D0*Hr4(0,0,-1,0)*dp + 3520.
     &    D0/9.D0*Hr4(0,0,-1,0)*dm + 3128.D0/3.D0*Hr4(0,0,0,0) - 22112.D
     &    0/9.D0*Hr4(0,0,0,0)*x + 30184.D0/9.D0*Hr4(0,0,0,0)*x**2 - 
     &    1760.D0/3.D0*Hr4(0,0,0,0)*dx - 1364.D0/9.D0*Hr4(0,0,0,0)*dp
     &     - 5060.D0/9.D0*Hr4(0,0,0,0)*dm + 3692.D0*Hr4(0,0,0,1) - 
     &    26620.D0/9.D0*Hr4(0,0,0,1)*x + 47300.D0/9.D0*Hr4(0,0,0,1)*
     &    x**2 - 1584.D0*Hr4(0,0,0,1)*dx - 1628.D0/9.D0*Hr4(0,0,0,1)*dp
     &     - 11440.D0/9.D0*Hr4(0,0,0,1)*dm + 10852.D0/3.D0*Hr4(0,0,1,0)
     &     - 26408.D0/9.D0*Hr4(0,0,1,0)*x + 40832.D0/9.D0*Hr4(0,0,1,0)*
     &    x**2 - 1936.D0*Hr4(0,0,1,0)*dx - 308.D0/3.D0*Hr4(0,0,1,0)*dp
     &     - 3784.D0/3.D0*Hr4(0,0,1,0)*dm + 38584.D0/9.D0*Hr4(0,0,1,1)
     &     - 30020.D0/9.D0*Hr4(0,0,1,1)*x + 15092.D0/3.D0*Hr4(0,0,1,1)*
     &    x**2 - 6776.D0/3.D0*Hr4(0,0,1,1)*dx - 352.D0/3.D0*Hr4(0,0,1,1
     &    )*dp - 14344.D0/9.D0*Hr4(0,0,1,1)*dm + 24616.D0/9.D0*Hr4(0,1,
     &    0,0) )
      cphig3 = cphig3 + ca**3 * (  - 23632.D0/9.D0*Hr4(0,1,0,0)*x + 
     &    28864.D0/9.D0*Hr4(0,1,0,0)*x**2 - 2112.D0*Hr4(0,1,0,0)*dx - 
     &    176.D0/9.D0*Hr4(0,1,0,0)*dp - 8360.D0/9.D0*Hr4(0,1,0,0)*dm + 
     &    32944.D0/9.D0*Hr4(0,1,0,1) - 10172.D0/3.D0*Hr4(0,1,0,1)*x + 
     &    34628.D0/9.D0*Hr4(0,1,0,1)*x**2 - 24640.D0/9.D0*Hr4(0,1,0,1)*
     &    dx - 88.D0/9.D0*Hr4(0,1,0,1)*dp - 13112.D0/9.D0*Hr4(0,1,0,1)*
     &    dm + 35992.D0/9.D0*Hr4(0,1,1,0) - 29848.D0/9.D0*Hr4(0,1,1,0)*
     &    x + 12056.D0/3.D0*Hr4(0,1,1,0)*x**2 - 2816.D0*Hr4(0,1,1,0)*dx
     &     + 88.D0/9.D0*Hr4(0,1,1,0)*dp - 14432.D0/9.D0*Hr4(0,1,1,0)*dm
     &     + 33584.D0/9.D0*Hr4(0,1,1,1) - 30616.D0/9.D0*Hr4(0,1,1,1)*x
     &     + 33352.D0/9.D0*Hr4(0,1,1,1)*x**2 - 25432.D0/9.D0*Hr4(0,1,1,
     &    1)*dx - 14344.D0/9.D0*Hr4(0,1,1,1)*dm - 992.D0/3.D0*Hr4(1,0,
     &    -1,0) + 224.D0/3.D0*Hr4(1,0,-1,0)*x - 352.D0/3.D0*Hr4(1,0,-1,
     &    0)*x**2 + 1672.D0/9.D0*Hr4(1,0,-1,0)*dx + 3080.D0/9.D0*Hr4(1,
     &    0,-1,0)*dm + 22064.D0/9.D0*Hr4(1,0,0,0) - 13792.D0/9.D0*Hr4(1
     &    ,0,0,0)*x )
      cphig3 = cphig3 + ca**3 * ( 16192.D0/9.D0*Hr4(1,0,0,0)*x**2 - 
     &    17116.D0/9.D0*Hr4(1,0,0,0)*dx - 9196.D0/9.D0*Hr4(1,0,0,0)*dm
     &     + 11200.D0/3.D0*Hr4(1,0,0,1) - 2404.D0*Hr4(1,0,0,1)*x + 
     &    24068.D0/9.D0*Hr4(1,0,0,1)*x**2 - 25960.D0/9.D0*Hr4(1,0,0,1)*
     &    dx - 13816.D0/9.D0*Hr4(1,0,0,1)*dm + 38696.D0/9.D0*Hr4(1,0,1,
     &    0) - 25840.D0/9.D0*Hr4(1,0,1,0)*x + 9680.D0/3.D0*Hr4(1,0,1,0)
     &    *x**2 - 30536.D0/9.D0*Hr4(1,0,1,0)*dx - 14432.D0/9.D0*Hr4(1,0
     &    ,1,0)*dm + 37048.D0/9.D0*Hr4(1,0,1,1) - 24644.D0/9.D0*Hr4(1,0
     &    ,1,1)*x + 27236.D0/9.D0*Hr4(1,0,1,1)*x**2 - 29128.D0/9.D0*
     &    Hr4(1,0,1,1)*dx - 1584.D0*Hr4(1,0,1,1)*dm + 31672.D0/9.D0*
     &    Hr4(1,1,0,0) - 22616.D0/9.D0*Hr4(1,1,0,0)*x + 26488.D0/9.D0*
     &    Hr4(1,1,0,0)*x**2 - 27896.D0/9.D0*Hr4(1,1,0,0)*dx - 10384.D0/
     &    9.D0*Hr4(1,1,0,0)*dm + 12232.D0/3.D0*Hr4(1,1,0,1) - 8156.D0/3.
     &    D0*Hr4(1,1,0,1)*x + 9020.D0/3.D0*Hr4(1,1,0,1)*x**2 - 28952.D0/
     &    9.D0*Hr4(1,1,0,1)*dx - 14080.D0/9.D0*Hr4(1,1,0,1)*dm + 37520.D
     &    0/9.D0*Hr4(1,1,1,0) )
      cphig3 = cphig3 + ca**3 * (  - 24664.D0/9.D0*Hr4(1,1,1,0)*x + 
     &    27544.D0/9.D0*Hr4(1,1,1,0)*x**2 - 3256.D0*Hr4(1,1,1,0)*dx - 
     &    14696.D0/9.D0*Hr4(1,1,1,0)*dm + 11200.D0/3.D0*Hr4(1,1,1,1) - 
     &    7328.D0/3.D0*Hr4(1,1,1,1)*x + 8096.D0/3.D0*Hr4(1,1,1,1)*x**2
     &     - 8624.D0/3.D0*Hr4(1,1,1,1)*dx - 4400.D0/3.D0*Hr4(1,1,1,1)*
     &    dm + 1536.D0*Hr5(-1,-1,-1,-1,0) + 768.D0*Hr5(-1,-1,-1,-1,0)*x
     &     + 768.D0*Hr5(-1,-1,-1,-1,0)*x**2 + 768.D0*Hr5(-1,-1,-1,-1,0)
     &    *dx - 768.D0*Hr5(-1,-1,-1,-1,0)*dp - 4672.D0*Hr5(-1,-1,-1,0,0
     &    ) - 2336.D0*Hr5(-1,-1,-1,0,0)*x - 2336.D0*Hr5(-1,-1,-1,0,0)*
     &    x**2 - 2336.D0*Hr5(-1,-1,-1,0,0)*dx + 2336.D0*Hr5(-1,-1,-1,0,
     &    0)*dp - 3456.D0*Hr5(-1,-1,-1,0,1) - 1728.D0*Hr5(-1,-1,-1,0,1)
     &    *x - 1728.D0*Hr5(-1,-1,-1,0,1)*x**2 - 1728.D0*Hr5(-1,-1,-1,0,
     &    1)*dx + 1728.D0*Hr5(-1,-1,-1,0,1)*dp - 1600.D0*Hr5(-1,-1,0,-1
     &    ,0) - 800.D0*Hr5(-1,-1,0,-1,0)*x - 800.D0*Hr5(-1,-1,0,-1,0)*
     &    x**2 - 800.D0*Hr5(-1,-1,0,-1,0)*dx + 800.D0*Hr5(-1,-1,0,-1,0)
     &    *dp )
      cphig3 = cphig3 + ca**3 * ( 4192.D0*Hr5(-1,-1,0,0,0) + 2096.D0*
     &    Hr5(-1,-1,0,0,0)*x + 2096.D0*Hr5(-1,-1,0,0,0)*x**2 + 2096.D0*
     &    Hr5(-1,-1,0,0,0)*dx - 2096.D0*Hr5(-1,-1,0,0,0)*dp + 12992.D0/
     &    3.D0*Hr5(-1,-1,0,0,1) + 6496.D0/3.D0*Hr5(-1,-1,0,0,1)*x + 
     &    6496.D0/3.D0*Hr5(-1,-1,0,0,1)*x**2 + 6496.D0/3.D0*Hr5(-1,-1,0
     &    ,0,1)*dx - 6496.D0/3.D0*Hr5(-1,-1,0,0,1)*dp + 4352.D0/3.D0*
     &    Hr5(-1,-1,0,1,0) + 2176.D0/3.D0*Hr5(-1,-1,0,1,0)*x + 2176.D0/
     &    3.D0*Hr5(-1,-1,0,1,0)*x**2 + 2176.D0/3.D0*Hr5(-1,-1,0,1,0)*dx
     &     - 2176.D0/3.D0*Hr5(-1,-1,0,1,0)*dp + 4864.D0/3.D0*Hr5(-1,-1,
     &    0,1,1) + 2432.D0/3.D0*Hr5(-1,-1,0,1,1)*x + 2432.D0/3.D0*Hr5(
     &    -1,-1,0,1,1)*x**2 + 2432.D0/3.D0*Hr5(-1,-1,0,1,1)*dx - 2432.D0
     &    /3.D0*Hr5(-1,-1,0,1,1)*dp - 1600.D0*Hr5(-1,0,-1,-1,0) - 800.D0
     &    *Hr5(-1,0,-1,-1,0)*x - 800.D0*Hr5(-1,0,-1,-1,0)*x**2 - 800.D0
     &    *Hr5(-1,0,-1,-1,0)*dx + 800.D0*Hr5(-1,0,-1,-1,0)*dp + 10816.D0
     &    /3.D0*Hr5(-1,0,-1,0,0) + 5408.D0/3.D0*Hr5(-1,0,-1,0,0)*x + 
     &    5408.D0/3.D0*Hr5(-1,0,-1,0,0)*x**2 )
      cphig3 = cphig3 + ca**3 * ( 5408.D0/3.D0*Hr5(-1,0,-1,0,0)*dx - 
     &    5408.D0/3.D0*Hr5(-1,0,-1,0,0)*dp + 2624.D0*Hr5(-1,0,-1,0,1)
     &     + 1312.D0*Hr5(-1,0,-1,0,1)*x + 1312.D0*Hr5(-1,0,-1,0,1)*x**2
     &     + 1312.D0*Hr5(-1,0,-1,0,1)*dx - 1312.D0*Hr5(-1,0,-1,0,1)*dp
     &     + 1664.D0*Hr5(-1,0,0,-1,0) + 832.D0*Hr5(-1,0,0,-1,0)*x + 832.
     &    D0*Hr5(-1,0,0,-1,0)*x**2 + 832.D0*Hr5(-1,0,0,-1,0)*dx - 832.D0
     &    *Hr5(-1,0,0,-1,0)*dp - 5728.D0/3.D0*Hr5(-1,0,0,0,0) - 2864.D0/
     &    3.D0*Hr5(-1,0,0,0,0)*x - 2864.D0/3.D0*Hr5(-1,0,0,0,0)*x**2 - 
     &    2864.D0/3.D0*Hr5(-1,0,0,0,0)*dx + 2864.D0/3.D0*Hr5(-1,0,0,0,0
     &    )*dp - 2656.D0*Hr5(-1,0,0,0,1) - 1328.D0*Hr5(-1,0,0,0,1)*x - 
     &    1328.D0*Hr5(-1,0,0,0,1)*x**2 - 1328.D0*Hr5(-1,0,0,0,1)*dx + 
     &    1328.D0*Hr5(-1,0,0,0,1)*dp - 1344.D0*Hr5(-1,0,0,1,0) - 672.D0
     &    *Hr5(-1,0,0,1,0)*x - 672.D0*Hr5(-1,0,0,1,0)*x**2 - 672.D0*
     &    Hr5(-1,0,0,1,0)*dx + 672.D0*Hr5(-1,0,0,1,0)*dp - 4672.D0/3.D0
     &    *Hr5(-1,0,0,1,1) - 2336.D0/3.D0*Hr5(-1,0,0,1,1)*x - 2336.D0/3.
     &    D0*Hr5(-1,0,0,1,1)*x**2 )
      cphig3 = cphig3 + ca**3 * (  - 2336.D0/3.D0*Hr5(-1,0,0,1,1)*dx + 
     &    2336.D0/3.D0*Hr5(-1,0,0,1,1)*dp - 512.D0*Hr5(-1,0,1,0,0) - 
     &    256.D0*Hr5(-1,0,1,0,0)*x - 256.D0*Hr5(-1,0,1,0,0)*x**2 - 256.D
     &    0*Hr5(-1,0,1,0,0)*dx + 256.D0*Hr5(-1,0,1,0,0)*dp - 1408.D0/3.D
     &    0*Hr5(-1,0,1,0,1) - 704.D0/3.D0*Hr5(-1,0,1,0,1)*x - 704.D0/3.D
     &    0*Hr5(-1,0,1,0,1)*x**2 - 704.D0/3.D0*Hr5(-1,0,1,0,1)*dx + 704.
     &    D0/3.D0*Hr5(-1,0,1,0,1)*dp - 1408.D0/3.D0*Hr5(-1,0,1,1,0) - 
     &    704.D0/3.D0*Hr5(-1,0,1,1,0)*x - 704.D0/3.D0*Hr5(-1,0,1,1,0)*
     &    x**2 - 704.D0/3.D0*Hr5(-1,0,1,1,0)*dx + 704.D0/3.D0*Hr5(-1,0,
     &    1,1,0)*dp - 384.D0*Hr5(-1,0,1,1,1) - 192.D0*Hr5(-1,0,1,1,1)*x
     &     - 192.D0*Hr5(-1,0,1,1,1)*x**2 - 192.D0*Hr5(-1,0,1,1,1)*dx + 
     &    192.D0*Hr5(-1,0,1,1,1)*dp - 5120.D0/3.D0*Hr5(0,-1,-1,-1,0) - 
     &    896.D0*Hr5(0,-1,-1,-1,0)*x - 3008.D0/3.D0*Hr5(0,-1,-1,-1,0)*
     &    x**2 - 1792.D0/3.D0*Hr5(0,-1,-1,-1,0)*dx + 800.D0*Hr5(0,-1,-1
     &    ,-1,0)*dp + 608.D0/3.D0*Hr5(0,-1,-1,-1,0)*dm + 12256.D0/3.D0*
     &    Hr5(0,-1,-1,0,0) )
      cphig3 = cphig3 + ca**3 * ( 6016.D0/3.D0*Hr5(0,-1,-1,0,0)*x + 
     &    7456.D0/3.D0*Hr5(0,-1,-1,0,0)*x**2 + 1120.D0*Hr5(0,-1,-1,0,0)
     &    *dx - 5408.D0/3.D0*Hr5(0,-1,-1,0,0)*dp - 2048.D0/3.D0*Hr5(0,
     &    -1,-1,0,0)*dm + 11072.D0/3.D0*Hr5(0,-1,-1,0,1) + 896.D0*Hr5(0
     &    ,-1,-1,0,1)*x + 5888.D0/3.D0*Hr5(0,-1,-1,0,1)*x**2 + 1984.D0/
     &    3.D0*Hr5(0,-1,-1,0,1)*dx - 1312.D0*Hr5(0,-1,-1,0,1)*dp - 1952.
     &    D0/3.D0*Hr5(0,-1,-1,0,1)*dm + 3968.D0/3.D0*Hr5(0,-1,0,-1,0)
     &     + 2528.D0/3.D0*Hr5(0,-1,0,-1,0)*x + 2528.D0/3.D0*Hr5(0,-1,0,
     &    -1,0)*x**2 + 480.D0*Hr5(0,-1,0,-1,0)*dx - 1984.D0/3.D0*Hr5(0,
     &    -1,0,-1,0)*dp - 544.D0/3.D0*Hr5(0,-1,0,-1,0)*dm - 7328.D0/3.D0
     &    *Hr5(0,-1,0,0,0) - 6416.D0/3.D0*Hr5(0,-1,0,0,0)*x - 5456.D0/3.
     &    D0*Hr5(0,-1,0,0,0)*x**2 - 944.D0*Hr5(0,-1,0,0,0)*dx + 4144.D0/
     &    3.D0*Hr5(0,-1,0,0,0)*dp + 1312.D0/3.D0*Hr5(0,-1,0,0,0)*dm - 
     &    11296.D0/3.D0*Hr5(0,-1,0,0,1) - 4480.D0/3.D0*Hr5(0,-1,0,0,1)*
     &    x - 2208.D0*Hr5(0,-1,0,0,1)*x**2 - 2528.D0/3.D0*Hr5(0,-1,0,0,
     &    1)*dx )
      cphig3 = cphig3 + ca**3 * ( 4576.D0/3.D0*Hr5(0,-1,0,0,1)*dp + 
     &    2048.D0/3.D0*Hr5(0,-1,0,0,1)*dm - 3136.D0/3.D0*Hr5(0,-1,0,1,0
     &    ) - 512.D0*Hr5(0,-1,0,1,0)*x - 640.D0*Hr5(0,-1,0,1,0)*x**2 - 
     &    832.D0/3.D0*Hr5(0,-1,0,1,0)*dx + 1376.D0/3.D0*Hr5(0,-1,0,1,0)
     &    *dp + 544.D0/3.D0*Hr5(0,-1,0,1,0)*dm - 3712.D0/3.D0*Hr5(0,-1,
     &    0,1,1) - 1792.D0/3.D0*Hr5(0,-1,0,1,1)*x - 2240.D0/3.D0*Hr5(0,
     &    -1,0,1,1)*x**2 - 1024.D0/3.D0*Hr5(0,-1,0,1,1)*dx + 544.D0*
     &    Hr5(0,-1,0,1,1)*dp + 608.D0/3.D0*Hr5(0,-1,0,1,1)*dm + 6080.D0/
     &    3.D0*Hr5(0,0,-1,-1,0) + 1408.D0/3.D0*Hr5(0,0,-1,-1,0)*x + 
     &    1472.D0*Hr5(0,0,-1,-1,0)*x**2 + 192.D0*Hr5(0,0,-1,-1,0)*dx - 
     &    832.D0*Hr5(0,0,-1,-1,0)*dp - 640.D0*Hr5(0,0,-1,-1,0)*dm - 
     &    5632.D0/3.D0*Hr5(0,0,-1,0,0) - 1696.D0/3.D0*Hr5(0,0,-1,0,0)*x
     &     - 2016.D0*Hr5(0,0,-1,0,0)*x**2 - 224.D0*Hr5(0,0,-1,0,0)*dx
     &     + 1120.D0*Hr5(0,0,-1,0,0)*dp + 896.D0*Hr5(0,0,-1,0,0)*dm - 
     &    5440.D0/3.D0*Hr5(0,0,-1,0,1) - 320.D0/3.D0*Hr5(0,0,-1,0,1)*x
     &     - 1408.D0*Hr5(0,0,-1,0,1)*x**2 )
      cphig3 = cphig3 + ca**3 * (  - 128.D0*Hr5(0,0,-1,0,1)*dx + 768.D0
     &    *Hr5(0,0,-1,0,1)*dp + 640.D0*Hr5(0,0,-1,0,1)*dm + 320.D0/3.D0
     &    *Hr5(0,0,0,-1,0) - 640.D0/3.D0*Hr5(0,0,0,-1,0)*x - 2560.D0/3.D
     &    0*Hr5(0,0,0,-1,0)*x**2 - 64.D0*Hr5(0,0,0,-1,0)*dx + 1376.D0/3.
     &    D0*Hr5(0,0,0,-1,0)*dp + 1184.D0/3.D0*Hr5(0,0,0,-1,0)*dm + 960.
     &    D0*Hr5(0,0,0,0,0) - 1984.D0*Hr5(0,0,0,0,0)*x + 480.D0*Hr5(0,0
     &    ,0,0,0)*x**2 - 64.D0*Hr5(0,0,0,0,0)*dx - 208.D0*Hr5(0,0,0,0,0
     &    )*dp - 272.D0*Hr5(0,0,0,0,0)*dm + 896.D0*Hr5(0,0,0,0,1) - 
     &    9472.D0/3.D0*Hr5(0,0,0,0,1)*x + 1120.D0*Hr5(0,0,0,0,1)*x**2
     &     - 320.D0*Hr5(0,0,0,0,1)*dx - 400.D0*Hr5(0,0,0,0,1)*dp - 720.D
     &    0*Hr5(0,0,0,0,1)*dm + 864.D0*Hr5(0,0,0,1,0) - 8992.D0/3.D0*
     &    Hr5(0,0,0,1,0)*x + 3488.D0/3.D0*Hr5(0,0,0,1,0)*x**2 - 640.D0*
     &    Hr5(0,0,0,1,0)*dx - 784.D0/3.D0*Hr5(0,0,0,1,0)*dp - 2704.D0/3.
     &    D0*Hr5(0,0,0,1,0)*dm + 1312.D0*Hr5(0,0,0,1,1) - 10432.D0/3.D0
     &    *Hr5(0,0,0,1,1)*x + 4544.D0/3.D0*Hr5(0,0,0,1,1)*x**2 - 864.D0
     &    *Hr5(0,0,0,1,1)*dx )
      cphig3 = cphig3 + ca**3 * (  - 976.D0/3.D0*Hr5(0,0,0,1,1)*dp - 
     &    3568.D0/3.D0*Hr5(0,0,0,1,1)*dm + 2080.D0/3.D0*Hr5(0,0,1,0,0)
     &     - 7168.D0/3.D0*Hr5(0,0,1,0,0)*x + 2848.D0/3.D0*Hr5(0,0,1,0,0
     &    )*x**2 - 2144.D0/3.D0*Hr5(0,0,1,0,0)*dx - 352.D0/3.D0*Hr5(0,0
     &    ,1,0,0)*dp - 832.D0*Hr5(0,0,1,0,0)*dm + 3776.D0/3.D0*Hr5(0,0,
     &    1,0,1) - 8896.D0/3.D0*Hr5(0,0,1,0,1)*x + 1344.D0*Hr5(0,0,1,0,
     &    1)*x**2 - 3328.D0/3.D0*Hr5(0,0,1,0,1)*dx - 352.D0/3.D0*Hr5(0,
     &    0,1,0,1)*dp - 3680.D0/3.D0*Hr5(0,0,1,0,1)*dm + 1216.D0*Hr5(0,
     &    0,1,1,0) - 8768.D0/3.D0*Hr5(0,0,1,1,0)*x + 1344.D0*Hr5(0,0,1,
     &    1,0)*x**2 - 3328.D0/3.D0*Hr5(0,0,1,1,0)*dx - 352.D0/3.D0*Hr5(
     &    0,0,1,1,0)*dp - 3680.D0/3.D0*Hr5(0,0,1,1,0)*dm + 1408.D0*Hr5(
     &    0,0,1,1,1) - 2912.D0*Hr5(0,0,1,1,1)*x + 1376.D0*Hr5(0,0,1,1,1
     &    )*x**2 - 1184.D0*Hr5(0,0,1,1,1)*dx - 96.D0*Hr5(0,0,1,1,1)*dp
     &     - 1280.D0*Hr5(0,0,1,1,1)*dm - 704.D0/3.D0*Hr5(0,1,0,-1,0) + 
     &    160.D0/3.D0*Hr5(0,1,0,-1,0)*x - 96.D0*Hr5(0,1,0,-1,0)*x**2 + 
     &    96.D0*Hr5(0,1,0,-1,0)*dx )
      cphig3 = cphig3 + ca**3 * ( 96.D0*Hr5(0,1,0,-1,0)*dm + 1504.D0/3.D
     &    0*Hr5(0,1,0,0,0) - 3280.D0/3.D0*Hr5(0,1,0,0,0)*x + 1552.D0/3.D
     &    0*Hr5(0,1,0,0,0)*x**2 - 560.D0*Hr5(0,1,0,0,0)*dx + 64.D0/3.D0
     &    *Hr5(0,1,0,0,0)*dp - 1616.D0/3.D0*Hr5(0,1,0,0,0)*dm + 1312.D0
     &    *Hr5(0,1,0,0,1) - 5312.D0/3.D0*Hr5(0,1,0,0,1)*x + 3040.D0/3.D0
     &    *Hr5(0,1,0,0,1)*x**2 - 1056.D0*Hr5(0,1,0,0,1)*dx + 64.D0/3.D0
     &    *Hr5(0,1,0,0,1)*dp - 3104.D0/3.D0*Hr5(0,1,0,0,1)*dm + 1376.D0
     &    *Hr5(0,1,0,1,0) - 2176.D0*Hr5(0,1,0,1,0)*x + 1184.D0*Hr5(0,1,
     &    0,1,0)*x**2 - 1184.D0*Hr5(0,1,0,1,0)*dx - 1184.D0*Hr5(0,1,0,1
     &    ,0)*dm + 1664.D0*Hr5(0,1,0,1,1) - 2176.D0*Hr5(0,1,0,1,1)*x + 
     &    1280.D0*Hr5(0,1,0,1,1)*x**2 - 1280.D0*Hr5(0,1,0,1,1)*dx - 
     &    1280.D0*Hr5(0,1,0,1,1)*dm + 1056.D0*Hr5(0,1,1,0,0) - 6656.D0/
     &    3.D0*Hr5(0,1,1,0,0)*x + 3232.D0/3.D0*Hr5(0,1,1,0,0)*x**2 - 
     &    1120.D0*Hr5(0,1,1,0,0)*dx + 64.D0/3.D0*Hr5(0,1,1,0,0)*dp - 
     &    3296.D0/3.D0*Hr5(0,1,1,0,0)*dm + 1664.D0*Hr5(0,1,1,0,1) - 
     &    2176.D0*Hr5(0,1,1,0,1)*x )
      cphig3 = cphig3 + ca**3 * ( 1280.D0*Hr5(0,1,1,0,1)*x**2 - 1280.D0
     &    *Hr5(0,1,1,0,1)*dx - 1280.D0*Hr5(0,1,1,0,1)*dm + 1664.D0*Hr5(
     &    0,1,1,1,0) - 2176.D0*Hr5(0,1,1,1,0)*x + 1280.D0*Hr5(0,1,1,1,0
     &    )*x**2 - 1280.D0*Hr5(0,1,1,1,0)*dx - 1280.D0*Hr5(0,1,1,1,0)*
     &    dm + 1536.D0*Hr5(0,1,1,1,1) - 1920.D0*Hr5(0,1,1,1,1)*x + 1152.
     &    D0*Hr5(0,1,1,1,1)*x**2 - 1152.D0*Hr5(0,1,1,1,1)*dx - 1152.D0*
     &    Hr5(0,1,1,1,1)*dm + 3392.D0/3.D0*Hr5(1,0,-1,-1,0) - 1696.D0/3.
     &    D0*Hr5(1,0,-1,-1,0)*x + 1696.D0/3.D0*Hr5(1,0,-1,-1,0)*x**2 - 
     &    1696.D0/3.D0*Hr5(1,0,-1,-1,0)*dx - 1696.D0/3.D0*Hr5(1,0,-1,-1
     &    ,0)*dm - 3584.D0/3.D0*Hr5(1,0,-1,0,0) + 1792.D0/3.D0*Hr5(1,0,
     &    -1,0,0)*x - 1792.D0/3.D0*Hr5(1,0,-1,0,0)*x**2 + 1792.D0/3.D0*
     &    Hr5(1,0,-1,0,0)*dx + 1792.D0/3.D0*Hr5(1,0,-1,0,0)*dm - 704.D0/
     &    3.D0*Hr5(1,0,-1,0,1) + 352.D0/3.D0*Hr5(1,0,-1,0,1)*x - 352.D0/
     &    3.D0*Hr5(1,0,-1,0,1)*x**2 + 352.D0/3.D0*Hr5(1,0,-1,0,1)*dx + 
     &    352.D0/3.D0*Hr5(1,0,-1,0,1)*dm - 3328.D0/3.D0*Hr5(1,0,0,-1,0)
     &     + 1664.D0/3.D0*Hr5(1,0,0,-1,0)*x )
      cphig3 = cphig3 + ca**3 * (  - 1664.D0/3.D0*Hr5(1,0,0,-1,0)*x**2
     &     + 1664.D0/3.D0*Hr5(1,0,0,-1,0)*dx + 1664.D0/3.D0*Hr5(1,0,0,
     &    -1,0)*dm + 2912.D0/3.D0*Hr5(1,0,0,0,0) - 1456.D0/3.D0*Hr5(1,0
     &    ,0,0,0)*x + 1456.D0/3.D0*Hr5(1,0,0,0,0)*x**2 - 1456.D0/3.D0*
     &    Hr5(1,0,0,0,0)*dx - 1456.D0/3.D0*Hr5(1,0,0,0,0)*dm + 4960.D0/
     &    3.D0*Hr5(1,0,0,0,1) - 2480.D0/3.D0*Hr5(1,0,0,0,1)*x + 2480.D0/
     &    3.D0*Hr5(1,0,0,0,1)*x**2 - 2480.D0/3.D0*Hr5(1,0,0,0,1)*dx - 
     &    2480.D0/3.D0*Hr5(1,0,0,0,1)*dm + 6976.D0/3.D0*Hr5(1,0,0,1,0)
     &     - 3488.D0/3.D0*Hr5(1,0,0,1,0)*x + 3488.D0/3.D0*Hr5(1,0,0,1,0
     &    )*x**2 - 3488.D0/3.D0*Hr5(1,0,0,1,0)*dx - 3488.D0/3.D0*Hr5(1,
     &    0,0,1,0)*dm + 2432.D0*Hr5(1,0,0,1,1) - 1216.D0*Hr5(1,0,0,1,1)
     &    *x + 1216.D0*Hr5(1,0,0,1,1)*x**2 - 1216.D0*Hr5(1,0,0,1,1)*dx
     &     - 1216.D0*Hr5(1,0,0,1,1)*dm + 6592.D0/3.D0*Hr5(1,0,1,0,0) - 
     &    3296.D0/3.D0*Hr5(1,0,1,0,0)*x + 3296.D0/3.D0*Hr5(1,0,1,0,0)*
     &    x**2 - 3296.D0/3.D0*Hr5(1,0,1,0,0)*dx - 3296.D0/3.D0*Hr5(1,0,
     &    1,0,0)*dm )
      cphig3 = cphig3 + ca**3 * ( 2560.D0*Hr5(1,0,1,0,1) - 1280.D0*Hr5(
     &    1,0,1,0,1)*x + 1280.D0*Hr5(1,0,1,0,1)*x**2 - 1280.D0*Hr5(1,0,
     &    1,0,1)*dx - 1280.D0*Hr5(1,0,1,0,1)*dm + 2560.D0*Hr5(1,0,1,1,0
     &    ) - 1280.D0*Hr5(1,0,1,1,0)*x + 1280.D0*Hr5(1,0,1,1,0)*x**2 - 
     &    1280.D0*Hr5(1,0,1,1,0)*dx - 1280.D0*Hr5(1,0,1,1,0)*dm + 2304.D
     &    0*Hr5(1,0,1,1,1) - 1152.D0*Hr5(1,0,1,1,1)*x + 1152.D0*Hr5(1,0
     &    ,1,1,1)*x**2 - 1152.D0*Hr5(1,0,1,1,1)*dx - 1152.D0*Hr5(1,0,1,
     &    1,1)*dm - 64.D0*Hr5(1,1,0,-1,0) + 32.D0*Hr5(1,1,0,-1,0)*x - 
     &    32.D0*Hr5(1,1,0,-1,0)*x**2 + 32.D0*Hr5(1,1,0,-1,0)*dx + 32.D0
     &    *Hr5(1,1,0,-1,0)*dm + 1184.D0*Hr5(1,1,0,0,0) - 592.D0*Hr5(1,1
     &    ,0,0,0)*x + 592.D0*Hr5(1,1,0,0,0)*x**2 - 592.D0*Hr5(1,1,0,0,0
     &    )*dx - 592.D0*Hr5(1,1,0,0,0)*dm + 2048.D0*Hr5(1,1,0,0,1) - 
     &    1024.D0*Hr5(1,1,0,0,1)*x + 1024.D0*Hr5(1,1,0,0,1)*x**2 - 1024.
     &    D0*Hr5(1,1,0,0,1)*dx - 1024.D0*Hr5(1,1,0,0,1)*dm + 2560.D0*
     &    Hr5(1,1,0,1,0) - 1280.D0*Hr5(1,1,0,1,0)*x + 1280.D0*Hr5(1,1,0
     &    ,1,0)*x**2 )
      cphig3 = cphig3 + ca**3 * (  - 1280.D0*Hr5(1,1,0,1,0)*dx - 1280.D0
     &    *Hr5(1,1,0,1,0)*dm + 2304.D0*Hr5(1,1,0,1,1) - 1152.D0*Hr5(1,1
     &    ,0,1,1)*x + 1152.D0*Hr5(1,1,0,1,1)*x**2 - 1152.D0*Hr5(1,1,0,1
     &    ,1)*dx - 1152.D0*Hr5(1,1,0,1,1)*dm + 2432.D0*Hr5(1,1,1,0,0)
     &     - 1216.D0*Hr5(1,1,1,0,0)*x + 1216.D0*Hr5(1,1,1,0,0)*x**2 - 
     &    1216.D0*Hr5(1,1,1,0,0)*dx - 1216.D0*Hr5(1,1,1,0,0)*dm + 2304.D
     &    0*Hr5(1,1,1,0,1) - 1152.D0*Hr5(1,1,1,0,1)*x + 1152.D0*Hr5(1,1
     &    ,1,0,1)*x**2 - 1152.D0*Hr5(1,1,1,0,1)*dx - 1152.D0*Hr5(1,1,1,
     &    0,1)*dm + 2304.D0*Hr5(1,1,1,1,0) - 1152.D0*Hr5(1,1,1,1,0)*x
     &     + 1152.D0*Hr5(1,1,1,1,0)*x**2 - 1152.D0*Hr5(1,1,1,1,0)*dx - 
     &    1152.D0*Hr5(1,1,1,1,0)*dm + 1920.D0*Hr5(1,1,1,1,1) - 960.D0*
     &    Hr5(1,1,1,1,1)*x + 960.D0*Hr5(1,1,1,1,1)*x**2 - 960.D0*Hr5(1,
     &    1,1,1,1)*dx - 960.D0*Hr5(1,1,1,1,1)*dm )
      cphig3 = cphig3 + nf*ca**2 * (  - 1149674.D0/729.D0 + 1330735.D0/
     &    729.D0*x - 1437089.D0/729.D0*x**2 - 56.D0/3.D0*z5 - 72.D0*z5*
     &    x - 4045.D0/9.D0*z4 + 4666.D0/9.D0*z4*x - 388.D0/3.D0*z4*x**2
     &     + 4400083.D0/1458.D0*dx + 2932.D0/9.D0*dx*z4 - 458.D0/9.D0*
     &    dp*z4 + 1234307.D0/1458.D0*dm + 2426.D0/9.D0*dm*z4 + 8576.D0/
     &    9.D0*z3 - 10792.D0/9.D0*z3*x + 20648.D0/27.D0*z3*x**2 - 7568.D
     &    0/27.D0*z3*dx - 280.D0/3.D0*z3*dp - 8608.D0/27.D0*z3*dm + 
     &    46526.D0/27.D0*z2 - 178994.D0/81.D0*z2*x + 120104.D0/81.D0*z2
     &    *x**2 - 123284.D0/81.D0*z2*dx - 896.D0/81.D0*z2*dp - 55712.D0/
     &    81.D0*z2*dm - 232.D0/3.D0*z2*z3 - 520.D0/3.D0*z2*z3*x - 88.D0/
     &    3.D0*Hr1(-1)*z3 + 308.D0/3.D0*Hr1(-1)*z3*x - 512.D0/3.D0*Hr1(
     &    -1)*z3*x**2 - 1696.D0/9.D0*Hr1(-1)*z3*dx + 1352.D0/9.D0*Hr1(
     &    -1)*z3*dp + 2048.D0/9.D0*Hr1(-1)*z2 + 3008.D0/9.D0*Hr1(-1)*z2
     &    *x - 1912.D0/9.D0*Hr1(-1)*z2*x**2 - 1936.D0/9.D0*Hr1(-1)*z2*
     &    dx + 320.D0/3.D0*Hr1(-1)*z2*dp - 113578.D0/81.D0*Hr1(0) + 
     &    50257.D0/27.D0*Hr1(0)*x )
      cphig3 = cphig3 + nf*ca**2 * (  - 110674.D0/81.D0*Hr1(0)*x**2 - 
     &    200.D0*Hr1(0)*z4 - 248.D0/3.D0*Hr1(0)*z4*x + 59240.D0/27.D0*
     &    Hr1(0)*dx - 48.D0*Hr1(0)*dp + 68830.D0/81.D0*Hr1(0)*dm + 1480.
     &    D0/9.D0*Hr1(0)*z3 - 2056.D0/9.D0*Hr1(0)*z3*x + 1576.D0/9.D0*
     &    Hr1(0)*z3*x**2 + 16.D0/3.D0*Hr1(0)*z3*dx - 584.D0/9.D0*Hr1(0)
     &    *z3*dp - 992.D0/9.D0*Hr1(0)*z3*dm + 9848.D0/9.D0*Hr1(0)*z2 - 
     &    4196.D0/3.D0*Hr1(0)*z2*x + 27808.D0/27.D0*Hr1(0)*z2*x**2 - 
     &    19648.D0/27.D0*Hr1(0)*z2*dx - 800.D0/27.D0*Hr1(0)*z2*dp - 
     &    4672.D0/9.D0*Hr1(0)*z2*dm - 137353.D0/81.D0*Hr1(1) + 1397.D0*
     &    Hr1(1)*x - 335350.D0/243.D0*Hr1(1)*x**2 + 467230.D0/243.D0*
     &    Hr1(1)*dx + 67730.D0/81.D0*Hr1(1)*dm + 512.D0/3.D0*Hr1(1)*z3
     &     - 472.D0/3.D0*Hr1(1)*z3*x - 488.D0/9.D0*Hr1(1)*z3*x**2 + 32.D
     &    0/3.D0*Hr1(1)*z3*dx - 520.D0/9.D0*Hr1(1)*z3*dm + 10316.D0/9.D0
     &    *Hr1(1)*z2 - 7268.D0/9.D0*Hr1(1)*z2*x + 5984.D0/9.D0*Hr1(1)*
     &    z2*x**2 - 7216.D0/9.D0*Hr1(1)*z2*dx - 4544.D0/9.D0*Hr1(1)*z2*
     &    dm )
      cphig3 = cphig3 + nf*ca**2 * ( 76.D0/3.D0*Hr2(-1,-1)*z2 - 320.D0/
     &    3.D0*Hr2(-1,-1)*z2*x + 1640.D0/9.D0*Hr2(-1,-1)*z2*x**2 + 608.D
     &    0/3.D0*Hr2(-1,-1)*z2*dx - 1376.D0/9.D0*Hr2(-1,-1)*z2*dp - 
     &    41800.D0/81.D0*Hr2(-1,0) - 43640.D0/81.D0*Hr2(-1,0)*x - 7352.D
     &    0/81.D0*Hr2(-1,0)*x**2 - 7208.D0/81.D0*Hr2(-1,0)*dx + 32.D0/
     &    27.D0*Hr2(-1,0)*dx**2 - 1792.D0/81.D0*Hr2(-1,0)*dp - 844.D0/9.
     &    D0*Hr2(-1,0)*z2 + 160.D0/9.D0*Hr2(-1,0)*z2*x - 1112.D0/9.D0*
     &    Hr2(-1,0)*z2*x**2 - 1168.D0/9.D0*Hr2(-1,0)*z2*dx + 352.D0/3.D0
     &    *Hr2(-1,0)*z2*dp + 488.D0/3.D0*Hr2(0,-1)*z3 - 488.D0/3.D0*
     &    Hr2(0,-1)*z3*x + 524.D0/9.D0*Hr2(0,-1)*z2 - 584.D0/9.D0*Hr2(0
     &    ,-1)*z2*x - 1928.D0/9.D0*Hr2(0,-1)*z2*x**2 - 176.D0/3.D0*Hr2(
     &    0,-1)*z2*dx + 112.D0*Hr2(0,-1)*z2*dp + 104.D0/3.D0*Hr2(0,-1)*
     &    z2*dm - 130712.D0/81.D0*Hr2(0,0) + 19570.D0/9.D0*Hr2(0,0)*x
     &     - 130900.D0/81.D0*Hr2(0,0)*x**2 + 33764.D0/27.D0*Hr2(0,0)*dx
     &     + 896.D0/81.D0*Hr2(0,0)*dp + 44684.D0/81.D0*Hr2(0,0)*dm + 
     &    208.D0*Hr2(0,0)*z3*x )
      cphig3 = cphig3 + nf*ca**2 * ( 884.D0/3.D0*Hr2(0,0)*z2 - 1588.D0/
     &    3.D0*Hr2(0,0)*z2*x + 712.D0/3.D0*Hr2(0,0)*z2*x**2 - 160.D0*
     &    Hr2(0,0)*z2*dx - 328.D0/9.D0*Hr2(0,0)*z2*dp - 2048.D0/9.D0*
     &    Hr2(0,0)*z2*dm - 46526.D0/27.D0*Hr2(0,1) + 45118.D0/27.D0*
     &    Hr2(0,1)*x - 120104.D0/81.D0*Hr2(0,1)*x**2 + 38692.D0/27.D0*
     &    Hr2(0,1)*dx + 56608.D0/81.D0*Hr2(0,1)*dm + 464.D0/3.D0*Hr2(0,
     &    1)*z3 + 464.D0/3.D0*Hr2(0,1)*z3*x + 920.D0/3.D0*Hr2(0,1)*z2
     &     - 4000.D0/9.D0*Hr2(0,1)*z2*x + 400.D0/3.D0*Hr2(0,1)*z2*x**2
     &     - 2000.D0/9.D0*Hr2(0,1)*z2*dx + 152.D0/9.D0*Hr2(0,1)*z2*dp
     &     - 640.D0/3.D0*Hr2(0,1)*z2*dm - 141176.D0/81.D0*Hr2(1,0) + 
     &    110446.D0/81.D0*Hr2(1,0)*x - 97420.D0/81.D0*Hr2(1,0)*x**2 + 
     &    121864.D0/81.D0*Hr2(1,0)*dx + 56284.D0/81.D0*Hr2(1,0)*dm + 
     &    3896.D0/9.D0*Hr2(1,0)*z2 - 1912.D0/9.D0*Hr2(1,0)*z2*x + 1600.D
     &    0/9.D0*Hr2(1,0)*z2*x**2 - 1936.D0/9.D0*Hr2(1,0)*z2*dx - 2320.D
     &    0/9.D0*Hr2(1,0)*z2*dm - 47810.D0/27.D0*Hr2(1,1) + 12682.D0/9.D
     &    0*Hr2(1,1)*x )
      cphig3 = cphig3 + nf*ca**2 * (  - 92872.D0/81.D0*Hr2(1,1)*x**2 + 
     &    116668.D0/81.D0*Hr2(1,1)*dx + 6212.D0/9.D0*Hr2(1,1)*dm + 1504.
     &    D0/3.D0*Hr2(1,1)*z2 - 312.D0*Hr2(1,1)*z2*x + 1424.D0/9.D0*
     &    Hr2(1,1)*z2*x**2 - 560.D0/3.D0*Hr2(1,1)*z2*dx - 1952.D0/9.D0*
     &    Hr2(1,1)*z2*dm - 320.D0/9.D0*Hr3(-1,-1,0) + 640.D0/9.D0*Hr3(
     &    -1,-1,0)*x - 784.D0/3.D0*Hr3(-1,-1,0)*x**2 - 800.D0/3.D0*Hr3(
     &    -1,-1,0)*dx + 320.D0/3.D0*Hr3(-1,-1,0)*dp - 368.D0/3.D0*Hr3(
     &    -1,0,0) - 2288.D0/9.D0*Hr3(-1,0,0)*x + 7144.D0/27.D0*Hr3(-1,0
     &    ,0)*x**2 + 7216.D0/27.D0*Hr3(-1,0,0)*dx - 400.D0/3.D0*Hr3(-1,
     &    0,0)*dp - 736.D0/3.D0*Hr3(-1,0,1) - 896.D0/3.D0*Hr3(-1,0,1)*x
     &     + 736.D0/9.D0*Hr3(-1,0,1)*x**2 + 736.D0/9.D0*Hr3(-1,0,1)*dx
     &     - 160.D0/3.D0*Hr3(-1,0,1)*dp - 544.D0/3.D0*Hr3(0,-1,-1)*z2
     &     + 544.D0/3.D0*Hr3(0,-1,-1)*z2*x + 3512.D0/27.D0*Hr3(0,-1,0)
     &     - 640.D0/3.D0*Hr3(0,-1,0)*x + 9200.D0/27.D0*Hr3(0,-1,0)*x**2
     &     + 368.D0/27.D0*Hr3(0,-1,0)*dx - 80.D0*Hr3(0,-1,0)*dp - 2000.D
     &    0/27.D0*Hr3(0,-1,0)*dm )
      cphig3 = cphig3 + nf*ca**2 * ( 224.D0/3.D0*Hr3(0,-1,0)*z2 - 224.D0
     &    /3.D0*Hr3(0,-1,0)*z2*x + 728.D0/3.D0*Hr3(0,0,-1)*z2 - 152.D0/
     &    3.D0*Hr3(0,0,-1)*z2*x - 18272.D0/27.D0*Hr3(0,0,0) + 33920.D0/
     &    27.D0*Hr3(0,0,0)*x - 24632.D0/27.D0*Hr3(0,0,0)*x**2 + 4064.D0/
     &    9.D0*Hr3(0,0,0)*dx + 40.D0*Hr3(0,0,0)*dp + 2776.D0/9.D0*Hr3(0
     &    ,0,0)*dm + 48.D0*Hr3(0,0,0)*z2 + 64.D0*Hr3(0,0,0)*z2*x - 9848.
     &    D0/9.D0*Hr3(0,0,1) + 3556.D0/3.D0*Hr3(0,0,1)*x - 27808.D0/27.D
     &    0*Hr3(0,0,1)*x**2 + 2224.D0/3.D0*Hr3(0,0,1)*dx + 80.D0/3.D0*
     &    Hr3(0,0,1)*dp + 14096.D0/27.D0*Hr3(0,0,1)*dm + 376.D0/3.D0*
     &    Hr3(0,0,1)*z2 + 248.D0/3.D0*Hr3(0,0,1)*z2*x - 1060.D0*Hr3(0,1
     &    ,0) + 6932.D0/9.D0*Hr3(0,1,0)*x - 7856.D0/9.D0*Hr3(0,1,0)*
     &    x**2 + 20752.D0/27.D0*Hr3(0,1,0)*dx + 1360.D0/3.D0*Hr3(0,1,0)
     &    *dm + 176.D0/3.D0*Hr3(0,1,0)*z2 + 176.D0/3.D0*Hr3(0,1,0)*z2*x
     &     - 32372.D0/27.D0*Hr3(0,1,1) + 20596.D0/27.D0*Hr3(0,1,1)*x - 
     &    24920.D0/27.D0*Hr3(0,1,1)*x**2 + 22736.D0/27.D0*Hr3(0,1,1)*dx
     &     + 1616.D0/3.D0*Hr3(0,1,1)*dm )
      cphig3 = cphig3 + nf*ca**2 * ( 304.D0/3.D0*Hr3(0,1,1)*z2 + 304.D0/
     &    3.D0*Hr3(0,1,1)*z2*x - 28324.D0/27.D0*Hr3(1,0,0) + 18980.D0/
     &    27.D0*Hr3(1,0,0)*x - 17432.D0/27.D0*Hr3(1,0,0)*x**2 + 20000.D0
     &    /27.D0*Hr3(1,0,0)*dx + 12128.D0/27.D0*Hr3(1,0,0)*dm - 1164.D0
     &    *Hr3(1,0,1) + 772.D0*Hr3(1,0,1)*x - 7160.D0/9.D0*Hr3(1,0,1)*
     &    x**2 + 8416.D0/9.D0*Hr3(1,0,1)*dx + 5024.D0/9.D0*Hr3(1,0,1)*
     &    dm - 10172.D0/9.D0*Hr3(1,1,0) + 2212.D0/3.D0*Hr3(1,1,0)*x - 
     &    21160.D0/27.D0*Hr3(1,1,0)*x**2 + 24784.D0/27.D0*Hr3(1,1,0)*dx
     &     + 4672.D0/9.D0*Hr3(1,1,0)*dm - 9632.D0/9.D0*Hr3(1,1,1) + 
     &    6328.D0/9.D0*Hr3(1,1,1)*x - 6640.D0/9.D0*Hr3(1,1,1)*x**2 + 
     &    2624.D0/3.D0*Hr3(1,1,1)*dx + 512.D0*Hr3(1,1,1)*dm + 40.D0/3.D0
     &    *Hr4(-1,-1,-1,0) - 304.D0/3.D0*Hr4(-1,-1,-1,0)*x + 1552.D0/9.D
     &    0*Hr4(-1,-1,-1,0)*x**2 + 192.D0*Hr4(-1,-1,-1,0)*dx - 1216.D0/
     &    9.D0*Hr4(-1,-1,-1,0)*dp - 208.D0/9.D0*Hr4(-1,-1,0,0) + 1132.D0
     &    /9.D0*Hr4(-1,-1,0,0)*x - 1928.D0/9.D0*Hr4(-1,-1,0,0)*x**2 - 
     &    2144.D0/9.D0*Hr4(-1,-1,0,0)*dx )
      cphig3 = cphig3 + nf*ca**2 * ( 1568.D0/9.D0*Hr4(-1,-1,0,0)*dp - 
     &    56.D0/3.D0*Hr4(-1,-1,0,1) + 56.D0*Hr4(-1,-1,0,1)*x - 96.D0*
     &    Hr4(-1,-1,0,1)*x**2 - 320.D0/3.D0*Hr4(-1,-1,0,1)*dx + 256.D0/
     &    3.D0*Hr4(-1,-1,0,1)*dp - 224.D0/9.D0*Hr4(-1,0,-1,0) + 584.D0/
     &    9.D0*Hr4(-1,0,-1,0)*x - 1136.D0/9.D0*Hr4(-1,0,-1,0)*x**2 - 
     &    1264.D0/9.D0*Hr4(-1,0,-1,0)*dx + 944.D0/9.D0*Hr4(-1,0,-1,0)*
     &    dp + 920.D0/9.D0*Hr4(-1,0,0,0) - 8.D0/9.D0*Hr4(-1,0,0,0)*x + 
     &    128.D0*Hr4(-1,0,0,0)*x**2 + 136.D0*Hr4(-1,0,0,0)*dx - 1000.D0/
     &    9.D0*Hr4(-1,0,0,0)*dp + 164.D0/3.D0*Hr4(-1,0,0,1) - 36.D0*
     &    Hr4(-1,0,0,1)*x + 256.D0/3.D0*Hr4(-1,0,0,1)*x**2 + 272.D0/3.D0
     &    *Hr4(-1,0,0,1)*dx - 96.D0*Hr4(-1,0,0,1)*dp + 136.D0/3.D0*Hr4(
     &    -1,0,1,0) + 8.D0/3.D0*Hr4(-1,0,1,0)*x + 224.D0/9.D0*Hr4(-1,0,
     &    1,0)*x**2 + 224.D0/9.D0*Hr4(-1,0,1,0)*dx - 128.D0/3.D0*Hr4(-1
     &    ,0,1,0)*dp + 32.D0*Hr4(-1,0,1,1) - 32.D0/3.D0*Hr4(-1,0,1,1)*x
     &     + 224.D0/9.D0*Hr4(-1,0,1,1)*x**2 + 224.D0/9.D0*Hr4(-1,0,1,1)
     &    *dx )
      cphig3 = cphig3 + nf*ca**2 * (  - 128.D0/3.D0*Hr4(-1,0,1,1)*dp + 
     &    184.D0/9.D0*Hr4(0,-1,-1,0) + 320.D0/9.D0*Hr4(0,-1,-1,0)*x - 
     &    1744.D0/9.D0*Hr4(0,-1,-1,0)*x**2 - 96.D0*Hr4(0,-1,-1,0)*dx + 
     &    928.D0/9.D0*Hr4(0,-1,-1,0)*dp + 112.D0/3.D0*Hr4(0,-1,-1,0)*dm
     &     + 148.D0/9.D0*Hr4(0,-1,0,0) + 268.D0/9.D0*Hr4(0,-1,0,0)*x + 
     &    2248.D0/9.D0*Hr4(0,-1,0,0)*x**2 + 640.D0/9.D0*Hr4(0,-1,0,0)*
     &    dx - 128.D0*Hr4(0,-1,0,0)*dp - 464.D0/9.D0*Hr4(0,-1,0,0)*dm
     &     - 48.D0*Hr4(0,-1,0,1) + 248.D0/3.D0*Hr4(0,-1,0,1)*x + 352.D0/
     &    3.D0*Hr4(0,-1,0,1)*x**2 + 32.D0/3.D0*Hr4(0,-1,0,1)*dx - 544.D0
     &    /9.D0*Hr4(0,-1,0,1)*dp - 16.D0*Hr4(0,-1,0,1)*dm - 24.D0*Hr4(0
     &    ,0,-1,0) + 928.D0/9.D0*Hr4(0,0,-1,0)*x + 1904.D0/9.D0*Hr4(0,0
     &    ,-1,0)*x**2 + 64.D0/3.D0*Hr4(0,0,-1,0)*dx - 704.D0/9.D0*Hr4(0
     &    ,0,-1,0)*dp - 640.D0/9.D0*Hr4(0,0,-1,0)*dm - 272.D0/3.D0*Hr4(
     &    0,0,0,0) + 3872.D0/9.D0*Hr4(0,0,0,0)*x - 1168.D0/9.D0*Hr4(0,0
     &    ,0,0)*x**2 + 64.D0*Hr4(0,0,0,0)*dx + 248.D0/9.D0*Hr4(0,0,0,0)
     &    *dp )
      cphig3 = cphig3 + nf*ca**2 * ( 920.D0/9.D0*Hr4(0,0,0,0)*dm - 884.D
     &    0/3.D0*Hr4(0,0,0,1) + 5692.D0/9.D0*Hr4(0,0,0,1)*x - 712.D0/3.D
     &    0*Hr4(0,0,0,1)*x**2 + 544.D0/3.D0*Hr4(0,0,0,1)*dx + 296.D0/9.D
     &    0*Hr4(0,0,0,1)*dp + 2080.D0/9.D0*Hr4(0,0,0,1)*dm - 776.D0/3.D0
     &    *Hr4(0,0,1,0) + 4604.D0/9.D0*Hr4(0,0,1,0)*x - 1984.D0/9.D0*
     &    Hr4(0,0,1,0)*x**2 + 608.D0/3.D0*Hr4(0,0,1,0)*dx + 56.D0/3.D0*
     &    Hr4(0,0,1,0)*dp + 688.D0/3.D0*Hr4(0,0,1,0)*dm - 3232.D0/9.D0*
     &    Hr4(0,0,1,1) + 5684.D0/9.D0*Hr4(0,0,1,1)*x - 264.D0*Hr4(0,0,1
     &    ,1)*x**2 + 784.D0/3.D0*Hr4(0,0,1,1)*dx + 64.D0/3.D0*Hr4(0,0,1
     &    ,1)*dp + 2608.D0/9.D0*Hr4(0,0,1,1)*dm - 2152.D0/9.D0*Hr4(0,1,
     &    0,0) + 3772.D0/9.D0*Hr4(0,1,0,0)*x - 1216.D0/9.D0*Hr4(0,1,0,0
     &    )*x**2 + 1600.D0/9.D0*Hr4(0,1,0,0)*dx + 32.D0/9.D0*Hr4(0,1,0,
     &    0)*dp + 1520.D0/9.D0*Hr4(0,1,0,0)*dm - 2668.D0/9.D0*Hr4(0,1,0
     &    ,1) + 1280.D0/3.D0*Hr4(0,1,0,1)*x - 2072.D0/9.D0*Hr4(0,1,0,1)
     &    *x**2 + 2432.D0/9.D0*Hr4(0,1,0,1)*dx + 16.D0/9.D0*Hr4(0,1,0,1
     &    )*dp )
      cphig3 = cphig3 + nf*ca**2 * ( 2384.D0/9.D0*Hr4(0,1,0,1)*dm - 
     &    3160.D0/9.D0*Hr4(0,1,1,0) + 3568.D0/9.D0*Hr4(0,1,1,0)*x - 784.
     &    D0/3.D0*Hr4(0,1,1,0)*x**2 + 2560.D0/9.D0*Hr4(0,1,1,0)*dx - 16.
     &    D0/9.D0*Hr4(0,1,1,0)*dp + 2624.D0/9.D0*Hr4(0,1,1,0)*dm - 3200.
     &    D0/9.D0*Hr4(0,1,1,1) + 3760.D0/9.D0*Hr4(0,1,1,1)*x - 2320.D0/
     &    9.D0*Hr4(0,1,1,1)*x**2 + 2608.D0/9.D0*Hr4(0,1,1,1)*dx + 2608.D
     &    0/9.D0*Hr4(0,1,1,1)*dm - 160.D0/3.D0*Hr4(1,0,-1,0) + 304.D0/3.
     &    D0*Hr4(1,0,-1,0)*x + 448.D0/9.D0*Hr4(1,0,-1,0)*x**2 - 560.D0/
     &    9.D0*Hr4(1,0,-1,0)*dx - 560.D0/9.D0*Hr4(1,0,-1,0)*dm - 3152.D0
     &    /9.D0*Hr4(1,0,0,0) + 1648.D0/9.D0*Hr4(1,0,0,0)*x - 1376.D0/9.D
     &    0*Hr4(1,0,0,0)*x**2 + 1544.D0/9.D0*Hr4(1,0,0,0)*dx + 1672.D0/
     &    9.D0*Hr4(1,0,0,0)*dm - 472.D0*Hr4(1,0,0,1) + 692.D0/3.D0*Hr4(
     &    1,0,0,1)*x - 216.D0*Hr4(1,0,0,1)*x**2 + 2288.D0/9.D0*Hr4(1,0,
     &    0,1)*dx + 2512.D0/9.D0*Hr4(1,0,0,1)*dm - 4508.D0/9.D0*Hr4(1,0
     &    ,1,0) + 2164.D0/9.D0*Hr4(1,0,1,0)*x - 2368.D0/9.D0*Hr4(1,0,1,
     &    0)*x**2 )
      cphig3 = cphig3 + nf*ca**2 * ( 880.D0/3.D0*Hr4(1,0,1,0)*dx + 2624.
     &    D0/9.D0*Hr4(1,0,1,0)*dm - 4540.D0/9.D0*Hr4(1,0,1,1) + 2288.D0/
     &    9.D0*Hr4(1,0,1,1)*x - 2264.D0/9.D0*Hr4(1,0,1,1)*x**2 + 2608.D0
     &    /9.D0*Hr4(1,0,1,1)*dx + 288.D0*Hr4(1,0,1,1)*dm - 4612.D0/9.D0
     &    *Hr4(1,1,0,0) + 2972.D0/9.D0*Hr4(1,1,0,0)*x - 176.D0*Hr4(1,1,
     &    0,0)*x**2 + 1840.D0/9.D0*Hr4(1,1,0,0)*dx + 1888.D0/9.D0*Hr4(1
     &    ,1,0,0)*dm - 508.D0*Hr4(1,1,0,1) + 784.D0/3.D0*Hr4(1,1,0,1)*x
     &     - 2200.D0/9.D0*Hr4(1,1,0,1)*x**2 + 848.D0/3.D0*Hr4(1,1,0,1)*
     &    dx + 2560.D0/9.D0*Hr4(1,1,0,1)*dm - 4520.D0/9.D0*Hr4(1,1,1,0)
     &     + 2176.D0/9.D0*Hr4(1,1,1,0)*x - 784.D0/3.D0*Hr4(1,1,1,0)*
     &    x**2 + 2672.D0/9.D0*Hr4(1,1,1,0)*dx + 2672.D0/9.D0*Hr4(1,1,1,
     &    0)*dm - 1408.D0/3.D0*Hr4(1,1,1,1) + 704.D0/3.D0*Hr4(1,1,1,1)*
     &    x - 704.D0/3.D0*Hr4(1,1,1,1)*x**2 + 800.D0/3.D0*Hr4(1,1,1,1)*
     &    dx + 800.D0/3.D0*Hr4(1,1,1,1)*dm - 544.D0/3.D0*Hr5(0,-1,-1,-1
     &    ,0) + 544.D0/3.D0*Hr5(0,-1,-1,-1,0)*x + 216.D0*Hr5(0,-1,-1,0,
     &    0) )
      cphig3 = cphig3 + nf*ca**2 * (  - 216.D0*Hr5(0,-1,-1,0,0)*x + 272.
     &    D0/3.D0*Hr5(0,-1,-1,0,1) - 272.D0/3.D0*Hr5(0,-1,-1,0,1)*x + 
     &    368.D0/3.D0*Hr5(0,-1,0,-1,0) - 368.D0/3.D0*Hr5(0,-1,0,-1,0)*x
     &     - 80.D0*Hr5(0,-1,0,0,0) + 80.D0*Hr5(0,-1,0,0,0)*x - 152.D0/3.
     &    D0*Hr5(0,-1,0,0,1) + 152.D0/3.D0*Hr5(0,-1,0,0,1)*x + 16.D0/3.D
     &    0*Hr5(0,-1,0,1,0) - 16.D0/3.D0*Hr5(0,-1,0,1,0)*x + 240.D0*
     &    Hr5(0,0,-1,-1,0) - 176.D0*Hr5(0,0,-1,-1,0)*x - 704.D0/3.D0*
     &    Hr5(0,0,-1,0,0) + 272.D0/3.D0*Hr5(0,0,-1,0,0)*x - 368.D0/3.D0
     &    *Hr5(0,0,-1,0,1) - 112.D0/3.D0*Hr5(0,0,-1,0,1)*x - 656.D0/3.D0
     &    *Hr5(0,0,0,-1,0) + 16.D0/3.D0*Hr5(0,0,0,-1,0)*x - 32.D0*Hr5(0
     &    ,0,0,0,0)*x - 48.D0*Hr5(0,0,0,0,1) - 176.D0/3.D0*Hr5(0,0,0,0,
     &    1)*x - 24.D0*Hr5(0,0,0,1,0) - 24.D0*Hr5(0,0,0,1,0)*x - 40.D0*
     &    Hr5(0,0,0,1,1) - 40.D0*Hr5(0,0,0,1,1)*x - 232.D0/3.D0*Hr5(0,0
     &    ,1,0,0) - 56.D0*Hr5(0,0,1,0,0)*x - 16.D0/3.D0*Hr5(0,0,1,0,1)
     &     + 16.D0/3.D0*Hr5(0,0,1,0,1)*x + 16.D0/3.D0*Hr5(0,0,1,1,0) - 
     &    16.D0/3.D0*Hr5(0,0,1,1,0)*x )
      cphig3 = cphig3 + nf*ca**2 * (  - 224.D0/3.D0*Hr5(0,1,0,-1,0) - 
     &    224.D0/3.D0*Hr5(0,1,0,-1,0)*x - 32.D0*Hr5(0,1,0,0,0) - 32.D0*
     &    Hr5(0,1,0,0,0)*x - 104.D0/3.D0*Hr5(0,1,0,0,1) - 104.D0/3.D0*
     &    Hr5(0,1,0,0,1)*x + 40.D0/3.D0*Hr5(0,1,0,1,0) + 40.D0/3.D0*
     &    Hr5(0,1,0,1,0)*x - 232.D0/3.D0*Hr5(0,1,1,0,0) - 232.D0/3.D0*
     &    Hr5(0,1,1,0,0)*x - 32.D0/3.D0*Hr5(0,1,1,0,1) - 32.D0/3.D0*
     &    Hr5(0,1,1,0,1)*x + 32.D0/3.D0*Hr5(0,1,1,1,0) + 32.D0/3.D0*
     &    Hr5(0,1,1,1,0)*x )
      cphig3 = cphig3 + nf*cf*ca * ( 243749.D0/243.D0 - 71203.D0/486.D0
     &    *x - 697297.D0/729.D0*x**2 - 448.D0*z5 - 248.D0/3.D0*z5*x + 
     &    8726.D0/9.D0*z4 - 3508.D0/9.D0*z4*x - 592.D0/9.D0*z4*x**2 + 
     &    876761.D0/1458.D0*dx + 1760.D0/9.D0*dx*z4 - 112.D0*dp*z4 + 
     &    7810.D0/27.D0*dm + 16.D0/3.D0*dm*z4 + 8650.D0/27.D0*z3 + 
     &    26314.D0/27.D0*z3*x + 10360.D0/27.D0*z3*x**2 - 6752.D0/9.D0*
     &    z3*dx - 2152.D0/9.D0*z3*dm - 72658.D0/81.D0*z2 + 133346.D0/81.
     &    D0*z2*x + 7088.D0/27.D0*z2*x**2 - 8228.D0/27.D0*z2*dx - 100.D0
     &    /3.D0*z2*dm + 1232.D0/3.D0*z2*z3 + 736.D0*z2*z3*x - 904.D0/3.D
     &    0*Hr1(-1)*z3 - 904.D0/3.D0*Hr1(-1)*z3*x + 464.D0/3.D0*Hr1(-1)
     &    *z3*x**2 + 464.D0/3.D0*Hr1(-1)*z3*dx - 6712.D0/9.D0*Hr1(-1)*
     &    z2 - 7288.D0/9.D0*Hr1(-1)*z2*x + 1496.D0/9.D0*Hr1(-1)*z2*x**2
     &     + 2072.D0/9.D0*Hr1(-1)*z2*dx - 267017.D0/243.D0*Hr1(0) + 
     &    149515.D0/243.D0*Hr1(0)*x - 1340.D0*Hr1(0)*x**2 + 1400.D0/3.D0
     &    *Hr1(0)*z4 + 1748.D0/3.D0*Hr1(0)*z4*x + 181973.D0/243.D0*Hr1(
     &    0)*dx )
      cphig3 = cphig3 + nf*cf*ca * (  - 24.D0*Hr1(0)*dp + 2020.D0/9.D0*
     &    Hr1(0)*dm + 148.D0/3.D0*Hr1(0)*z3 - 628.D0*Hr1(0)*z3*x + 192.D
     &    0*Hr1(0)*z3*x**2 - 2560.D0/9.D0*Hr1(0)*z3*dx - 128.D0/3.D0*
     &    Hr1(0)*z3*dp - 64.D0*Hr1(0)*z3*dm + 3418.D0/27.D0*Hr1(0)*z2
     &     + 5890.D0/27.D0*Hr1(0)*z2*x + 15760.D0/27.D0*Hr1(0)*z2*x**2
     &     - 5296.D0/27.D0*Hr1(0)*z2*dx - 176.D0/9.D0*Hr1(0)*z2*dm - 
     &    17180.D0/81.D0*Hr1(1) + 8024.D0/81.D0*Hr1(1)*x - 76036.D0/81.D
     &    0*Hr1(1)*x**2 + 83680.D0/81.D0*Hr1(1)*dx + 598.D0/3.D0*Hr1(1)
     &    *dm + 8.D0/3.D0*Hr1(1)*z3 + 376.D0/3.D0*Hr1(1)*z3*x + 3152.D0/
     &    9.D0*Hr1(1)*z3*x**2 - 3152.D0/9.D0*Hr1(1)*z3*dx - 128.D0*Hr1(
     &    1)*z3*dm - 2888.D0/9.D0*Hr1(1)*z2 + 272.D0*Hr1(1)*z2*x + 
     &    10952.D0/27.D0*Hr1(1)*z2*x**2 - 8912.D0/27.D0*Hr1(1)*z2*dx + 
     &    800.D0/3.D0*Hr2(-1,-1)*z2 + 800.D0/3.D0*Hr2(-1,-1)*z2*x - 
     &    2144.D0/9.D0*Hr2(-1,-1)*z2*x**2 - 2144.D0/9.D0*Hr2(-1,-1)*z2*
     &    dx + 11528.D0/9.D0*Hr2(-1,0) + 11072.D0/9.D0*Hr2(-1,0)*x + 
     &    184.D0/3.D0*Hr2(-1,0)*x**2 )
      cphig3 = cphig3 + nf*cf*ca * ( 976.D0/9.D0*Hr2(-1,0)*dx - 32.D0/9.
     &    D0*Hr2(-1,0)*dx**2 - 128.D0/3.D0*Hr2(-1,0)*z2 - 128.D0/3.D0*
     &    Hr2(-1,0)*z2*x - 1120.D0/3.D0*Hr2(0,-1)*z3 + 1120.D0/3.D0*
     &    Hr2(0,-1)*z3*x - 1480.D0/3.D0*Hr2(0,-1)*z2 + 224.D0/3.D0*Hr2(
     &    0,-1)*z2*x + 1568.D0/9.D0*Hr2(0,-1)*z2*x**2 + 32.D0*Hr2(0,-1)
     &    *z2*dx - 256.D0/3.D0*Hr2(0,-1)*z2*dm + 27662.D0/81.D0*Hr2(0,0
     &    ) - 92566.D0/81.D0*Hr2(0,0)*x - 2504.D0/27.D0*Hr2(0,0)*x**2
     &     + 11744.D0/27.D0*Hr2(0,0)*dx + 24.D0*Hr2(0,0)*dm - 496.D0/3.D
     &    0*Hr2(0,0)*z3 - 2608.D0/3.D0*Hr2(0,0)*z3*x - 3868.D0/9.D0*
     &    Hr2(0,0)*z2 - 6460.D0/9.D0*Hr2(0,0)*z2*x + 32.D0*Hr2(0,0)*z2*
     &    x**2 - 256.D0/3.D0*Hr2(0,0)*z2*dx - 64.D0/3.D0*Hr2(0,0)*z2*dp
     &     + 64.D0*Hr2(0,0)*z2*dm + 72658.D0/81.D0*Hr2(0,1) - 33698.D0/
     &    81.D0*Hr2(0,1)*x - 7088.D0/27.D0*Hr2(0,1)*x**2 + 11156.D0/27.D
     &    0*Hr2(0,1)*dx + 100.D0/3.D0*Hr2(0,1)*dm - 416.D0*Hr2(0,1)*z3
     &     - 416.D0*Hr2(0,1)*z3*x - 4496.D0/9.D0*Hr2(0,1)*z2 + 664.D0/9.
     &    D0*Hr2(0,1)*z2*x )
      cphig3 = cphig3 + nf*cf*ca * ( 1216.D0/9.D0*Hr2(0,1)*z2*x**2 - 
     &    1472.D0/9.D0*Hr2(0,1)*z2*dx + 18292.D0/27.D0*Hr2(1,0) - 13702.
     &    D0/27.D0*Hr2(1,0)*x - 2992.D0/9.D0*Hr2(1,0)*x**2 + 1454.D0/9.D
     &    0*Hr2(1,0)*dx + 32.D0*Hr2(1,0)*dm - 640.D0/3.D0*Hr2(1,0)*z2
     &     + 640.D0/3.D0*Hr2(1,0)*z2*x + 1600.D0/9.D0*Hr2(1,0)*z2*x**2
     &     - 1600.D0/9.D0*Hr2(1,0)*z2*dx + 21076.D0/27.D0*Hr2(1,1) - 
     &    17338.D0/27.D0*Hr2(1,1)*x - 21904.D0/81.D0*Hr2(1,1)*x**2 + 
     &    11986.D0/81.D0*Hr2(1,1)*dx + 32.D0*Hr2(1,1)*dm - 1112.D0/3.D0
     &    *Hr2(1,1)*z2 + 1112.D0/3.D0*Hr2(1,1)*z2*x + 544.D0/3.D0*Hr2(1
     &    ,1)*z2*x**2 - 544.D0/3.D0*Hr2(1,1)*z2*dx - 3952.D0/9.D0*Hr3(
     &    -1,-1,0) - 4240.D0/9.D0*Hr3(-1,-1,0)*x + 656.D0/3.D0*Hr3(-1,
     &    -1,0)*x**2 + 752.D0/3.D0*Hr3(-1,-1,0)*dx + 6128.D0/9.D0*Hr3(
     &    -1,0,0) + 6776.D0/9.D0*Hr3(-1,0,0)*x - 5512.D0/27.D0*Hr3(-1,0
     &    ,0)*x**2 - 7456.D0/27.D0*Hr3(-1,0,0)*dx + 4736.D0/9.D0*Hr3(-1
     &    ,0,1) + 5168.D0/9.D0*Hr3(-1,0,1)*x - 512.D0/9.D0*Hr3(-1,0,1)*
     &    x**2 )
      cphig3 = cphig3 + nf*cf*ca * (  - 944.D0/9.D0*Hr3(-1,0,1)*dx + 
     &    1408.D0/3.D0*Hr3(0,-1,-1)*z2 - 1408.D0/3.D0*Hr3(0,-1,-1)*z2*x
     &     + 4384.D0/9.D0*Hr3(0,-1,0) + 3368.D0/9.D0*Hr3(0,-1,0)*x - 
     &    7600.D0/27.D0*Hr3(0,-1,0)*x**2 - 256.D0/27.D0*Hr3(0,-1,0)*dx
     &     - 128.D0/3.D0*Hr3(0,-1,0)*z2 + 128.D0/3.D0*Hr3(0,-1,0)*z2*x
     &     - 400.D0*Hr3(0,0,-1)*z2 + 128.D0*Hr3(0,0,-1)*z2*x - 23150.D0/
     &    27.D0*Hr3(0,0,0) + 10096.D0/27.D0*Hr3(0,0,0)*x - 19568.D0/27.D
     &    0*Hr3(0,0,0)*x**2 + 592.D0/3.D0*Hr3(0,0,0)*dx + 256.D0/3.D0*
     &    Hr3(0,0,0)*z2 - 2384.D0/3.D0*Hr3(0,0,0)*z2*x - 3418.D0/27.D0*
     &    Hr3(0,0,1) + 4214.D0/27.D0*Hr3(0,0,1)*x - 15760.D0/27.D0*Hr3(
     &    0,0,1)*x**2 + 560.D0/3.D0*Hr3(0,0,1)*dx + 176.D0/9.D0*Hr3(0,0
     &    ,1)*dm - 1280.D0/3.D0*Hr3(0,0,1)*z2 - 1712.D0/3.D0*Hr3(0,0,1)
     &    *z2*x + 716.D0/27.D0*Hr3(0,1,0) + 12332.D0/27.D0*Hr3(0,1,0)*x
     &     - 12688.D0/27.D0*Hr3(0,1,0)*x**2 + 536.D0/3.D0*Hr3(0,1,0)*dx
     &     - 176.D0/9.D0*Hr3(0,1,0)*dm - 992.D0/3.D0*Hr3(0,1,0)*z2 - 
     &    992.D0/3.D0*Hr3(0,1,0)*z2*x )
      cphig3 = cphig3 + nf*cf*ca * ( 4468.D0/27.D0*Hr3(0,1,1) + 11788.D0
     &    /27.D0*Hr3(0,1,1)*x - 11672.D0/27.D0*Hr3(0,1,1)*x**2 + 472.D0/
     &    3.D0*Hr3(0,1,1)*dx - 1232.D0/3.D0*Hr3(0,1,1)*z2 - 1232.D0/3.D0
     &    *Hr3(0,1,1)*z2*x + 1792.D0/9.D0*Hr3(1,0,0) - 1144.D0/9.D0*
     &    Hr3(1,0,0)*x - 11800.D0/27.D0*Hr3(1,0,0)*x**2 + 9856.D0/27.D0
     &    *Hr3(1,0,0)*dx + 304.D0/3.D0*Hr3(1,0,1) - 328.D0/9.D0*Hr3(1,0
     &    ,1)*x - 8000.D0/27.D0*Hr3(1,0,1)*x**2 + 5528.D0/27.D0*Hr3(1,0
     &    ,1)*dx - 56.D0/9.D0*Hr3(1,1,0) + 208.D0/3.D0*Hr3(1,1,0)*x - 
     &    2800.D0/9.D0*Hr3(1,1,0)*x**2 + 824.D0/3.D0*Hr3(1,1,0)*dx - 68.
     &    D0/3.D0*Hr3(1,1,1) + 164.D0/3.D0*Hr3(1,1,1)*x - 6664.D0/27.D0
     &    *Hr3(1,1,1)*x**2 + 5800.D0/27.D0*Hr3(1,1,1)*dx + 544.D0*Hr4(
     &    -1,-1,-1,0) + 544.D0*Hr4(-1,-1,-1,0)*x - 1472.D0/9.D0*Hr4(-1,
     &    -1,-1,0)*x**2 - 1472.D0/9.D0*Hr4(-1,-1,-1,0)*dx - 1400.D0/3.D0
     &    *Hr4(-1,-1,0,0) - 1400.D0/3.D0*Hr4(-1,-1,0,0)*x + 1696.D0/9.D0
     &    *Hr4(-1,-1,0,0)*x**2 + 1696.D0/9.D0*Hr4(-1,-1,0,0)*dx + 16.D0/
     &    3.D0*Hr4(-1,-1,0,1) )
      cphig3 = cphig3 + nf*cf*ca * ( 16.D0/3.D0*Hr4(-1,-1,0,1)*x + 1408.
     &    D0/9.D0*Hr4(-1,-1,0,1)*x**2 + 1408.D0/9.D0*Hr4(-1,-1,0,1)*dx
     &     - 1136.D0/3.D0*Hr4(-1,0,-1,0) - 1136.D0/3.D0*Hr4(-1,0,-1,0)*
     &    x + 320.D0/3.D0*Hr4(-1,0,-1,0)*x**2 + 320.D0/3.D0*Hr4(-1,0,-1
     &    ,0)*dx + 344.D0/3.D0*Hr4(-1,0,0,0) + 344.D0/3.D0*Hr4(-1,0,0,0
     &    )*x + 64.D0*Hr4(-1,0,0,0)*x**2 + 64.D0*Hr4(-1,0,0,0)*dx + 152.
     &    D0/3.D0*Hr4(-1,0,0,1) + 152.D0/3.D0*Hr4(-1,0,0,1)*x + 416.D0/
     &    9.D0*Hr4(-1,0,0,1)*x**2 + 416.D0/9.D0*Hr4(-1,0,0,1)*dx + 160.D
     &    0/3.D0*Hr4(-1,0,1,0) + 160.D0/3.D0*Hr4(-1,0,1,0)*x + 640.D0/9.
     &    D0*Hr4(-1,0,1,0)*x**2 + 640.D0/9.D0*Hr4(-1,0,1,0)*dx + 224.D0/
     &    3.D0*Hr4(-1,0,1,1) + 224.D0/3.D0*Hr4(-1,0,1,1)*x + 704.D0/9.D0
     &    *Hr4(-1,0,1,1)*x**2 + 704.D0/9.D0*Hr4(-1,0,1,1)*dx - 1712.D0/
     &    3.D0*Hr4(0,-1,-1,0) - 352.D0*Hr4(0,-1,-1,0)*x + 1088.D0/9.D0*
     &    Hr4(0,-1,-1,0)*x**2 + 320.D0/3.D0*Hr4(0,-1,-1,0)*dx + 1712.D0/
     &    3.D0*Hr4(0,-1,0,0) + 136.D0/3.D0*Hr4(0,-1,0,0)*x - 800.D0/9.D0
     &    *Hr4(0,-1,0,0)*x**2 )
      cphig3 = cphig3 + nf*cf*ca * (  - 320.D0/9.D0*Hr4(0,-1,0,0)*dx + 
     &    128.D0/3.D0*Hr4(0,-1,0,0)*dm + 208.D0*Hr4(0,-1,0,1) - 752.D0/
     &    3.D0*Hr4(0,-1,0,1)*x - 1024.D0/9.D0*Hr4(0,-1,0,1)*x**2 + 64.D0
     &    /3.D0*Hr4(0,-1,0,1)*dx + 256.D0/3.D0*Hr4(0,-1,0,1)*dm + 720.D0
     &    *Hr4(0,0,-1,0) - 496.D0/3.D0*Hr4(0,0,-1,0)*x - 64.D0/3.D0*
     &    Hr4(0,0,-1,0)*x**2 - 128.D0/3.D0*Hr4(0,0,-1,0)*dp + 3140.D0/9.
     &    D0*Hr4(0,0,0,0) + 7292.D0/9.D0*Hr4(0,0,0,0)*x + 128.D0/3.D0*
     &    Hr4(0,0,0,0)*dx + 64.D0/3.D0*Hr4(0,0,0,0)*dp - 64.D0/3.D0*
     &    Hr4(0,0,0,0)*dm + 3868.D0/9.D0*Hr4(0,0,0,1) + 4972.D0/9.D0*
     &    Hr4(0,0,0,1)*x - 32.D0*Hr4(0,0,0,1)*x**2 + 256.D0/3.D0*Hr4(0,
     &    0,0,1)*dx - 128.D0/3.D0*Hr4(0,0,0,1)*dm + 2752.D0/9.D0*Hr4(0,
     &    0,1,0) + 1576.D0/9.D0*Hr4(0,0,1,0)*x - 256.D0/3.D0*Hr4(0,0,1,
     &    0)*x**2 + 320.D0/3.D0*Hr4(0,0,1,0)*dx + 2960.D0/9.D0*Hr4(0,0,
     &    1,1) + 1664.D0/9.D0*Hr4(0,0,1,1)*x - 96.D0*Hr4(0,0,1,1)*x**2
     &     + 320.D0/3.D0*Hr4(0,0,1,1)*dx + 3976.D0/9.D0*Hr4(0,1,0,0) - 
     &    104.D0/9.D0*Hr4(0,1,0,0)*x )
      cphig3 = cphig3 + nf*cf*ca * (  - 1216.D0/9.D0*Hr4(0,1,0,0)*x**2
     &     + 1376.D0/9.D0*Hr4(0,1,0,0)*dx + 1928.D0/9.D0*Hr4(0,1,0,1)
     &     + 920.D0/9.D0*Hr4(0,1,0,1)*x - 224.D0/3.D0*Hr4(0,1,0,1)*x**2
     &     + 992.D0/9.D0*Hr4(0,1,0,1)*dx + 2024.D0/9.D0*Hr4(0,1,1,0) + 
     &    776.D0/9.D0*Hr4(0,1,1,0)*x - 800.D0/9.D0*Hr4(0,1,1,0)*x**2 + 
     &    1184.D0/9.D0*Hr4(0,1,1,0)*dx + 1648.D0/9.D0*Hr4(0,1,1,1) + 
     &    544.D0/9.D0*Hr4(0,1,1,1)*x - 640.D0/9.D0*Hr4(0,1,1,1)*x**2 + 
     &    1024.D0/9.D0*Hr4(0,1,1,1)*dx + 1184.D0/3.D0*Hr4(1,0,-1,0) - 
     &    1184.D0/3.D0*Hr4(1,0,-1,0)*x - 128.D0/9.D0*Hr4(1,0,-1,0)*x**2
     &     + 128.D0/9.D0*Hr4(1,0,-1,0)*dx + 136.D0*Hr4(1,0,0,0) - 136.D0
     &    *Hr4(1,0,0,0)*x - 1600.D0/9.D0*Hr4(1,0,0,0)*x**2 + 1600.D0/9.D
     &    0*Hr4(1,0,0,0)*dx + 664.D0/3.D0*Hr4(1,0,0,1) - 664.D0/3.D0*
     &    Hr4(1,0,0,1)*x - 1184.D0/9.D0*Hr4(1,0,0,1)*x**2 + 1184.D0/9.D0
     &    *Hr4(1,0,0,1)*dx + 48.D0*Hr4(1,0,1,0) - 48.D0*Hr4(1,0,1,0)*x
     &     - 96.D0*Hr4(1,0,1,0)*x**2 + 96.D0*Hr4(1,0,1,0)*dx + 56.D0*
     &    Hr4(1,0,1,1) )
      cphig3 = cphig3 + nf*cf*ca * (  - 56.D0*Hr4(1,0,1,1)*x - 224.D0/3.
     &    D0*Hr4(1,0,1,1)*x**2 + 224.D0/3.D0*Hr4(1,0,1,1)*dx + 280.D0*
     &    Hr4(1,1,0,0) - 280.D0*Hr4(1,1,0,0)*x - 1600.D0/9.D0*Hr4(1,1,0
     &    ,0)*x**2 + 1600.D0/9.D0*Hr4(1,1,0,0)*dx + 296.D0/3.D0*Hr4(1,1
     &    ,0,1) - 296.D0/3.D0*Hr4(1,1,0,1)*x - 896.D0/9.D0*Hr4(1,1,0,1)
     &    *x**2 + 896.D0/9.D0*Hr4(1,1,0,1)*dx + 152.D0/3.D0*Hr4(1,1,1,0
     &    ) - 152.D0/3.D0*Hr4(1,1,1,0)*x - 896.D0/9.D0*Hr4(1,1,1,0)*
     &    x**2 + 896.D0/9.D0*Hr4(1,1,1,0)*dx + 176.D0/3.D0*Hr4(1,1,1,1)
     &     - 176.D0/3.D0*Hr4(1,1,1,1)*x - 704.D0/9.D0*Hr4(1,1,1,1)*x**2
     &     + 704.D0/9.D0*Hr4(1,1,1,1)*dx + 1472.D0/3.D0*Hr5(0,-1,-1,-1,
     &    0) - 1472.D0/3.D0*Hr5(0,-1,-1,-1,0)*x - 496.D0*Hr5(0,-1,-1,0,
     &    0) + 496.D0*Hr5(0,-1,-1,0,0)*x - 224.D0*Hr5(0,-1,-1,0,1) + 
     &    224.D0*Hr5(0,-1,-1,0,1)*x - 992.D0/3.D0*Hr5(0,-1,0,-1,0) + 
     &    992.D0/3.D0*Hr5(0,-1,0,-1,0)*x - 16.D0/3.D0*Hr5(0,-1,0,0,0)
     &     + 16.D0/3.D0*Hr5(0,-1,0,0,0)*x - 16.D0*Hr5(0,-1,0,0,1) + 16.D
     &    0*Hr5(0,-1,0,0,1)*x )
      cphig3 = cphig3 + nf*cf*ca * (  - 64.D0*Hr5(0,-1,0,1,0) + 64.D0*
     &    Hr5(0,-1,0,1,0)*x - 64.D0*Hr5(0,-1,0,1,1) + 64.D0*Hr5(0,-1,0,
     &    1,1)*x - 544.D0*Hr5(0,0,-1,-1,0) + 448.D0*Hr5(0,0,-1,-1,0)*x
     &     + 304.D0*Hr5(0,0,-1,0,0) - 144.D0*Hr5(0,0,-1,0,0)*x + 128.D0
     &    *Hr5(0,0,-1,0,1) + 96.D0*Hr5(0,0,-1,0,1)*x + 1024.D0/3.D0*
     &    Hr5(0,0,0,-1,0) + 32.D0*Hr5(0,0,0,-1,0)*x - 480.D0*Hr5(0,0,0,
     &    0,0) + 752.D0*Hr5(0,0,0,0,0)*x - 256.D0/3.D0*Hr5(0,0,0,0,1)
     &     + 2480.D0/3.D0*Hr5(0,0,0,0,1)*x + 208.D0/3.D0*Hr5(0,0,0,1,0)
     &     + 1744.D0/3.D0*Hr5(0,0,0,1,0)*x + 112.D0*Hr5(0,0,0,1,1) + 
     &    624.D0*Hr5(0,0,0,1,1)*x + 384.D0*Hr5(0,0,1,0,0) + 1600.D0/3.D0
     &    *Hr5(0,0,1,0,0)*x + 464.D0/3.D0*Hr5(0,0,1,0,1) + 1040.D0/3.D0
     &    *Hr5(0,0,1,0,1)*x + 560.D0/3.D0*Hr5(0,0,1,1,0) + 1136.D0/3.D0
     &    *Hr5(0,0,1,1,0)*x + 416.D0/3.D0*Hr5(0,0,1,1,1) + 992.D0/3.D0*
     &    Hr5(0,0,1,1,1)*x + 640.D0/3.D0*Hr5(0,1,0,-1,0) + 640.D0/3.D0*
     &    Hr5(0,1,0,-1,0)*x + 880.D0/3.D0*Hr5(0,1,0,0,0) + 880.D0/3.D0*
     &    Hr5(0,1,0,0,0)*x )
      cphig3 = cphig3 + nf*cf*ca * ( 272.D0*Hr5(0,1,0,0,1) + 272.D0*
     &    Hr5(0,1,0,0,1)*x + 128.D0*Hr5(0,1,0,1,0) + 128.D0*Hr5(0,1,0,1
     &    ,0)*x + 112.D0*Hr5(0,1,0,1,1) + 112.D0*Hr5(0,1,0,1,1)*x + 
     &    1072.D0/3.D0*Hr5(0,1,1,0,0) + 1072.D0/3.D0*Hr5(0,1,1,0,0)*x
     &     + 496.D0/3.D0*Hr5(0,1,1,0,1) + 496.D0/3.D0*Hr5(0,1,1,0,1)*x
     &     + 400.D0/3.D0*Hr5(0,1,1,1,0) + 400.D0/3.D0*Hr5(0,1,1,1,0)*x
     &     + 352.D0/3.D0*Hr5(0,1,1,1,1) + 352.D0/3.D0*Hr5(0,1,1,1,1)*x
     &     )
      cphig3 = cphig3 + nf*cf**2 * ( 48955.D0/162.D0 - 716.D0/81.D0*x
     &     - 9722.D0/27.D0*x**2 + 224.D0/3.D0*z5 + 320.D0/3.D0*z5*x - 
     &    150.D0*z4 + 754.D0/3.D0*z4*x - 184.D0/3.D0*z4*x**2 + 1039.D0/
     &    18.D0*dx + 416.D0/9.D0*dx*z4 + 112.D0*dp*z4 - dm - 64.D0/3.D0
     &    *dm*z4 + 50.D0/9.D0*z3 - 9218.D0/9.D0*z3*x + 2288.D0/9.D0*z3*
     &    x**2 + 880.D0/9.D0*z3*dx - 856.D0/9.D0*z2 - 44314.D0/27.D0*z2
     &    *x + 10568.D0/27.D0*z2*x**2 - 3112.D0/27.D0*z2*dx + 32.D0/3.D0
     &    *z2*z3 - 352.D0/3.D0*z2*z3*x - 8.D0*Hr1(-1)*z3 - 8.D0*Hr1(-1)
     &    *z3*x - 736.D0/3.D0*Hr1(-1)*z3*x**2 - 736.D0/3.D0*Hr1(-1)*z3*
     &    dx + 712.D0*Hr1(-1)*z2 + 2056.D0/3.D0*Hr1(-1)*z2*x - 1216.D0/
     &    9.D0*Hr1(-1)*z2*x**2 - 976.D0/9.D0*Hr1(-1)*z2*dx + 7442.D0/27.
     &    D0*Hr1(0) + 773.D0/27.D0*Hr1(0)*x - 36508.D0/81.D0*Hr1(0)*
     &    x**2 - 760.D0/3.D0*Hr1(0)*z4 + 560.D0/3.D0*Hr1(0)*z4*x + 1672.
     &    D0/27.D0*Hr1(0)*dx - 56.D0*Hr1(0)*z3 + 144.D0*Hr1(0)*z3*x + 
     &    1088.D0/9.D0*Hr1(0)*z3*x**2 + 128.D0/3.D0*Hr1(0)*z3*dx + 128.D
     &    0/3.D0*Hr1(0)*z3*dp )
      cphig3 = cphig3 + nf*cf**2 * (  - 64.D0*Hr1(0)*z3*dm - 78.D0*Hr1(
     &    0)*z2 - 890.D0*Hr1(0)*z2*x + 2624.D0/9.D0*Hr1(0)*z2*x**2 - 
     &    544.D0/9.D0*Hr1(0)*z2*dx + 7141.D0/27.D0*Hr1(1) + 1340.D0/27.D
     &    0*Hr1(1)*x - 36508.D0/81.D0*Hr1(1)*x**2 + 11065.D0/81.D0*Hr1(
     &    1)*dx + 40.D0/3.D0*Hr1(1)*z3 - 40.D0/3.D0*Hr1(1)*z3*x - 1120.D
     &    0/9.D0*Hr1(1)*z3*x**2 + 1120.D0/9.D0*Hr1(1)*z3*dx + 452.D0/3.D
     &    0*Hr1(1)*z2 - 548.D0/3.D0*Hr1(1)*z2*x + 1408.D0/9.D0*Hr1(1)*
     &    z2*x**2 - 1120.D0/9.D0*Hr1(1)*z2*dx + 64.D0*Hr2(-1,-1)*z2 + 
     &    64.D0*Hr2(-1,-1)*z2*x + 896.D0/3.D0*Hr2(-1,-1)*z2*x**2 + 896.D
     &    0/3.D0*Hr2(-1,-1)*z2*dx - 12016.D0/9.D0*Hr2(-1,0) - 36040.D0/
     &    27.D0*Hr2(-1,0)*x - 16.D0/3.D0*Hr2(-1,0)*x**2 - 40.D0/9.D0*
     &    Hr2(-1,0)*dx + 32.D0/27.D0*Hr2(-1,0)*dx**2 - 368.D0/3.D0*Hr2(
     &    -1,0)*z2 - 368.D0/3.D0*Hr2(-1,0)*z2*x - 1600.D0/9.D0*Hr2(-1,0
     &    )*z2*x**2 - 1600.D0/9.D0*Hr2(-1,0)*z2*dx + 336.D0*Hr2(0,-1)*
     &    z3 - 336.D0*Hr2(0,-1)*z3*x + 544.D0/3.D0*Hr2(0,-1)*z2 - 704.D0
     &    /3.D0*Hr2(0,-1)*z2*x )
      cphig3 = cphig3 + nf*cf**2 * (  - 896.D0/3.D0*Hr2(0,-1)*z2*x**2
     &     - 128.D0/3.D0*Hr2(0,-1)*z2*dx + 256.D0/3.D0*Hr2(0,-1)*z2*dm
     &     + 2141.D0/9.D0*Hr2(0,0) + 42253.D0/27.D0*Hr2(0,0)*x - 9776.D0
     &    /27.D0*Hr2(0,0)*x**2 + 88.D0/3.D0*Hr2(0,0)*dx - 712.D0/3.D0*
     &    Hr2(0,0)*z3 + 40.D0*Hr2(0,0)*z3*x - 112.D0*Hr2(0,0)*z2 - 136.D
     &    0*Hr2(0,0)*z2*x + 352.D0/3.D0*Hr2(0,0)*z2*x**2 - 64.D0/3.D0*
     &    Hr2(0,0)*z2*dx + 64.D0/3.D0*Hr2(0,0)*z2*dp - 64.D0*Hr2(0,0)*
     &    z2*dm + 856.D0/9.D0*Hr2(0,1) + 2758.D0/9.D0*Hr2(0,1)*x - 
     &    10568.D0/27.D0*Hr2(0,1)*x**2 + 2992.D0/27.D0*Hr2(0,1)*dx + 
     &    560.D0/3.D0*Hr2(0,1)*z3 + 560.D0/3.D0*Hr2(0,1)*z3*x - 56.D0*
     &    Hr2(0,1)*z2 - 264.D0*Hr2(0,1)*z2*x - 32.D0*Hr2(0,1)*z2*x**2
     &     - 64.D0/3.D0*Hr2(0,1)*z2*dx + 686.D0/9.D0*Hr2(1,0) + 482.D0/
     &    9.D0*Hr2(1,0)*x - 9920.D0/27.D0*Hr2(1,0)*x**2 + 6416.D0/27.D0
     &    *Hr2(1,0)*dx + 376.D0/3.D0*Hr2(1,0)*z2 - 376.D0/3.D0*Hr2(1,0)
     &    *z2*x - 544.D0/9.D0*Hr2(1,0)*z2*x**2 + 544.D0/9.D0*Hr2(1,0)*
     &    z2*dx )
      cphig3 = cphig3 + nf*cf**2 * ( 70.D0/3.D0*Hr2(1,1) + 1334.D0/9.D0
     &    *Hr2(1,1)*x - 10568.D0/27.D0*Hr2(1,1)*x**2 + 5936.D0/27.D0*
     &    Hr2(1,1)*dx + 136.D0*Hr2(1,1)*z2 - 136.D0*Hr2(1,1)*z2*x - 32.D
     &    0*Hr2(1,1)*z2*x**2 + 32.D0*Hr2(1,1)*z2*dx + 1424.D0/3.D0*Hr3(
     &    -1,-1,0) + 1264.D0/3.D0*Hr3(-1,-1,0)*x - 1600.D0/9.D0*Hr3(-1,
     &    -1,0)*x**2 - 1120.D0/9.D0*Hr3(-1,-1,0)*dx - 9104.D0/9.D0*Hr3(
     &    -1,0,0) - 8864.D0/9.D0*Hr3(-1,0,0)*x + 112.D0*Hr3(-1,0,0)*
     &    x**2 + 256.D0/3.D0*Hr3(-1,0,0)*dx - 1424.D0/3.D0*Hr3(-1,0,1)
     &     - 1424.D0/3.D0*Hr3(-1,0,1)*x + 416.D0/9.D0*Hr3(-1,0,1)*x**2
     &     + 416.D0/9.D0*Hr3(-1,0,1)*dx - 384.D0*Hr3(0,-1,-1)*z2 + 384.D
     &    0*Hr3(0,-1,-1)*z2*x - 7120.D0/9.D0*Hr3(0,-1,0) - 848.D0/3.D0*
     &    Hr3(0,-1,0)*x + 1600.D0/9.D0*Hr3(0,-1,0)*x**2 + 544.D0/3.D0*
     &    Hr3(0,-1,0)*z2 - 544.D0/3.D0*Hr3(0,-1,0)*z2*x + 1568.D0/3.D0*
     &    Hr3(0,0,-1)*z2 - 320.D0/3.D0*Hr3(0,0,-1)*z2*x + 946.D0/9.D0*
     &    Hr3(0,0,0) + 9140.D0/9.D0*Hr3(0,0,0)*x - 608.D0/3.D0*Hr3(0,0,
     &    0)*x**2 )
      cphig3 = cphig3 + nf*cf**2 * (  - 616.D0/3.D0*Hr3(0,0,0)*z2 - 616.
     &    D0/3.D0*Hr3(0,0,0)*z2*x + 78.D0*Hr3(0,0,1) + 1822.D0/3.D0*
     &    Hr3(0,0,1)*x - 2624.D0/9.D0*Hr3(0,0,1)*x**2 + 544.D0/9.D0*
     &    Hr3(0,0,1)*dx + 320.D0/3.D0*Hr3(0,0,1)*z2 + 32.D0/3.D0*Hr3(0,
     &    0,1)*z2*x + 220.D0*Hr3(0,1,0) + 340.D0/3.D0*Hr3(0,1,0)*x - 
     &    1888.D0/9.D0*Hr3(0,1,0)*x**2 + 1136.D0/9.D0*Hr3(0,1,0)*dx + 
     &    144.D0*Hr3(0,1,0)*z2 + 144.D0*Hr3(0,1,0)*z2*x + 416.D0/3.D0*
     &    Hr3(0,1,1) + 232.D0/3.D0*Hr3(0,1,1)*x - 704.D0/3.D0*Hr3(0,1,1
     &    )*x**2 + 1136.D0/9.D0*Hr3(0,1,1)*dx + 368.D0/3.D0*Hr3(0,1,1)*
     &    z2 + 368.D0/3.D0*Hr3(0,1,1)*z2*x - 16.D0/3.D0*Hr3(1,0,0) + 80.
     &    D0/3.D0*Hr3(1,0,0)*x - 272.D0/3.D0*Hr3(1,0,0)*x**2 + 208.D0/3.
     &    D0*Hr3(1,0,0)*dx + 260.D0/3.D0*Hr3(1,0,1) - 28.D0*Hr3(1,0,1)*
     &    x - 736.D0/3.D0*Hr3(1,0,1)*x**2 + 560.D0/3.D0*Hr3(1,0,1)*dx
     &     + 820.D0/9.D0*Hr3(1,1,0) - 196.D0/9.D0*Hr3(1,1,0)*x - 1888.D0
     &    /9.D0*Hr3(1,1,0)*x**2 + 1264.D0/9.D0*Hr3(1,1,0)*dx + 812.D0/9.
     &    D0*Hr3(1,1,1) )
      cphig3 = cphig3 + nf*cf**2 * (  - 236.D0/9.D0*Hr3(1,1,1)*x - 704.D
     &    0/3.D0*Hr3(1,1,1)*x**2 + 512.D0/3.D0*Hr3(1,1,1)*dx - 320.D0*
     &    Hr4(-1,-1,-1,0) - 320.D0*Hr4(-1,-1,-1,0)*x + 512.D0/3.D0*Hr4(
     &    -1,-1,-1,0)*x**2 + 512.D0/3.D0*Hr4(-1,-1,-1,0)*dx + 592.D0/3.D
     &    0*Hr4(-1,-1,0,0) + 592.D0/3.D0*Hr4(-1,-1,0,0)*x - 2752.D0/9.D0
     &    *Hr4(-1,-1,0,0)*x**2 - 2752.D0/9.D0*Hr4(-1,-1,0,0)*dx - 224.D0
     &    *Hr4(-1,-1,0,1) - 224.D0*Hr4(-1,-1,0,1)*x - 640.D0/3.D0*Hr4(
     &    -1,-1,0,1)*x**2 - 640.D0/3.D0*Hr4(-1,-1,0,1)*dx + 704.D0/3.D0
     &    *Hr4(-1,0,-1,0) + 704.D0/3.D0*Hr4(-1,0,-1,0)*x - 1280.D0/9.D0
     &    *Hr4(-1,0,-1,0)*x**2 - 1280.D0/9.D0*Hr4(-1,0,-1,0)*dx - 256.D0
     &    /3.D0*Hr4(-1,0,0,0) - 256.D0/3.D0*Hr4(-1,0,0,0)*x + 1216.D0/9.
     &    D0*Hr4(-1,0,0,0)*x**2 + 1216.D0/9.D0*Hr4(-1,0,0,0)*dx + 112.D0
     &    *Hr4(-1,0,0,1) + 112.D0*Hr4(-1,0,0,1)*x + 320.D0/3.D0*Hr4(-1,
     &    0,0,1)*x**2 + 320.D0/3.D0*Hr4(-1,0,0,1)*dx + 320.D0*Hr4(0,-1,
     &    -1,0) + 192.D0*Hr4(0,-1,-1,0)*x - 512.D0/3.D0*Hr4(0,-1,-1,0)*
     &    x**2 )
      cphig3 = cphig3 + nf*cf**2 * (  - 256.D0/3.D0*Hr4(0,-1,-1,0)*dx
     &     - 320.D0*Hr4(0,-1,0,0) + 208.D0/3.D0*Hr4(0,-1,0,0)*x + 2752.D
     &    0/9.D0*Hr4(0,-1,0,0)*x**2 + 128.D0/3.D0*Hr4(0,-1,0,0)*dx - 
     &    128.D0/3.D0*Hr4(0,-1,0,0)*dm - 64.D0/3.D0*Hr4(0,-1,0,1) + 992.
     &    D0/3.D0*Hr4(0,-1,0,1)*x + 640.D0/3.D0*Hr4(0,-1,0,1)*x**2 - 
     &    256.D0/3.D0*Hr4(0,-1,0,1)*dm - 1472.D0/3.D0*Hr4(0,0,-1,0) + 
     &    128.D0/3.D0*Hr4(0,0,-1,0)*x + 1280.D0/9.D0*Hr4(0,0,-1,0)*x**2
     &     + 128.D0/3.D0*Hr4(0,0,-1,0)*dp + 44.D0/3.D0*Hr4(0,0,0,0) + 
     &    136.D0*Hr4(0,0,0,0)*x - 512.D0/9.D0*Hr4(0,0,0,0)*x**2 - 64.D0/
     &    3.D0*Hr4(0,0,0,0)*dp + 64.D0/3.D0*Hr4(0,0,0,0)*dm + 112.D0*
     &    Hr4(0,0,0,1) + 536.D0/3.D0*Hr4(0,0,0,1)*x - 352.D0/3.D0*Hr4(0
     &    ,0,0,1)*x**2 + 64.D0/3.D0*Hr4(0,0,0,1)*dx + 128.D0/3.D0*Hr4(0
     &    ,0,0,1)*dm + 200.D0*Hr4(0,0,1,0) + 192.D0*Hr4(0,0,1,0)*x - 64.
     &    D0*Hr4(0,0,1,0)*x**2 + 128.D0/3.D0*Hr4(0,0,1,0)*dx + 680.D0/3.
     &    D0*Hr4(0,0,1,1) + 616.D0/3.D0*Hr4(0,0,1,1)*x - 224.D0/3.D0*
     &    Hr4(0,0,1,1)*x**2 )
      cphig3 = cphig3 + nf*cf**2 * ( 128.D0/3.D0*Hr4(0,0,1,1)*dx + 64.D0
     &    /3.D0*Hr4(0,1,0,0) + 104.D0*Hr4(0,1,0,0)*x - 32.D0/3.D0*Hr4(0
     &    ,1,0,0)*x**2 + 32.D0/3.D0*Hr4(0,1,0,0)*dx + 216.D0*Hr4(0,1,0,
     &    1) + 168.D0*Hr4(0,1,0,1)*x - 160.D0/3.D0*Hr4(0,1,0,1)*x**2 + 
     &    64.D0*Hr4(0,1,0,1)*dx + 488.D0/3.D0*Hr4(0,1,1,0) + 392.D0/3.D0
     &    *Hr4(0,1,1,0)*x - 416.D0/9.D0*Hr4(0,1,1,0)*x**2 + 128.D0/3.D0
     &    *Hr4(0,1,1,0)*dx + 200.D0*Hr4(0,1,1,1) + 464.D0/3.D0*Hr4(0,1,
     &    1,1)*x - 448.D0/9.D0*Hr4(0,1,1,1)*x**2 + 160.D0/3.D0*Hr4(0,1,
     &    1,1)*dx - 256.D0*Hr4(1,0,-1,0) + 256.D0*Hr4(1,0,-1,0)*x - 128.
     &    D0/3.D0*Hr4(1,0,0,0) + 128.D0/3.D0*Hr4(1,0,0,0)*x + 704.D0/9.D
     &    0*Hr4(1,0,0,0)*x**2 - 704.D0/9.D0*Hr4(1,0,0,0)*dx - 136.D0*
     &    Hr4(1,0,0,1) + 136.D0*Hr4(1,0,0,1)*x - 32.D0/3.D0*Hr4(1,0,0,1
     &    )*x**2 + 32.D0/3.D0*Hr4(1,0,0,1)*dx + 64.D0*Hr4(1,0,1,0) - 64.
     &    D0*Hr4(1,0,1,0)*x - 64.D0*Hr4(1,0,1,0)*x**2 + 64.D0*Hr4(1,0,1
     &    ,0)*dx + 56.D0*Hr4(1,0,1,1) - 56.D0*Hr4(1,0,1,1)*x - 224.D0/3.
     &    D0*Hr4(1,0,1,1)*x**2 )
      cphig3 = cphig3 + nf*cf**2 * ( 224.D0/3.D0*Hr4(1,0,1,1)*dx + 8.D0
     &    *Hr4(1,1,0,0) - 8.D0*Hr4(1,1,0,0)*x - 32.D0/3.D0*Hr4(1,1,0,0)
     &    *x**2 + 32.D0/3.D0*Hr4(1,1,0,0)*dx + 24.D0*Hr4(1,1,0,1) - 24.D
     &    0*Hr4(1,1,0,1)*x - 160.D0/3.D0*Hr4(1,1,0,1)*x**2 + 160.D0/3.D0
     &    *Hr4(1,1,0,1)*dx + 152.D0/3.D0*Hr4(1,1,1,0) - 152.D0/3.D0*
     &    Hr4(1,1,1,0)*x - 416.D0/9.D0*Hr4(1,1,1,0)*x**2 + 416.D0/9.D0*
     &    Hr4(1,1,1,0)*dx + 112.D0/3.D0*Hr4(1,1,1,1) - 112.D0/3.D0*Hr4(
     &    1,1,1,1)*x - 448.D0/9.D0*Hr4(1,1,1,1)*x**2 + 448.D0/9.D0*Hr4(
     &    1,1,1,1)*dx - 384.D0*Hr5(0,-1,-1,-1,0) + 384.D0*Hr5(0,-1,-1,
     &    -1,0)*x + 1504.D0/3.D0*Hr5(0,-1,-1,0,0) - 1504.D0/3.D0*Hr5(0,
     &    -1,-1,0,0)*x + 192.D0*Hr5(0,-1,-1,0,1) - 192.D0*Hr5(0,-1,-1,0
     &    ,1)*x + 896.D0/3.D0*Hr5(0,-1,0,-1,0) - 896.D0/3.D0*Hr5(0,-1,0
     &    ,-1,0)*x - 640.D0/3.D0*Hr5(0,-1,0,0,0) + 640.D0/3.D0*Hr5(0,-1
     &    ,0,0,0)*x - 96.D0*Hr5(0,-1,0,0,1) + 96.D0*Hr5(0,-1,0,0,1)*x
     &     + 1600.D0/3.D0*Hr5(0,0,-1,-1,0) - 1024.D0/3.D0*Hr5(0,0,-1,-1
     &    ,0)*x )
      cphig3 = cphig3 + nf*cf**2 * (  - 608.D0*Hr5(0,0,-1,0,0) + 416.D0/
     &    3.D0*Hr5(0,0,-1,0,0)*x - 256.D0*Hr5(0,0,-1,0,1) - 64.D0*Hr5(0
     &    ,0,-1,0,1)*x - 576.D0*Hr5(0,0,0,-1,0) + 120.D0*Hr5(0,0,0,0,0)
     &     + 120.D0*Hr5(0,0,0,0,0)*x + 616.D0/3.D0*Hr5(0,0,0,0,1) + 616.
     &    D0/3.D0*Hr5(0,0,0,0,1)*x + 176.D0*Hr5(0,0,0,1,0) + 176.D0*
     &    Hr5(0,0,0,1,0)*x + 640.D0/3.D0*Hr5(0,0,0,1,1) + 640.D0/3.D0*
     &    Hr5(0,0,0,1,1)*x - 160.D0/3.D0*Hr5(0,0,1,0,0) - 32.D0/3.D0*
     &    Hr5(0,0,1,0,0)*x + 160.D0*Hr5(0,0,1,0,1) + 160.D0*Hr5(0,0,1,0
     &    ,1)*x + 128.D0*Hr5(0,0,1,1,0) + 128.D0*Hr5(0,0,1,1,0)*x + 448.
     &    D0/3.D0*Hr5(0,0,1,1,1) + 448.D0/3.D0*Hr5(0,0,1,1,1)*x - 128.D0
     &    *Hr5(0,1,0,-1,0) - 128.D0*Hr5(0,1,0,-1,0)*x - 128.D0*Hr5(0,1,
     &    0,0,0) - 128.D0*Hr5(0,1,0,0,0)*x - 176.D0/3.D0*Hr5(0,1,0,0,1)
     &     - 176.D0/3.D0*Hr5(0,1,0,0,1)*x + 320.D0/3.D0*Hr5(0,1,0,1,0)
     &     + 320.D0/3.D0*Hr5(0,1,0,1,0)*x + 112.D0*Hr5(0,1,0,1,1) + 112.
     &    D0*Hr5(0,1,0,1,1)*x - 16.D0/3.D0*Hr5(0,1,1,0,0) - 16.D0/3.D0*
     &    Hr5(0,1,1,0,0)*x )
      cphig3 = cphig3 + nf*cf**2 * ( 208.D0/3.D0*Hr5(0,1,1,0,1) + 208.D0
     &    /3.D0*Hr5(0,1,1,0,1)*x + 80.D0*Hr5(0,1,1,1,0) + 80.D0*Hr5(0,1
     &    ,1,1,0)*x + 224.D0/3.D0*Hr5(0,1,1,1,1) + 224.D0/3.D0*Hr5(0,1,
     &    1,1,1)*x )
      cphig3 = cphig3 + nf**2*ca * ( 70240.D0/729.D0 - 95804.D0/729.D0*
     &    x + 85472.D0/729.D0*x**2 - 344365.D0/1458.D0*dx - 138493.D0/
     &    1458.D0*dm - 520.D0/27.D0*z3 + 248.D0/27.D0*z3*x - 256.D0/27.D
     &    0*z3*x**2 - 296.D0/27.D0*z3*dx - 296.D0/27.D0*z3*dm - 6014.D0/
     &    81.D0*z2 + 5518.D0/81.D0*z2*x - 4208.D0/81.D0*z2*x**2 + 2504.D
     &    0/27.D0*z2*dx + 584.D0/9.D0*z2*dm + 6970.D0/81.D0*Hr1(0) - 
     &    2960.D0/27.D0*Hr1(0)*x + 20218.D0/243.D0*Hr1(0)*x**2 - 13988.D
     &    0/81.D0*Hr1(0)*dx - 6740.D0/81.D0*Hr1(0)*dm - 968.D0/27.D0*
     &    Hr1(0)*z2 + 616.D0/27.D0*Hr1(0)*z2*x - 176.D0/9.D0*Hr1(0)*z2*
     &    x**2 + 256.D0/9.D0*Hr1(0)*z2*dx + 256.D0/9.D0*Hr1(0)*z2*dm + 
     &    7445.D0/81.D0*Hr1(1) - 820.D0/9.D0*Hr1(1)*x + 20218.D0/243.D0
     &    *Hr1(1)*x**2 - 38125.D0/243.D0*Hr1(1)*dx - 6652.D0/81.D0*Hr1(
     &    1)*dm - 352.D0/9.D0*Hr1(1)*z2 + 176.D0/9.D0*Hr1(1)*z2*x - 176.
     &    D0/9.D0*Hr1(1)*z2*x**2 + 304.D0/9.D0*Hr1(1)*z2*dx + 304.D0/9.D
     &    0*Hr1(1)*z2*dm + 5548.D0/81.D0*Hr2(0,0) - 6248.D0/81.D0*Hr2(0
     &    ,0)*x )
      cphig3 = cphig3 + nf**2*ca * ( 4312.D0/81.D0*Hr2(0,0)*x**2 - 2368.
     &    D0/27.D0*Hr2(0,0)*dx - 56.D0*Hr2(0,0)*dm + 6014.D0/81.D0*Hr2(
     &    0,1) - 5518.D0/81.D0*Hr2(0,1)*x + 4208.D0/81.D0*Hr2(0,1)*x**2
     &     - 2504.D0/27.D0*Hr2(0,1)*dx - 584.D0/9.D0*Hr2(0,1)*dm + 2240.
     &    D0/27.D0*Hr2(1,0) - 1564.D0/27.D0*Hr2(1,0)*x + 4312.D0/81.D0*
     &    Hr2(1,0)*x**2 - 7408.D0/81.D0*Hr2(1,0)*dx - 584.D0/9.D0*Hr2(1
     &    ,0)*dm + 2218.D0/27.D0*Hr2(1,1) - 518.D0/9.D0*Hr2(1,1)*x + 
     &    4208.D0/81.D0*Hr2(1,1)*x**2 - 7304.D0/81.D0*Hr2(1,1)*dx - 584.
     &    D0/9.D0*Hr2(1,1)*dm + 856.D0/27.D0*Hr3(0,0,0) - 728.D0/27.D0*
     &    Hr3(0,0,0)*x + 176.D0/9.D0*Hr3(0,0,0)*x**2 - 176.D0/9.D0*Hr3(
     &    0,0,0)*dx - 176.D0/9.D0*Hr3(0,0,0)*dm + 968.D0/27.D0*Hr3(0,0,
     &    1) - 616.D0/27.D0*Hr3(0,0,1)*x + 176.D0/9.D0*Hr3(0,0,1)*x**2
     &     - 256.D0/9.D0*Hr3(0,0,1)*dx - 256.D0/9.D0*Hr3(0,0,1)*dm + 
     &    992.D0/27.D0*Hr3(0,1,0) - 592.D0/27.D0*Hr3(0,1,0)*x + 176.D0/
     &    9.D0*Hr3(0,1,0)*x**2 - 256.D0/9.D0*Hr3(0,1,0)*dx - 256.D0/9.D0
     &    *Hr3(0,1,0)*dm )
      cphig3 = cphig3 + nf**2*ca * ( 1024.D0/27.D0*Hr3(0,1,1) - 560.D0/
     &    27.D0*Hr3(0,1,1)*x + 176.D0/9.D0*Hr3(0,1,1)*x**2 - 32.D0*Hr3(
     &    0,1,1)*dx - 32.D0*Hr3(0,1,1)*dm + 352.D0/9.D0*Hr3(1,0,0) - 
     &    176.D0/9.D0*Hr3(1,0,0)*x + 176.D0/9.D0*Hr3(1,0,0)*x**2 - 256.D
     &    0/9.D0*Hr3(1,0,0)*dx - 256.D0/9.D0*Hr3(1,0,0)*dm + 352.D0/9.D0
     &    *Hr3(1,0,1) - 176.D0/9.D0*Hr3(1,0,1)*x + 176.D0/9.D0*Hr3(1,0,
     &    1)*x**2 - 304.D0/9.D0*Hr3(1,0,1)*dx - 304.D0/9.D0*Hr3(1,0,1)*
     &    dm + 352.D0/9.D0*Hr3(1,1,0) - 176.D0/9.D0*Hr3(1,1,0)*x + 176.D
     &    0/9.D0*Hr3(1,1,0)*x**2 - 272.D0/9.D0*Hr3(1,1,0)*dx - 272.D0/9.
     &    D0*Hr3(1,1,0)*dm + 352.D0/9.D0*Hr3(1,1,1) - 176.D0/9.D0*Hr3(1
     &    ,1,1)*x + 176.D0/9.D0*Hr3(1,1,1)*x**2 - 32.D0*Hr3(1,1,1)*dx
     &     - 32.D0*Hr3(1,1,1)*dm )
      cphig3 = cphig3 + nf**2*cf * (  - 3518.D0/9.D0 + 6898.D0/27.D0*x
     &     + 135584.D0/729.D0*x**2 - 92.D0/9.D0*z4 - 92.D0/9.D0*z4*x - 
     &    105398.D0/729.D0*dx - 350.D0/9.D0*dm + 1076.D0/27.D0*z3 + 
     &    1292.D0/27.D0*z3*x - 32.D0/27.D0*z3*x**2 + 1552.D0/27.D0*z3*
     &    dx + 112.D0/3.D0*z3*dm + 8020.D0/81.D0*z2 + 4600.D0/81.D0*z2*
     &    x - 3200.D0/81.D0*z2*x**2 + 1264.D0/27.D0*z2*dx - 62890.D0/
     &    243.D0*Hr1(0) - 12562.D0/243.D0*Hr1(0)*x + 26192.D0/243.D0*
     &    Hr1(0)*x**2 - 7370.D0/81.D0*Hr1(0)*dx - 100.D0/9.D0*Hr1(0)*dm
     &     + 40.D0/3.D0*Hr1(0)*z3 + 40.D0/3.D0*Hr1(0)*z3*x + 2492.D0/27.
     &    D0*Hr1(0)*z2 + 2156.D0/27.D0*Hr1(0)*z2*x - 160.D0/27.D0*Hr1(0
     &    )*z2*x**2 + 160.D0/9.D0*Hr1(0)*z2*dx + 32.D0/9.D0*Hr1(0)*z2*
     &    dm - 2956.D0/27.D0*Hr1(1) + 1594.D0/27.D0*Hr1(1)*x + 26192.D0/
     &    243.D0*Hr1(1)*x**2 - 20414.D0/243.D0*Hr1(1)*dx - 20.D0/3.D0*
     &    Hr1(1)*dm + 56.D0/9.D0*Hr1(1)*z2 - 8.D0*Hr1(1)*z2*x - 160.D0/
     &    27.D0*Hr1(1)*z2*x**2 + 64.D0/27.D0*Hr1(1)*z2*dx - 14240.D0/81.
     &    D0*Hr2(0,0) )
      cphig3 = cphig3 + nf**2*cf * (  - 9416.D0/81.D0*Hr2(0,0)*x + 3376.
     &    D0/81.D0*Hr2(0,0)*x**2 - 1520.D0/27.D0*Hr2(0,0)*dx + 328.D0/9.
     &    D0*Hr2(0,0)*z2 + 328.D0/9.D0*Hr2(0,0)*z2*x - 8020.D0/81.D0*
     &    Hr2(0,1) - 4600.D0/81.D0*Hr2(0,1)*x + 3200.D0/81.D0*Hr2(0,1)*
     &    x**2 - 1264.D0/27.D0*Hr2(0,1)*dx + 80.D0/9.D0*Hr2(0,1)*z2 + 
     &    80.D0/9.D0*Hr2(0,1)*z2*x - 32.D0*Hr2(1,0) + 224.D0/9.D0*Hr2(1
     &    ,0)*x + 3376.D0/81.D0*Hr2(1,0)*x**2 - 2512.D0/81.D0*Hr2(1,0)*
     &    dx - 24.D0*Hr2(1,1) + 56.D0/3.D0*Hr2(1,1)*x + 3200.D0/81.D0*
     &    Hr2(1,1)*x**2 - 2768.D0/81.D0*Hr2(1,1)*dx - 3508.D0/27.D0*
     &    Hr3(0,0,0) - 3304.D0/27.D0*Hr3(0,0,0)*x + 224.D0/27.D0*Hr3(0,
     &    0,0)*x**2 - 224.D0/9.D0*Hr3(0,0,0)*dx - 2492.D0/27.D0*Hr3(0,0
     &    ,1) - 2156.D0/27.D0*Hr3(0,0,1)*x + 160.D0/27.D0*Hr3(0,0,1)*
     &    x**2 - 160.D0/9.D0*Hr3(0,0,1)*dx - 32.D0/9.D0*Hr3(0,0,1)*dm
     &     - 1208.D0/27.D0*Hr3(0,1,0) - 1232.D0/27.D0*Hr3(0,1,0)*x + 
     &    160.D0/27.D0*Hr3(0,1,0)*x**2 - 32.D0/3.D0*Hr3(0,1,0)*dx + 32.D
     &    0/9.D0*Hr3(0,1,0)*dm )
      cphig3 = cphig3 + nf**2*cf * (  - 1240.D0/27.D0*Hr3(0,1,1) - 1072.
     &    D0/27.D0*Hr3(0,1,1)*x + 128.D0/27.D0*Hr3(0,1,1)*x**2 - 32.D0/
     &    3.D0*Hr3(0,1,1)*dx - 56.D0/9.D0*Hr3(1,0,0) + 56.D0/9.D0*Hr3(1
     &    ,0,0)*x + 224.D0/27.D0*Hr3(1,0,0)*x**2 - 224.D0/27.D0*Hr3(1,0
     &    ,0)*dx - 56.D0/9.D0*Hr3(1,0,1) + 8.D0*Hr3(1,0,1)*x + 160.D0/
     &    27.D0*Hr3(1,0,1)*x**2 - 64.D0/27.D0*Hr3(1,0,1)*dx - 8.D0/3.D0
     &    *Hr3(1,1,0) + 8.D0/9.D0*Hr3(1,1,0)*x + 160.D0/27.D0*Hr3(1,1,0
     &    )*x**2 - 256.D0/27.D0*Hr3(1,1,0)*dx - 32.D0/9.D0*Hr3(1,1,1)
     &     + 32.D0/9.D0*Hr3(1,1,1)*x + 128.D0/27.D0*Hr3(1,1,1)*x**2 - 
     &    128.D0/27.D0*Hr3(1,1,1)*dx - 536.D0/9.D0*Hr4(0,0,0,0) - 536.D0
     &    /9.D0*Hr4(0,0,0,0)*x - 328.D0/9.D0*Hr4(0,0,0,1) - 328.D0/9.D0
     &    *Hr4(0,0,0,1)*x - 208.D0/9.D0*Hr4(0,0,1,0) - 208.D0/9.D0*Hr4(
     &    0,0,1,0)*x - 176.D0/9.D0*Hr4(0,0,1,1) - 176.D0/9.D0*Hr4(0,0,1
     &    ,1)*x - 112.D0/9.D0*Hr4(0,1,0,0) - 112.D0/9.D0*Hr4(0,1,0,0)*x
     &     - 80.D0/9.D0*Hr4(0,1,0,1) - 80.D0/9.D0*Hr4(0,1,0,1)*x - 80.D0
     &    /9.D0*Hr4(0,1,1,0) )
      cphig3 = cphig3 + nf**2*cf * (  - 80.D0/9.D0*Hr4(0,1,1,0)*x - 64.D
     &    0/9.D0*Hr4(0,1,1,1) - 64.D0/9.D0*Hr4(0,1,1,1)*x )
      cphig3 = cphig3 + nf**3 * ( 200.D0/81.D0*dx + 200.D0/81.D0*dm - 
     &    16.D0/9.D0*z2*dx - 16.D0/9.D0*z2*dm + 80.D0/27.D0*Hr1(0)*dx
     &     + 80.D0/27.D0*Hr1(0)*dm + 80.D0/27.D0*Hr1(1)*dx + 80.D0/27.D0
     &    *Hr1(1)*dm + 16.D0/9.D0*Hr2(0,0)*dx + 16.D0/9.D0*Hr2(0,0)*dm
     &     + 16.D0/9.D0*Hr2(0,1)*dx + 16.D0/9.D0*Hr2(0,1)*dm + 16.D0/9.D
     &    0*Hr2(1,0)*dx + 16.D0/9.D0*Hr2(1,0)*dm + 16.D0/9.D0*Hr2(1,1)*
     &    dx + 16.D0/9.D0*Hr2(1,1)*dm )
*
* ...The soft (`+'-distribution) part of the coefficient function
*
       CP3A5 =
     &    +8.D0*ca**3 
       CP3A4 = 
     &    +100.D0/9.D0*ca**2*nf
     &    -550.D0/9.D0*ca**3
       CP3A3 = 
     &    +16.D0/3.D0*ca*nf**2
     &    -256.D0/3.D0*ca**2*nf
     &    +340.D0*ca**3
     &    -128.D0*z2*ca**3
       CP3A2 = 
     &    +8.D0/9.D0*nf**3
     &    -292.D0/9.D0*ca*nf**2
     &    +3106.D0/9.D0*ca**2*nf
     &    -9623.D0/9.D0*ca**3
     &    +16.D0*cf*ca*nf
     &    +256.D0*z3*ca**3
     &    -344.D0/3.D0*z2*ca**2*nf
     &    +1892.D0/3.D0*z2*ca**3
       CP3A1 =
     &    -80.D0/27.D0*nf**3
     &    +6652.D0/81.D0*ca*nf**2
     &    -67730.D0/81.D0*ca**2*nf
     &    +192268.D0/81.D0*ca**3
     &    +20.D0/3.D0*cf*nf**2
     &    -598.D0/3.D0*cf*ca*nf
     &    +128.D0/3.D0*z3*ca**2*nf
     &    -2816.D0/3.D0*z3*ca**3
     &    +128.D0*z3*cf*ca*nf
     &    -272.D0/9.D0*z2*ca*nf**2
     &    +4192.D0/9.D0*z2*ca**2*nf
     &    -16268.D0/9.D0*z2*ca**3
     &    +1316.D0/5.D0*z2**2*ca**3
       CP3A0 = 
     &    +200.D0/81.D0*nf**3
     &    -138493.D0/1458.D0*ca*nf**2
     &    +1234307.D0/1458.D0*ca**2*nf
     &    -1616486.D0/729.D0*ca**3
     &    -350.D0/9.D0*cf*nf**2
     &    +7810.D0/27.D0*cf*ca*nf
     &    -cf**2*nf
     &    +80.D0*z5*ca**3
     &    -152.D0/27.D0*z3*ca*nf**2
     &    -1816.D0/9.D0*z3*ca**2*nf
     &    +40454.D0/27.D0*z3*ca**3
     &    +80.D0/3.D0*z3*cf*nf**2
     &    -1624.D0/9.D0*z3*cf*ca*nf
     &    -16.D0/9.D0*z2*nf**3
     &    +584.D0/9.D0*z2*ca*nf**2
     &    -55388.D0/81.D0*z2*ca**2*nf
     &    +169910.D0/81.D0*z2*ca**3
     &    -32.D0*z2*cf*ca*nf
     &    -1280.D0/3.D0*z2*z3*ca**3
     &    +1538.D0/15.D0*z2**2*ca**2*nf
     &    -7931.D0/15.D0*z2**2*ca**3
     &    -32.D0/5.D0*z2**2*cf*ca*nf
*
       CPHIG3L = DM* ( DL1**5 * CP3A5 + DL1**4 * CP3A4 + DL1**3 * CP3A3
     ,               + DL1**2 * CP3A2 + DL1    * CP3A1 + CP3A0 )

* ...The regular piece of the coefficient function
*
       CPHIG3A = cphig3 - CPHIG3L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular (soft) piece
*
       FUNCTION CPHIG3B (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / CP3SOFT / CP3A0, CP3A1, CP3A2, CP3A3, CP3A4, CP3A5
*
       DL1 = LOG (1.D0-Y)
       DM  = 1.D0/(1.D0-Y)
*
       CPHIG3B = DM* ( DL1**5 * CP3A5 + DL1**4 * CP3A4 + DL1**3 * CP3A3
     ,               + DL1**2 * CP3A2 + DL1    * CP3A1 + CP3A0 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece 
*
       FUNCTION CPHIG3C (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
       COMMON / CP3SOFT / CP3A0, CP3A1, CP3A2, CP3A3, CP3A4, CP3A5
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...The coefficient of delta(1-x)
*
       C3DELT =
     &    -1000.D0/729.D0*nf**3
     &    +174769.D0/972.D0*ca*nf**2
     &    -1988899.D0/972.D0*ca**2*nf
     &    +14160613.D0/2916.D0*ca**3
     &    +28945.D0/162.D0*cf*nf**2
     &    -411137.D0/324.D0*cf*ca*nf
     &    +751.D0/9.D0*cf**2*nf
     &    +1064.D0/9.D0*z5*ca**2*nf
     &    +4048.D0/9.D0*z5*ca**3
     &    +200.D0*z5*cf*ca*nf
     &    -400.D0*z5*cf**2*nf
     &    +404.D0/9.D0*z3*ca*nf**2
     &    +6794.D0/27.D0*z3*ca**2*nf
     &    -90632.D0/27.D0*z3*ca**3
     &    -1144.D0/9.D0*z3*cf*nf**2
     &    +6664.D0/9.D0*z3*cf*ca*nf
     &    +740.D0/3.D0*z3*cf**2*nf
     &    +464.D0/3.D0*z3**2*ca**3
     &    +80.D0/27.D0*z2*nf**3
     &    -6740.D0/81.D0*z2*ca*nf**2
     &    +70774.D0/81.D0*z2*ca**2*nf
     &    -196718.D0/81.D0*z2*ca**3
     &    -100.D0/9.D0*z2*cf*nf**2
     &    +2128.D0/9.D0*z2*cf*ca*nf
     &    -24.D0*z2*z3*ca**2*nf
     &    +836.D0*z2*z3*ca**3
     &    -128.D0*z2*z3*cf*ca*nf
     &    +608.D0/45.D0*z2**2*ca*nf**2
     &    -28526.D0/135.D0*z2**2*ca**2*nf
     &    +22501.D0/27.D0*z2**2*ca**3
     &    -32.D0/45.D0*z2**2*cf*nf**2
     &    +176.D0/45.D0*z2**2*cf*ca*nf
     &    -15644.D0/105.D0*z2**3*ca**3
*
       DL1 = LOG (1.D0-Y)
*
       CPHIG3C =  DL1**6 * CP3A5/6.D0 + DL1**5 * CP3A4/5.D0
     ,          + DL1**4 * CP3A3/4.D0 + DL1**3 * CP3A2/3.D0
     ,          + DL1**2 * CP3A1/2.D0 + DL1 * CP3A0 + C3DELT 
*
       RETURN
       END
*
* =================================================================av==


==> xkij1e.f <==
*
* ..File: xkij1e.f    K_ij^(1)
* 
*
* ..The two-loop physical evolution kernel for the system (F_2, F_phi)  
*    of structure function at mu_r = Q, expanded in alpha_s/(4 pi).
*
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
* 
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..Reference: G. Soar, S. Moch, J. Vermaseren and A. Vogt,
*              arXiv:0912.0369 [hep-ph]
*
* =====================================================================
*
*
* ..K_22, regular part
*
       FUNCTION XK221A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, N1, N2, NW, I1, I2, I3
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ..The soft coefficient for use in XK222B and XK222C
*
       COMMON / K21SOFT / K21A1, K21A0
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DL1 = LOG (1.D0-X)
*
* ...The harmonic polylogs up to weight NW = 2 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The physical kernel in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      Kqq1 =
     &  + cf*ca * (  - 164.D0/9.D0 - 434.D0/9.D0*x + 367.D0/9.D0*dm + 8.
     &    D0*z2*x + 8.D0*z2*dp - 8.D0*z2*dm - 44.D0/3.D0*Hr1(0) - 44.D0/
     &    3.D0*Hr1(0)*x + 88.D0/3.D0*Hr1(0)*dm - 22.D0/3.D0*Hr1(1) - 22.
     &    D0/3.D0*Hr1(1)*x + 44.D0/3.D0*Hr1(1)*dm - 8.D0*Hr2(-1,0) + 8.D
     &    0*Hr2(-1,0)*x + 16.D0*Hr2(-1,0)*dp - 8.D0*Hr2(0,0)*x - 8.D0*
     &    Hr2(0,0)*dp + 8.D0*Hr2(0,0)*dm )
      Kqq1 = Kqq1 + cf**2 * (  - 4.D0 + 4.D0*x + 8.D0*z2 - 8.D0*z2*x -
     &    16.D0*z2*dp + 8.D0*Hr1(0) - 12.D0*Hr1(0)*dm + 16.D0*Hr2(-1,0)
     &     - 16.D0*Hr2(-1,0)*x - 32.D0*Hr2(-1,0)*dp - 12.D0*Hr2(0,0) +
     &    4.D0*Hr2(0,0)*x + 16.D0*Hr2(0,0)*dp - 8.D0*Hr2(0,1) - 8.D0*
     &    Hr2(0,1)*x + 16.D0*Hr2(0,1)*dm - 8.D0*Hr2(1,0) - 8.D0*Hr2(1,0
     &    )*x + 16.D0*Hr2(1,0)*dm )
      Kqq1 = Kqq1 + nf*cf * (  - 382.D0/9.D0 + 338.D0/9.D0*x - 16.D0/3.D
     &    0*x**2 + 64.D0/3.D0*dx - 58.D0/9.D0*dm + 8.D0/3.D0*Hr1(0) -
     &    28.D0/3.D0*Hr1(0)*x + 32.D0/3.D0*Hr1(0)*x**2 + 16.D0/3.D0*
     &    Hr1(0)*dx - 16.D0/3.D0*Hr1(0)*dm + 4.D0/3.D0*Hr1(1) + 4.D0/3.D
     &    0*Hr1(1)*x - 8.D0/3.D0*Hr1(1)*dm - 8.D0*Hr2(0,0) - 8.D0*Hr2(0
     &    ,0)*x )
*
* ...The soft (`+'-distribution) part of the kernel
*
       K21A1 =
     &    +8.D0/3.D0*cf*nf
     &    -44.D0/3.D0*cf*ca
       K21A0 =
     &    -58.D0/9.D0*cf*nf
     &    +367.D0/9.D0*cf*ca
     &    -8.D0*z2*cf*ca
*
       Kqq1L = DM* ( DL1* K21A1 + K21A0 )

* ...The regular piece of the kernel
*
       XK221A = Kqq1 - Kqq1L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular (soft) piece.
*
       FUNCTION XK221B (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / K21SOFT / K21A1, K21A0
*
       DL1 = LOG (1.D0-Y)
       DM  = 1.D0/(1.D0-Y)
*
       XK221B  = DM* (DL1* K21A1 + K21A0 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece.
*
       FUNCTION XK221C (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
       COMMON / K21SOFT / K21A1, K21A0
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...The coefficient of delta(1-x)
*
       K21DELT = 
     &    -19.D0/3.D0*cf*nf
     &    +215.D0/6.D0*cf*ca
     &    +3.D0/2.D0*cf**2
     &    -12.D0*z3*cf*ca
     &    +24.D0*z3*cf**2
     &    -16.D0/3.D0*z2*cf*nf
     &    +88.D0/3.D0*z2*cf*ca
     &    -12.D0*z2*cf**2
*
       DL1 = LOG (1.D0-Y)
*
       XK221C = DL1**2 * K21A1/2.D0 + DL1 * K21A0 + K21DELT
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..K_2phi 
*
       FUNCTION XK2P1A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, N1, N2, NW, I1, I2, I3
       PARAMETER ( N1 = -1, N2 = 1, NW = 2 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ...Colour factors and an abbreviation
*
       CF  = 4./3.D0
       CA  = 3.D0
*
       DX = 1.D0/X
*
* ...The harmonic polylogs up to weight 2 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The physical kernel in terms of the harmonic polylogs
*
      Kqg1 =
     &  + nf*ca * (  - 644.D0/9.D0 + 310.D0/9.D0*x + 4.D0*x**2 + 200.D0/
     &    9.D0*dx - 8.D0*z2 - 16.D0*z2*x**2 - 22.D0/3.D0*Hr1(0) - 196.D0
     &    /3.D0*Hr1(0)*x + 44.D0*Hr1(0)*x**2 + 16.D0/3.D0*Hr1(0)*dx + 2.
     &    D0/3.D0*Hr1(1) - 100.D0/3.D0*Hr1(1)*x + 100.D0/3.D0*Hr1(1)*
     &    x**2 - 8.D0*Hr2(-1,0) - 16.D0*Hr2(-1,0)*x - 16.D0*Hr2(-1,0)*
     &    x**2 - 8.D0*Hr2(0,0) - 16.D0*Hr2(0,0)*x + 8.D0*Hr2(0,1) - 16.D
     &    0*Hr2(0,1)*x + 16.D0*Hr2(0,1)*x**2 )
      Kqg1 = Kqg1 + nf*cf * ( 4.D0 - 14.D0*x + 8.D0*x**2 + 2.D0*Hr1(0)
     &     + 8.D0*Hr1(0)*x - 24.D0*Hr1(0)*x**2 + 4.D0*Hr1(1) + 24.D0*
     &    Hr1(1)*x - 24.D0*Hr1(1)*x**2 + 4.D0*Hr2(0,0) - 8.D0*Hr2(0,0)*
     &    x + 16.D0*Hr2(0,0)*x**2 + 8.D0*Hr2(1,0) - 16.D0*Hr2(1,0)*x +
     &    16.D0*Hr2(1,0)*x**2 )
      Kqg1 = Kqg1 + nf**2 * ( 44.D0/9.D0 - 100.D0/9.D0*x + 28.D0/3.D0*
     &    x**2 - 8.D0/9.D0*dx + 4.D0/3.D0*Hr1(0) - 8.D0/3.D0*Hr1(0)*x
     &     + 8.D0/3.D0*Hr1(0)*x**2 + 4.D0/3.D0*Hr1(1) - 8.D0/3.D0*Hr1(1
     &    )*x + 8.D0/3.D0*Hr1(1)*x**2 )
*
       XK2P1A = Kqg1
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..K_phi 2 
*
       FUNCTION XKP21A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, N1, N2, NW, I1, I2, I3
       PARAMETER ( N1 = -1, N2 = 1, NW = 2 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0 )
*
* ...Colour factors and an abbreviation
*
       CF  = 4./3.D0
       CA  = 3.D0
*
       DX = 1.D0/X
*
* ...The harmonic polylogs up to weight 2 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The physical kernel in terms of the harmonic polylogs
*
      Kgq1 =
     &  + cf*ca * (  - 22.D0/3.D0 + 83.D0/3.D0*x + 64.D0/3.D0*x**2 + 29.
     &    D0*dx + 8.D0*z2*x + 16.D0*z2*dx - 92.D0*Hr1(0) + 10.D0*Hr1(0)
     &    *x - 32.D0/3.D0*Hr1(0)*x**2 + 44.D0/3.D0*Hr1(0)*dx - 44.D0/3.D
     &    0*Hr1(1) + 22.D0/3.D0*Hr1(1)*x + 8.D0/3.D0*Hr1(1)*dx + 16.D0*
     &    Hr2(-1,0) + 8.D0*Hr2(-1,0)*x + 16.D0*Hr2(-1,0)*dx + 16.D0*
     &    Hr2(0,0) + 8.D0*Hr2(0,0)*x - 16.D0*Hr2(1,0) + 8.D0*Hr2(1,0)*x
     &     + 16.D0*Hr2(1,0)*dx )
      Kgq1 = Kgq1 + cf**2 * (  - 18.D0 - x + 10.D0*dx + 16.D0*z2 - 8.D0
     &    *z2*x - 16.D0*z2*dx + 4.D0*Hr1(0) + 6.D0*Hr1(0)*x + 12.D0*
     &    Hr1(1)*dx - 8.D0*Hr2(0,0) + 4.D0*Hr2(0,0)*x - 16.D0*Hr2(0,1)
     &     + 8.D0*Hr2(0,1)*x + 16.D0*Hr2(0,1)*dx )
      Kgq1 = Kgq1 + nf*cf * ( 52.D0/3.D0 - 26.D0/3.D0*x - 58.D0/3.D0*dx
     &     + 8.D0*Hr1(0) - 4.D0*Hr1(0)*x - 8.D0*Hr1(0)*dx + 8.D0/3.D0*
     &    Hr1(1) - 4.D0/3.D0*Hr1(1)*x - 8.D0/3.D0*Hr1(1)*dx )
*
       XKP21A = Kgq1
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..K_phi phi, regular part
*
       FUNCTION XKPP1A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, N1, N2, NW, I1, I2, I3
       PARAMETER ( N1 = -1, N2 = 1, NW = 2 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
* ..The soft coefficient for use in XKPP1B and XKPP1C
*
       COMMON / KP1SOFT / KP1A1, KP1A0
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DL1 = LOG (1.D0-X)
*
* ...The harmonic polylogs up to weight NW = 2 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The physical kernel in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      Kgg1 =
     &  + ca**2 * (  - 50.D0/9.D0 - 218.D0/9.D0*x + 121.D0/9.D0*dx +
     &    389.D0/9.D0*dm + 32.D0*z2 + 16.D0*z2*x**2 - 8.D0*z2*dp - 8.D0
     &    *z2*dm - 188.D0/3.D0*Hr1(0) + 88.D0/3.D0*Hr1(0)*x - 220.D0/3.D
     &    0*Hr1(0)*x**2 + 44.D0/3.D0*Hr1(0)*dx + 44.D0/3.D0*Hr1(0)*dm
     &     - 88.D0/3.D0*Hr1(1) + 44.D0/3.D0*Hr1(1)*x - 44.D0/3.D0*Hr1(1
     &    )*x**2 + 44.D0/3.D0*Hr1(1)*dx + 44.D0/3.D0*Hr1(1)*dm + 32.D0*
     &    Hr2(-1,0) + 16.D0*Hr2(-1,0)*x + 16.D0*Hr2(-1,0)*x**2 + 16.D0*
     &    Hr2(-1,0)*dx - 16.D0*Hr2(-1,0)*dp + 32.D0*Hr2(0,0)*x - 16.D0*
     &    Hr2(0,0)*x**2 + 8.D0*Hr2(0,0)*dp + 8.D0*Hr2(0,0)*dm - 32.D0*
     &    Hr2(0,1) + 16.D0*Hr2(0,1)*x - 16.D0*Hr2(0,1)*x**2 + 16.D0*
     &    Hr2(0,1)*dx + 16.D0*Hr2(0,1)*dm - 32.D0*Hr2(1,0) + 16.D0*Hr2(
     &    1,0)*x - 16.D0*Hr2(1,0)*x**2 + 16.D0*Hr2(1,0)*dx + 16.D0*Hr2(
     &    1,0)*dm )
      Kgg1 = Kgg1 + nf*ca * ( 116.D0/9.D0 - 76.D0/9.D0*x + 92.D0/9.D0*
     &    x**2 - 136.D0/9.D0*dx - 28.D0/3.D0*dm + 8.D0/3.D0*Hr1(0) - 16.
     &    D0/3.D0*Hr1(0)*x + 8.D0/3.D0*Hr1(0)*x**2 - 8.D0/3.D0*Hr1(0)*
     &    dx - 8.D0/3.D0*Hr1(0)*dm + 16.D0/3.D0*Hr1(1) - 8.D0/3.D0*Hr1(
     &    1)*x + 8.D0/3.D0*Hr1(1)*x**2 - 8.D0/3.D0*Hr1(1)*dx - 8.D0/3.D0
     &    *Hr1(1)*dm )
      Kgg1 = Kgg1 + nf*cf * ( 6.D0 + 10.D0*x - 56.D0/9.D0*x**2 - 88.D0/
     &    9.D0*dx - 8.D0*Hr1(0) + 12.D0*Hr1(0)*x - 16.D0/3.D0*Hr1(0)*dx
     &     - 8.D0*Hr2(0,0) - 8.D0*Hr2(0,0)*x )
      Kgg1 = Kgg1 + nf**2 * ( 4.D0/9.D0*dx + 4.D0/9.D0*dm )
*
* ...The soft (`+'-distribution) part of the kernel
*
       KP1A1 =
     &    +8.D0/3.D0*ca*nf
     &    -44.D0/3.D0*ca**2
       KP1A0 =
     &    +4.D0/9.D0*nf**2
     &    -28.D0/3.D0*ca*nf
     &    +389.D0/9.D0*ca**2
     &    -8.D0*z2*ca**2
*
       Kgg1L = DM* ( DL1* KP1A1 + KP1A0 )

* ...The regular piece of the kernel
*
       XKPP1A = Kgg1 - Kgg1L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular (soft) piece.
*
       FUNCTION XKPP1B (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / KP1SOFT / KP1A1, KP1A0
*
       DL1 = LOG (1.D0-Y)
       DM  = 1.D0/(1.D0-Y)
*
       XKPP1B  = DM* ( DL1* KP1A1 + KP1A0 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece.
*
       FUNCTION XKPP1C (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0 )
*
       COMMON / KP1SOFT / KP1A1, KP1A0
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...The coefficient of delta(1-x)
*
       KP1DELT = 
     &    -20.D0/27.D0*nf**2
     &    +172.D0/27.D0*ca*nf
     &    -449.D0/27.D0*ca**2
     &    -2.D0*cf*nf
     &    +12.D0*z3*ca**2
     &    -8.D0/3.D0*z2*ca*nf
     &    +44.D0/3.D0*z2*ca**2
*
       DL1 = LOG (1.D0-Y)
*
       XKPP1C = DL1**2 * KP1A1/2.D0 + DL1 * KP1A0 + KP1DELT
*
       RETURN
       END
*
* =================================================================av==


==> xkij2e.f <==
*
* ..File: xkij2e.f    K_ij^(2)
* 
*
* ..The three-loop physical evolution kernel for the system (F_2,F_phi)  
*    of structure function at mu_r = Q, expanded in alpha_s/(4 pi). 
* 
* ..The distributions (in the mathematical sense) are given as in eq.
*    (B.26) of Floratos, Kounnas, Lacaze: Nucl. Phys. B192 (1981) 417.
*    The name-endings A, B, and C of the functions below correspond to
*    the kernel superscripts [2], [3], and [1] in that equation.
*
* ..The code uses the package of Gehrmann and Remiddi for the harmonic
*    polylogarithms published in hep-ph/0107173 = CPC 141 (2001) 296.
*
* ..Reference: G. Soar, S. Moch, J. Vermaseren and A. Vogt,
*              arXiv:0912.0369 [hep-ph]
*
* =====================================================================
*
*
* ..K_22, regular part
*
       FUNCTION XK222A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, N1, N2, NW, I1, I2, I3
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0 )
*
* ..The soft coefficient for use in XK222B and XK222C
*
       COMMON / K22SOFT / K22A2, K22A1, K22A0
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DL1 = LOG (1.D0-X)
*
* ...The harmonic polylogs up to weight NW = 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The physical kernel in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      Kqq2 =
     &  + cf*ca**2 * (  - 29233.D0/405.D0 - 552187.D0/405.D0*x + 528.D0/
     &    5.D0*x**2 - 31.D0*z4 - 121.D0*z4*x + 176.D0/15.D0*dx - 80.D0*
     &    dp*z4 + 50689.D0/81.D0*dm + 192.D0*dm*z4 - 88.D0*z3 + 560.D0/
     &    3.D0*z3*x + 352.D0/3.D0*z3*dp - 40.D0/3.D0*z3*dm - 40.D0/9.D0
     &    *z2 + 304.D0*z2*x - 528.D0/5.D0*z2*x**3 + 1072.D0/9.D0*z2*dp
     &     - 3008.D0/9.D0*z2*dm - 192.D0*Hr1(-1)*z3 + 192.D0*Hr1(-1)*z3
     &    *x + 384.D0*Hr1(-1)*z3*dp + 472.D0/3.D0*Hr1(-1)*z2 - 232.D0/3.
     &    D0*Hr1(-1)*z2*x - 352.D0/3.D0*Hr1(-1)*z2*dp - 39488.D0/135.D0
     &    *Hr1(0) - 158228.D0/135.D0*Hr1(0)*x + 528.D0/5.D0*Hr1(0)*x**2
     &     - 176.D0/15.D0*Hr1(0)*dx - 248.D0/3.D0*Hr1(0)*dp + 21170.D0/
     &    27.D0*Hr1(0)*dm - 144.D0*Hr1(0)*z3*x - 128.D0*Hr1(0)*z3*dp + 
     &    128.D0*Hr1(0)*z3*dm - 4.D0*Hr1(0)*z2 + 28.D0/3.D0*Hr1(0)*z2*x
     &     + 160.D0/3.D0*Hr1(0)*z2*dp - 424.D0/3.D0*Hr1(0)*z2*dm + 2908.
     &    D0/27.D0*Hr1(1) - 20060.D0/27.D0*Hr1(1)*x + 9298.D0/27.D0*
     &    Hr1(1)*dm - 144.D0*Hr1(1)*z3 - 144.D0*Hr1(1)*z3*x + 288.D0*
     &    Hr1(1)*z3*dm )
      Kqq2 = Kqq2 + cf*ca**2 * ( 272.D0/3.D0*Hr1(1)*z2 + 608.D0/3.D0*
     &    Hr1(1)*z2*x - 176.D0*Hr1(1)*z2*dm + 256.D0*Hr2(-1,-1)*z2 - 
     &    256.D0*Hr2(-1,-1)*z2*x - 512.D0*Hr2(-1,-1)*z2*dp + 1688.D0/9.D
     &    0*Hr2(-1,0) + 2776.D0/9.D0*Hr2(-1,0)*x - 528.D0/5.D0*Hr2(-1,0
     &    )*x**3 + 176.D0/15.D0*Hr2(-1,0)*dx**2 + 2144.D0/9.D0*Hr2(-1,0
     &    )*dp - 176.D0*Hr2(-1,0)*z2 + 176.D0*Hr2(-1,0)*z2*x + 352.D0*
     &    Hr2(-1,0)*z2*dp - 136.D0*Hr2(0,-1)*z2 + 136.D0*Hr2(0,-1)*z2*x
     &     + 256.D0*Hr2(0,-1)*z2*dp - 484.D0/3.D0*Hr2(0,0) - 3220.D0/9.D
     &    0*Hr2(0,0)*x + 528.D0/5.D0*Hr2(0,0)*x**3 - 1072.D0/9.D0*Hr2(0
     &    ,0)*dp + 3976.D0/9.D0*Hr2(0,0)*dm + 36.D0*Hr2(0,0)*z2 - 68.D0
     &    *Hr2(0,0)*z2*x - 96.D0*Hr2(0,0)*z2*dp + 40.D0/9.D0*Hr2(0,1)
     &     + 40.D0/9.D0*Hr2(0,1)*x + 1936.D0/9.D0*Hr2(0,1)*dm - 40.D0*
     &    Hr2(0,1)*z2 + 24.D0*Hr2(0,1)*z2*x + 64.D0*Hr2(0,1)*z2*dp - 
     &    484.D0/9.D0*Hr2(1,0) - 484.D0/9.D0*Hr2(1,0)*x + 968.D0/9.D0*
     &    Hr2(1,0)*dm + 16.D0*Hr2(1,0)*z2 + 16.D0*Hr2(1,0)*z2*x - 32.D0
     &    *Hr2(1,0)*z2*dm )
      Kqq2 = Kqq2 + cf*ca**2 * (  - 484.D0/9.D0*Hr2(1,1) - 484.D0/9.D0*
     &    Hr2(1,1)*x + 968.D0/9.D0*Hr2(1,1)*dm + 368.D0/3.D0*Hr3(-1,-1,
     &    0) - 1040.D0/3.D0*Hr3(-1,-1,0)*x - 704.D0/3.D0*Hr3(-1,-1,0)*
     &    dp - 680.D0/3.D0*Hr3(-1,0,0) + 728.D0/3.D0*Hr3(-1,0,0)*x + 
     &    352.D0*Hr3(-1,0,0)*dp - 96.D0*Hr3(-1,0,1) - 96.D0*Hr3(-1,0,1)
     &    *x - 440.D0/3.D0*Hr3(0,-1,0) + 40.D0/3.D0*Hr3(0,-1,0)*x + 704.
     &    D0/3.D0*Hr3(0,-1,0)*dp + 128.D0*Hr3(0,-1,0)*dm - 392.D0/3.D0*
     &    Hr3(0,0,0)*x - 512.D0/3.D0*Hr3(0,0,0)*dp + 512.D0/3.D0*Hr3(0,
     &    0,0)*dm + 4.D0*Hr3(0,0,1) + 4.D0*Hr3(0,0,1)*x + 88.D0*Hr3(0,0
     &    ,1)*dm - 52.D0/3.D0*Hr3(1,0,0) - 388.D0/3.D0*Hr3(1,0,0)*x + 
     &    88.D0/3.D0*Hr3(1,0,0)*dm - 88.D0/3.D0*Hr3(1,0,1) - 88.D0/3.D0
     &    *Hr3(1,0,1)*x + 176.D0/3.D0*Hr3(1,0,1)*dm + 88.D0/3.D0*Hr3(1,
     &    1,0) + 88.D0/3.D0*Hr3(1,1,0)*x - 176.D0/3.D0*Hr3(1,1,0)*dm - 
     &    128.D0*Hr4(-1,-1,0,0) + 128.D0*Hr4(-1,-1,0,0)*x + 256.D0*Hr4(
     &    -1,-1,0,0)*dp - 256.D0*Hr4(-1,-1,0,1) + 256.D0*Hr4(-1,-1,0,1)
     &    *x )
      Kqq2 = Kqq2 + cf*ca**2 * ( 512.D0*Hr4(-1,-1,0,1)*dp + 48.D0*Hr4(
     &    -1,0,0,0) - 48.D0*Hr4(-1,0,0,0)*x - 96.D0*Hr4(-1,0,0,0)*dp + 
     &    128.D0*Hr4(-1,0,0,1) - 128.D0*Hr4(-1,0,0,1)*x - 256.D0*Hr4(-1
     &    ,0,0,1)*dp - 80.D0*Hr4(0,-1,-1,0) - 48.D0*Hr4(0,-1,-1,0)*x + 
     &    128.D0*Hr4(0,-1,-1,0)*dm + 88.D0*Hr4(0,-1,0,0) - 56.D0*Hr4(0,
     &    -1,0,0)*x - 128.D0*Hr4(0,-1,0,0)*dp - 32.D0*Hr4(0,-1,0,0)*dm
     &     + 96.D0*Hr4(0,-1,0,1) - 160.D0*Hr4(0,-1,0,1)*x - 256.D0*Hr4(
     &    0,-1,0,1)*dp + 64.D0*Hr4(0,-1,0,1)*dm + 8.D0*Hr4(0,0,-1,0) - 
     &    40.D0*Hr4(0,0,-1,0)*x - 32.D0*Hr4(0,0,-1,0)*dp + 32.D0*Hr4(0,
     &    0,-1,0)*dm + 40.D0*Hr4(0,0,0,0)*x + 32.D0*Hr4(0,0,0,0)*dp - 
     &    32.D0*Hr4(0,0,0,0)*dm - 36.D0*Hr4(0,0,0,1) + 28.D0*Hr4(0,0,0,
     &    1)*x + 64.D0*Hr4(0,0,0,1)*dp + 32.D0*Hr4(0,0,0,1)*dm + 28.D0*
     &    Hr4(0,1,0,0) + 28.D0*Hr4(0,1,0,0)*x - 64.D0*Hr4(0,1,0,0)*dm
     &     - 96.D0*Hr4(1,0,-1,0) - 96.D0*Hr4(1,0,-1,0)*x + 192.D0*Hr4(1
     &    ,0,-1,0)*dm + 48.D0*Hr4(1,0,0,0) + 48.D0*Hr4(1,0,0,0)*x - 96.D
     &    0*Hr4(1,0,0,0)*dm )
      Kqq2 = Kqq2 + cf*ca**2 * (  - 64.D0*Hr4(1,0,0,1) - 64.D0*Hr4(1,0,
     &    0,1)*x + 128.D0*Hr4(1,0,0,1)*dm + 64.D0*Hr4(1,1,0,0) + 64.D0*
     &    Hr4(1,1,0,0)*x - 128.D0*Hr4(1,1,0,0)*dm )
      Kqq2 = Kqq2 + cf**2*ca * (  - 5656.D0/45.D0 + 14566.D0/45.D0*x - 
     &    1056.D0/5.D0*x**2 - 12.D0*z4 + 28.D0*z4*x - 352.D0/15.D0*dx
     &     + 20.D0*dp*z4 + 11.D0*dm - 276.D0*dm*z4 + 1304.D0/3.D0*z3 + 
     &    664.D0/3.D0*z3*x - 488.D0/3.D0*z3*dp - 1328.D0/3.D0*z3*dm + 
     &    4240.D0/9.D0*z2 + 704.D0/9.D0*z2*x + 1056.D0/5.D0*z2*x**3 - 
     &    2144.D0/9.D0*z2*dp + 672.D0*Hr1(-1)*z3 - 672.D0*Hr1(-1)*z3*x
     &     - 1344.D0*Hr1(-1)*z3*dp - 1520.D0/3.D0*Hr1(-1)*z2 - 400.D0/3.
     &    D0*Hr1(-1)*z2*x + 416.D0/3.D0*Hr1(-1)*z2*dp + 3272.D0/45.D0*
     &    Hr1(0) + 6248.D0/5.D0*Hr1(0)*x - 1056.D0/5.D0*Hr1(0)*x**2 + 
     &    352.D0/15.D0*Hr1(0)*dx + 568.D0/3.D0*Hr1(0)*dp - 317.D0*Hr1(0
     &    )*dm - 144.D0*Hr1(0)*z3 + 400.D0*Hr1(0)*z3*x + 464.D0*Hr1(0)*
     &    z3*dp - 272.D0*Hr1(0)*z3*dm + 832.D0/3.D0*Hr1(0)*z2 + 1472.D0/
     &    3.D0*Hr1(0)*z2*x - 248.D0/3.D0*Hr1(0)*z2*dp - 376.D0/3.D0*
     &    Hr1(0)*z2*dm - 2156.D0/3.D0*Hr1(1) + 1056.D0*Hr1(1)*x + 384.D0
     &    *Hr1(1)*z3 + 384.D0*Hr1(1)*z3*x - 768.D0*Hr1(1)*z3*dm - 112.D0
     &    *Hr1(1)*z2 )
      Kqq2 = Kqq2 + cf**2*ca * (  - 240.D0*Hr1(1)*z2*x + 352.D0/3.D0*
     &    Hr1(1)*z2*dm - 896.D0*Hr2(-1,-1)*z2 + 896.D0*Hr2(-1,-1)*z2*x
     &     + 1792.D0*Hr2(-1,-1)*z2*dp - 3232.D0/9.D0*Hr2(-1,0) - 5408.D0
     &    /9.D0*Hr2(-1,0)*x + 1056.D0/5.D0*Hr2(-1,0)*x**3 - 352.D0/15.D0
     &    *Hr2(-1,0)*dx**2 - 4288.D0/9.D0*Hr2(-1,0)*dp + 672.D0*Hr2(-1,
     &    0)*z2 - 672.D0*Hr2(-1,0)*z2*x - 1344.D0*Hr2(-1,0)*z2*dp + 576.
     &    D0*Hr2(0,-1)*z2 - 480.D0*Hr2(0,-1)*z2*x - 1024.D0*Hr2(0,-1)*
     &    z2*dp - 96.D0*Hr2(0,-1)*z2*dm - 220.D0/3.D0*Hr2(0,0) - 1108.D0
     &    /9.D0*Hr2(0,0)*x - 1056.D0/5.D0*Hr2(0,0)*x**3 + 2144.D0/9.D0*
     &    Hr2(0,0)*dp - 148.D0*Hr2(0,0)*dm - 96.D0*Hr2(0,0)*z2 + 352.D0
     &    *Hr2(0,0)*z2*x + 416.D0*Hr2(0,0)*z2*dp - 128.D0*Hr2(0,0)*z2*
     &    dm - 4240.D0/9.D0*Hr2(0,1) - 6112.D0/9.D0*Hr2(0,1)*x + 2144.D0
     &    /9.D0*Hr2(0,1)*dm + 160.D0*Hr2(0,1)*z2 - 64.D0*Hr2(0,1)*z2*x
     &     - 224.D0*Hr2(0,1)*z2*dp - 64.D0*Hr2(0,1)*z2*dm - 796.D0/9.D0
     &    *Hr2(1,0) - 2140.D0/9.D0*Hr2(1,0)*x + 2936.D0/9.D0*Hr2(1,0)*
     &    dm )
      Kqq2 = Kqq2 + cf**2*ca * ( 32.D0*Hr2(1,0)*z2 + 32.D0*Hr2(1,0)*z2*
     &    x - 64.D0*Hr2(1,0)*z2*dm - 1024.D0/3.D0*Hr3(-1,-1,0) + 1792.D0
     &    /3.D0*Hr3(-1,-1,0)*x + 1408.D0/3.D0*Hr3(-1,-1,0)*dp + 2056.D0/
     &    3.D0*Hr3(-1,0,0) - 904.D0/3.D0*Hr3(-1,0,0)*x - 752.D0*Hr3(-1,
     &    0,0)*dp + 336.D0*Hr3(-1,0,1) + 432.D0*Hr3(-1,0,1)*x + 96.D0*
     &    Hr3(-1,0,1)*dp + 1072.D0/3.D0*Hr3(0,-1,0) + 208.D0/3.D0*Hr3(0
     &    ,-1,0)*x - 1552.D0/3.D0*Hr3(0,-1,0)*dp - 256.D0*Hr3(0,-1,0)*
     &    dm - 308.D0*Hr3(0,0,0) - 476.D0/3.D0*Hr3(0,0,0)*x + 1240.D0/3.
     &    D0*Hr3(0,0,0)*dp - 8.D0/3.D0*Hr3(0,0,0)*dm - 832.D0/3.D0*Hr3(
     &    0,0,1) - 1264.D0/3.D0*Hr3(0,0,1)*x - 48.D0*Hr3(0,0,1)*dp + 
     &    256.D0*Hr3(0,0,1)*dm - 484.D0/3.D0*Hr3(0,1,0) - 484.D0/3.D0*
     &    Hr3(0,1,0)*x + 880.D0/3.D0*Hr3(0,1,0)*dm - 88.D0*Hr3(0,1,1)
     &     - 88.D0*Hr3(0,1,1)*x + 176.D0*Hr3(0,1,1)*dm - 568.D0/3.D0*
     &    Hr3(1,0,0) + 104.D0/3.D0*Hr3(1,0,0)*x + 1168.D0/3.D0*Hr3(1,0,
     &    0)*dm - 176.D0/3.D0*Hr3(1,0,1) - 176.D0/3.D0*Hr3(1,0,1)*x + 
     &    352.D0/3.D0*Hr3(1,0,1)*dm )
      Kqq2 = Kqq2 + cf**2*ca * (  - 352.D0/3.D0*Hr3(1,1,0) - 352.D0/3.D0
     &    *Hr3(1,1,0)*x + 704.D0/3.D0*Hr3(1,1,0)*dm + 576.D0*Hr4(-1,-1,
     &    0,0) - 576.D0*Hr4(-1,-1,0,0)*x - 1152.D0*Hr4(-1,-1,0,0)*dp + 
     &    896.D0*Hr4(-1,-1,0,1) - 896.D0*Hr4(-1,-1,0,1)*x - 1792.D0*
     &    Hr4(-1,-1,0,1)*dp + 64.D0*Hr4(-1,0,-1,0) - 64.D0*Hr4(-1,0,-1,
     &    0)*x - 128.D0*Hr4(-1,0,-1,0)*dp - 272.D0*Hr4(-1,0,0,0) + 272.D
     &    0*Hr4(-1,0,0,0)*x + 544.D0*Hr4(-1,0,0,0)*dp - 512.D0*Hr4(-1,0
     &    ,0,1) + 512.D0*Hr4(-1,0,0,1)*x + 1024.D0*Hr4(-1,0,0,1)*dp - 
     &    32.D0*Hr4(-1,0,1,0) + 32.D0*Hr4(-1,0,1,0)*x + 64.D0*Hr4(-1,0,
     &    1,0)*dp + 320.D0*Hr4(0,-1,-1,0) + 128.D0*Hr4(0,-1,-1,0)*x - 
     &    128.D0*Hr4(0,-1,-1,0)*dp - 448.D0*Hr4(0,-1,-1,0)*dm - 464.D0*
     &    Hr4(0,-1,0,0) + 304.D0*Hr4(0,-1,0,0)*x + 672.D0*Hr4(0,-1,0,0)
     &    *dp + 160.D0*Hr4(0,-1,0,0)*dm - 416.D0*Hr4(0,-1,0,1) + 544.D0
     &    *Hr4(0,-1,0,1)*x + 960.D0*Hr4(0,-1,0,1)*dp - 128.D0*Hr4(0,-1,
     &    0,1)*dm - 128.D0*Hr4(0,0,-1,0) + 128.D0*Hr4(0,0,-1,0)*x + 160.
     &    D0*Hr4(0,0,-1,0)*dp )
      Kqq2 = Kqq2 + cf**2*ca * (  - 32.D0*Hr4(0,0,-1,0)*dm - 224.D0*
     &    Hr4(0,0,0,0)*x - 160.D0*Hr4(0,0,0,0)*dp + 160.D0*Hr4(0,0,0,0)
     &    *dm + 96.D0*Hr4(0,0,0,1) - 224.D0*Hr4(0,0,0,1)*x - 320.D0*
     &    Hr4(0,0,0,1)*dp + 32.D0*Hr4(0,0,0,1)*dm - 32.D0*Hr4(0,0,1,0)*
     &    x - 32.D0*Hr4(0,0,1,0)*dp + 32.D0*Hr4(0,0,1,0)*dm - 48.D0*
     &    Hr4(0,1,0,0) - 48.D0*Hr4(0,1,0,0)*x + 160.D0*Hr4(0,1,0,0)*dm
     &     + 256.D0*Hr4(1,0,-1,0) + 256.D0*Hr4(1,0,-1,0)*x - 512.D0*
     &    Hr4(1,0,-1,0)*dm - 176.D0*Hr4(1,0,0,0) - 176.D0*Hr4(1,0,0,0)*
     &    x + 352.D0*Hr4(1,0,0,0)*dm + 128.D0*Hr4(1,0,0,1) + 128.D0*
     &    Hr4(1,0,0,1)*x - 256.D0*Hr4(1,0,0,1)*dm - 128.D0*Hr4(1,1,0,0)
     &     - 128.D0*Hr4(1,1,0,0)*x + 256.D0*Hr4(1,1,0,0)*dm )
      Kqq2 = Kqq2 + cf**3 * (  - 62.D0 + 62.D0*x - 28.D0*z4 + 252.D0*z4
     &    *x + 280.D0*dp*z4 + 72.D0*dm*z4 - 48.D0*z3 - 720.D0*z3*x - 
     &    144.D0*z3*dp - 308.D0*z2 - 372.D0*z2*x - 576.D0*Hr1(-1)*z3 + 
     &    576.D0*Hr1(-1)*z3*x + 1152.D0*Hr1(-1)*z3*dp + 384.D0*Hr1(-1)*
     &    z2 + 576.D0*Hr1(-1)*z2*x + 192.D0*Hr1(-1)*z2*dp + 24.D0*Hr1(0
     &    ) - 560.D0*Hr1(0)*x - 48.D0*Hr1(0)*dp - 6.D0*Hr1(0)*dm + 288.D
     &    0*Hr1(0)*z3 - 224.D0*Hr1(0)*z3*x - 416.D0*Hr1(0)*z3*dp + 32.D0
     &    *Hr1(0)*z3*dm - 96.D0*Hr1(0)*z2 - 448.D0*Hr1(0)*z2*x - 48.D0*
     &    Hr1(0)*z2*dp - 48.D0*Hr1(0)*z2*dm + 560.D0*Hr1(1) - 560.D0*
     &    Hr1(1)*x - 192.D0*Hr1(1)*z3 - 192.D0*Hr1(1)*z3*x + 384.D0*
     &    Hr1(1)*z3*dm + 96.D0*Hr1(1)*z2 - 96.D0*Hr1(1)*z2*x + 768.D0*
     &    Hr2(-1,-1)*z2 - 768.D0*Hr2(-1,-1)*z2*x - 1536.D0*Hr2(-1,-1)*
     &    z2*dp - 32.D0*Hr2(-1,0) - 32.D0*Hr2(-1,0)*x - 640.D0*Hr2(-1,0
     &    )*z2 + 640.D0*Hr2(-1,0)*z2*x + 1280.D0*Hr2(-1,0)*z2*dp - 608.D
     &    0*Hr2(0,-1)*z2 + 416.D0*Hr2(0,-1)*z2*x + 1024.D0*Hr2(0,-1)*z2
     &    *dp )
      Kqq2 = Kqq2 + cf**3 * ( 192.D0*Hr2(0,-1)*z2*dm - 44.D0*Hr2(0,0)
     &     + 356.D0*Hr2(0,0)*x + 52.D0*Hr2(0,0)*dm + 240.D0*Hr2(0,0)*z2
     &     - 240.D0*Hr2(0,0)*z2*x - 448.D0*Hr2(0,0)*z2*dp + 308.D0*Hr2(
     &    0,1) + 340.D0*Hr2(0,1)*x - 96.D0*Hr2(0,1)*z2 + 96.D0*Hr2(0,1)
     &    *z2*x + 192.D0*Hr2(0,1)*z2*dp - 16.D0*Hr2(1,0) + 16.D0*Hr2(1,
     &    0)*x + 192.D0*Hr3(-1,-1,0) + 192.D0*Hr3(-1,-1,0)*x - 464.D0*
     &    Hr3(-1,0,0) - 368.D0*Hr3(-1,0,0)*x + 96.D0*Hr3(-1,0,0)*dp - 
     &    288.D0*Hr3(-1,0,1) - 480.D0*Hr3(-1,0,1)*x - 192.D0*Hr3(-1,0,1
     &    )*dp - 128.D0*Hr3(0,-1,0) - 192.D0*Hr3(0,-1,0)*x + 96.D0*Hr3(
     &    0,-1,0)*dp + 120.D0*Hr3(0,0,0) + 248.D0*Hr3(0,0,0)*x - 144.D0
     &    *Hr3(0,0,0)*dp + 96.D0*Hr3(0,0,1) + 256.D0*Hr3(0,0,1)*x + 96.D
     &    0*Hr3(0,0,1)*dp + 72.D0*Hr3(0,1,0) + 8.D0*Hr3(0,1,0)*x - 96.D0
     &    *Hr3(0,1,0)*dm + 96.D0*Hr3(1,0,0) + 96.D0*Hr3(1,0,0)*x - 192.D
     &    0*Hr3(1,0,0)*dm - 640.D0*Hr4(-1,-1,0,0) + 640.D0*Hr4(-1,-1,0,
     &    0)*x + 1280.D0*Hr4(-1,-1,0,0)*dp - 768.D0*Hr4(-1,-1,0,1) + 
     &    768.D0*Hr4(-1,-1,0,1)*x )
      Kqq2 = Kqq2 + cf**3 * ( 1536.D0*Hr4(-1,-1,0,1)*dp - 128.D0*Hr4(-1
     &    ,0,-1,0) + 128.D0*Hr4(-1,0,-1,0)*x + 256.D0*Hr4(-1,0,-1,0)*dp
     &     + 352.D0*Hr4(-1,0,0,0) - 352.D0*Hr4(-1,0,0,0)*x - 704.D0*
     &    Hr4(-1,0,0,0)*dp + 512.D0*Hr4(-1,0,0,1) - 512.D0*Hr4(-1,0,0,1
     &    )*x - 1024.D0*Hr4(-1,0,0,1)*dp + 64.D0*Hr4(-1,0,1,0) - 64.D0*
     &    Hr4(-1,0,1,0)*x - 128.D0*Hr4(-1,0,1,0)*dp - 320.D0*Hr4(0,-1,
     &    -1,0) - 64.D0*Hr4(0,-1,-1,0)*x + 256.D0*Hr4(0,-1,-1,0)*dp + 
     &    384.D0*Hr4(0,-1,-1,0)*dm + 576.D0*Hr4(0,-1,0,0) - 384.D0*Hr4(
     &    0,-1,0,0)*x - 832.D0*Hr4(0,-1,0,0)*dp - 192.D0*Hr4(0,-1,0,0)*
     &    dm + 448.D0*Hr4(0,-1,0,1) - 448.D0*Hr4(0,-1,0,1)*x - 896.D0*
     &    Hr4(0,-1,0,1)*dp + 224.D0*Hr4(0,0,-1,0) - 96.D0*Hr4(0,0,-1,0)
     &    *x - 192.D0*Hr4(0,0,-1,0)*dp - 64.D0*Hr4(0,0,-1,0)*dm - 112.D0
     &    *Hr4(0,0,0,0) + 176.D0*Hr4(0,0,0,0)*x + 192.D0*Hr4(0,0,0,0)*
     &    dp - 64.D0*Hr4(0,0,0,0)*dm - 240.D0*Hr4(0,0,0,1) + 144.D0*
     &    Hr4(0,0,0,1)*x + 384.D0*Hr4(0,0,0,1)*dp + 64.D0*Hr4(0,0,0,1)*
     &    dm )
      Kqq2 = Kqq2 + cf**3 * (  - 128.D0*Hr4(0,0,1,0) - 64.D0*Hr4(0,0,1,
     &    0)*x + 64.D0*Hr4(0,0,1,0)*dp + 128.D0*Hr4(0,0,1,0)*dm - 64.D0
     &    *Hr4(0,0,1,1) - 64.D0*Hr4(0,0,1,1)*x + 128.D0*Hr4(0,0,1,1)*dm
     &     - 80.D0*Hr4(0,1,0,0) - 80.D0*Hr4(0,1,0,0)*x + 64.D0*Hr4(0,1,
     &    0,0)*dm - 64.D0*Hr4(0,1,0,1) - 64.D0*Hr4(0,1,0,1)*x + 128.D0*
     &    Hr4(0,1,0,1)*dm - 64.D0*Hr4(0,1,1,0) - 64.D0*Hr4(0,1,1,0)*x
     &     + 128.D0*Hr4(0,1,1,0)*dm - 128.D0*Hr4(1,0,-1,0) - 128.D0*
     &    Hr4(1,0,-1,0)*x + 256.D0*Hr4(1,0,-1,0)*dm + 64.D0*Hr4(1,0,0,0
     &    ) + 64.D0*Hr4(1,0,0,0)*x - 128.D0*Hr4(1,0,0,0)*dm - 128.D0*
     &    Hr4(1,0,0,1) - 128.D0*Hr4(1,0,0,1)*x + 256.D0*Hr4(1,0,0,1)*dm
     &     - 64.D0*Hr4(1,0,1,0) - 64.D0*Hr4(1,0,1,0)*x + 128.D0*Hr4(1,0
     &    ,1,0)*dm )
      Kqq2 = Kqq2 + nf*cf*ca * ( 137471.D0/405.D0 + 297014.D0/405.D0*x
     &     - 6752.D0/135.D0*x**2 + 22.D0*z4 + 62.D0*z4*x - 80143.D0/135.
     &    D0*dx - 15062.D0/81.D0*dm + 8.D0/3.D0*z3 - 280.D0*z3*x - 224.D
     &    0/3.D0*z3*x**2 + 256.D0/3.D0*z3*dx - 64.D0/3.D0*z3*dp - 128.D0
     &    /3.D0*z3*dm - 364.D0/9.D0*z2 + 676.D0/9.D0*z2*x - 640.D0/9.D0
     &    *z2*x**2 + 96.D0/5.D0*z2*x**3 + 1472.D0/9.D0*z2*dx - 160.D0/9.
     &    D0*z2*dp + 96.D0*z2*dm + 176.D0/3.D0*Hr1(-1)*z2 + 304.D0/3.D0
     &    *Hr1(-1)*z2*x + 32.D0/3.D0*Hr1(-1)*z2*x**2 + 32.D0/3.D0*Hr1(
     &    -1)*z2*dx + 64.D0/3.D0*Hr1(-1)*z2*dp - 96914.D0/135.D0*Hr1(0)
     &     + 23656.D0/135.D0*Hr1(0)*x + 11368.D0/135.D0*Hr1(0)*x**2 - 
     &    7912.D0/135.D0*Hr1(0)*dx + 32.D0/3.D0*Hr1(0)*dp - 7072.D0/27.D
     &    0*Hr1(0)*dm + 64.D0*Hr1(0)*z3 + 32.D0*Hr1(0)*z3*x - 28.D0*
     &    Hr1(0)*z2 - 100.D0/3.D0*Hr1(0)*z2*x - 64.D0/3.D0*Hr1(0)*z2*
     &    x**2 + 64.D0/3.D0*Hr1(0)*z2*dx - 16.D0/3.D0*Hr1(0)*z2*dp + 64.
     &    D0/3.D0*Hr1(0)*z2*dm - 8.D0/27.D0*Hr1(1) + 5356.D0/27.D0*Hr1(
     &    1)*x )
      Kqq2 = Kqq2 + nf*cf*ca * (  - 472.D0/9.D0*Hr1(1)*x**2 + 508.D0/9.D
     &    0*Hr1(1)*dx - 3104.D0/27.D0*Hr1(1)*dm + 64.D0/3.D0*Hr1(1)*z2
     &     - 224.D0/3.D0*Hr1(1)*z2*x - 32.D0/3.D0*Hr1(1)*z2*x**2 + 32.D0
     &    /3.D0*Hr1(1)*z2*dx + 32.D0*Hr1(1)*z2*dm + 2320.D0/9.D0*Hr2(-1
     &    ,0) + 1040.D0/9.D0*Hr2(-1,0)*x + 736.D0/9.D0*Hr2(-1,0)*x**2
     &     + 96.D0/5.D0*Hr2(-1,0)*x**3 + 1888.D0/9.D0*Hr2(-1,0)*dx - 32.
     &    D0/15.D0*Hr2(-1,0)*dx**2 - 320.D0/9.D0*Hr2(-1,0)*dp + 32.D0*
     &    Hr2(0,-1)*z2 - 32.D0*Hr2(0,-1)*z2*x + 3500.D0/9.D0*Hr2(0,0)
     &     - 848.D0/3.D0*Hr2(0,0)*x + 992.D0/3.D0*Hr2(0,0)*x**2 - 96.D0/
     &    5.D0*Hr2(0,0)*x**3 + 112.D0/9.D0*Hr2(0,0)*dx + 160.D0/9.D0*
     &    Hr2(0,0)*dp - 1216.D0/9.D0*Hr2(0,0)*dm + 8.D0*Hr2(0,0)*z2 - 8.
     &    D0*Hr2(0,0)*z2*x + 364.D0/9.D0*Hr2(0,1) + 364.D0/9.D0*Hr2(0,1
     &    )*x + 640.D0/9.D0*Hr2(0,1)*x**2 + 416.D0/9.D0*Hr2(0,1)*dx - 
     &    704.D0/9.D0*Hr2(0,1)*dm + 32.D0*Hr2(0,1)*z2 + 32.D0*Hr2(0,1)*
     &    z2*x - 412.D0/9.D0*Hr2(1,0) + 188.D0/9.D0*Hr2(1,0)*x + 64.D0/
     &    3.D0*Hr2(1,0)*x**2 )
      Kqq2 = Kqq2 + nf*cf*ca * ( 128.D0/3.D0*Hr2(1,0)*dx - 352.D0/9.D0*
     &    Hr2(1,0)*dm + 176.D0/9.D0*Hr2(1,1) + 176.D0/9.D0*Hr2(1,1)*x
     &     - 352.D0/9.D0*Hr2(1,1)*dm + 160.D0/3.D0*Hr3(-1,-1,0) + 416.D0
     &    /3.D0*Hr3(-1,-1,0)*x - 64.D0/3.D0*Hr3(-1,-1,0)*x**2 - 64.D0/3.
     &    D0*Hr3(-1,-1,0)*dx + 128.D0/3.D0*Hr3(-1,-1,0)*dp + 32.D0/3.D0
     &    *Hr3(-1,0,0) - 224.D0/3.D0*Hr3(-1,0,0)*x - 128.D0/3.D0*Hr3(-1
     &    ,0,0)*x**2 - 128.D0/3.D0*Hr3(-1,0,0)*dx - 64.D0*Hr3(-1,0,0)*
     &    dp - 32.D0*Hr3(-1,0,1) - 32.D0*Hr3(-1,0,1)*x - 64.D0/3.D0*
     &    Hr3(-1,0,1)*x**2 - 64.D0/3.D0*Hr3(-1,0,1)*dx - 136.D0/3.D0*
     &    Hr3(0,-1,0) - 280.D0/3.D0*Hr3(0,-1,0)*x - 64.D0*Hr3(0,-1,0)*
     &    x**2 + 128.D0/3.D0*Hr3(0,-1,0)*dx - 128.D0/3.D0*Hr3(0,-1,0)*
     &    dp - 32.D0*Hr3(0,-1,0)*dm - 120.D0*Hr3(0,0,0) - 688.D0/3.D0*
     &    Hr3(0,0,0)*x + 80.D0/3.D0*Hr3(0,0,0)*dp - 80.D0/3.D0*Hr3(0,0,
     &    0)*dm + 28.D0*Hr3(0,0,1) - 60.D0*Hr3(0,0,1)*x + 64.D0/3.D0*
     &    Hr3(0,0,1)*x**2 + 64.D0/3.D0*Hr3(0,0,1)*dx - 16.D0*Hr3(0,0,1)
     &    *dm )
      Kqq2 = Kqq2 + nf*cf*ca * ( 40.D0/3.D0*Hr3(0,1,0) - 104.D0/3.D0*
     &    Hr3(0,1,0)*x + 64.D0/3.D0*Hr3(0,1,0)*x**2 - 164.D0/3.D0*Hr3(1
     &    ,0,0) + 244.D0/3.D0*Hr3(1,0,0)*x + 64.D0/3.D0*Hr3(1,0,0)*x**2
     &     - 64.D0/3.D0*Hr3(1,0,0)*dx - 16.D0/3.D0*Hr3(1,0,0)*dm + 16.D0
     &    /3.D0*Hr3(1,0,1) + 16.D0/3.D0*Hr3(1,0,1)*x - 32.D0/3.D0*Hr3(1
     &    ,0,1)*dm - 16.D0/3.D0*Hr3(1,1,0) - 16.D0/3.D0*Hr3(1,1,0)*x + 
     &    32.D0/3.D0*Hr3(1,1,0)*dm + 64.D0*Hr4(0,-1,-1,0) - 64.D0*Hr4(0
     &    ,-1,-1,0)*x + 32.D0*Hr4(0,-1,0,0) - 32.D0*Hr4(0,-1,0,0)*x + 
     &    48.D0*Hr4(0,0,-1,0) - 16.D0*Hr4(0,0,-1,0)*x + 64.D0*Hr4(0,0,0
     &    ,0) - 48.D0*Hr4(0,0,0,0)*x - 8.D0*Hr4(0,0,0,1) - 8.D0*Hr4(0,0
     &    ,0,1)*x - 32.D0*Hr4(0,0,1,0) - 32.D0*Hr4(0,0,1,0)*x - 56.D0*
     &    Hr4(0,1,0,0) - 56.D0*Hr4(0,1,0,0)*x )
      Kqq2 = Kqq2 + nf*cf**2 * (  - 1618.D0/15.D0 + 6244.D0/45.D0*x - 
     &    3916.D0/45.D0*x**2 + 88.D0*z4 + 48.D0*z4*x + 1792.D0/15.D0*dx
     &     - 134.D0/3.D0*dm - 224.D0/3.D0*z3 + 752.D0/3.D0*z3*x + 64.D0/
     &    3.D0*z3*dx + 128.D0/3.D0*z3*dp + 416.D0/3.D0*z3*dm + 1568.D0/
     &    9.D0*z2 + 728.D0/3.D0*z2*x + 256.D0/9.D0*z2*x**2 - 256.D0/5.D0
     &    *z2*x**3 - 640.D0/9.D0*z2*dx + 320.D0/9.D0*z2*dp - 112.D0/3.D0
     &    *Hr1(-1)*z2 - 368.D0/3.D0*Hr1(-1)*z2*x - 128.D0/3.D0*Hr1(-1)*
     &    z2*dp - 1184.D0/15.D0*Hr1(0) + 1062.D0/5.D0*Hr1(0)*x + 4904.D0
     &    /45.D0*Hr1(0)*x**2 + 1064.D0/45.D0*Hr1(0)*dx - 64.D0/3.D0*
     &    Hr1(0)*dp + 38.D0*Hr1(0)*dm + 32.D0*Hr1(0)*z3 - 32.D0*Hr1(0)*
     &    z3*x + 32.D0/3.D0*Hr1(0)*z2 + 176.D0/3.D0*Hr1(0)*z2*x - 256.D0
     &    /3.D0*Hr1(0)*z2*x**2 - 64.D0/3.D0*Hr1(0)*z2*dx + 32.D0/3.D0*
     &    Hr1(0)*z2*dp + 160.D0/3.D0*Hr1(0)*z2*dm - 712.D0/3.D0*Hr1(1)
     &     + 92.D0*Hr1(1)*x + 232.D0/9.D0*Hr1(1)*x**2 + 596.D0/9.D0*
     &    Hr1(1)*dx - 8.D0*Hr1(1)*dm - 48.D0*Hr1(1)*z2 + 112.D0*Hr1(1)*
     &    z2*x )
      Kqq2 = Kqq2 + nf*cf**2 * (  - 64.D0/3.D0*Hr1(1)*z2*dm + 2608.D0/9.
     &    D0*Hr2(-1,0) + 2992.D0/9.D0*Hr2(-1,0)*x - 256.D0/5.D0*Hr2(-1,
     &    0)*x**3 + 256.D0/45.D0*Hr2(-1,0)*dx**2 + 640.D0/9.D0*Hr2(-1,0
     &    )*dp - 32.D0*Hr2(0,-1)*z2 + 32.D0*Hr2(0,-1)*z2*x - 764.D0/3.D0
     &    *Hr2(0,0) - 1804.D0/9.D0*Hr2(0,0)*x - 736.D0/9.D0*Hr2(0,0)*
     &    x**2 + 256.D0/5.D0*Hr2(0,0)*x**3 - 320.D0/9.D0*Hr2(0,0)*dp + 
     &    24.D0*Hr2(0,0)*dm + 96.D0*Hr2(0,0)*z2 + 96.D0*Hr2(0,0)*z2*x
     &     - 1568.D0/9.D0*Hr2(0,1) + 808.D0/9.D0*Hr2(0,1)*x - 256.D0/9.D
     &    0*Hr2(0,1)*x**2 + 640.D0/9.D0*Hr2(0,1)*dx - 320.D0/9.D0*Hr2(0
     &    ,1)*dm - 32.D0*Hr2(0,1)*z2 - 32.D0*Hr2(0,1)*z2*x - 1016.D0/9.D
     &    0*Hr2(1,0) + 1480.D0/9.D0*Hr2(1,0)*x - 160.D0/3.D0*Hr2(1,0)*
     &    x**2 + 160.D0/3.D0*Hr2(1,0)*dx - 464.D0/9.D0*Hr2(1,0)*dm - 
     &    224.D0/3.D0*Hr3(-1,-1,0) - 736.D0/3.D0*Hr3(-1,-1,0)*x - 256.D0
     &    /3.D0*Hr3(-1,-1,0)*dp - 16.D0/3.D0*Hr3(-1,0,0) + 496.D0/3.D0*
     &    Hr3(-1,0,0)*x + 128.D0*Hr3(-1,0,0)*dp + 128.D0/3.D0*Hr3(0,-1,
     &    0) )
      Kqq2 = Kqq2 + nf*cf**2 * ( 32.D0*Hr3(0,-1,0)*x + 256.D0/3.D0*Hr3(
     &    0,-1,0)*dp + 64.D0*Hr3(0,-1,0)*dm + 72.D0*Hr3(0,0,0) - 104.D0/
     &    3.D0*Hr3(0,0,0)*x + 128.D0*Hr3(0,0,0)*x**2 - 160.D0/3.D0*Hr3(
     &    0,0,0)*dp - 64.D0/3.D0*Hr3(0,0,0)*dm - 32.D0/3.D0*Hr3(0,0,1)
     &     - 80.D0/3.D0*Hr3(0,0,1)*x + 256.D0/3.D0*Hr3(0,0,1)*x**2 + 64.
     &    D0/3.D0*Hr3(0,0,1)*dx - 64.D0*Hr3(0,0,1)*dm + 40.D0/3.D0*Hr3(
     &    0,1,0) + 88.D0/3.D0*Hr3(0,1,0)*x + 128.D0/3.D0*Hr3(0,1,0)*
     &    x**2 + 64.D0/3.D0*Hr3(0,1,0)*dx - 160.D0/3.D0*Hr3(0,1,0)*dm
     &     + 16.D0*Hr3(0,1,1) + 16.D0*Hr3(0,1,1)*x - 32.D0*Hr3(0,1,1)*
     &    dm + 256.D0/3.D0*Hr3(1,0,0) - 224.D0/3.D0*Hr3(1,0,0)*x - 160.D
     &    0/3.D0*Hr3(1,0,0)*dm + 32.D0/3.D0*Hr3(1,0,1) + 32.D0/3.D0*
     &    Hr3(1,0,1)*x - 64.D0/3.D0*Hr3(1,0,1)*dm + 64.D0/3.D0*Hr3(1,1,
     &    0) + 64.D0/3.D0*Hr3(1,1,0)*x - 128.D0/3.D0*Hr3(1,1,0)*dm - 64.
     &    D0*Hr4(0,-1,-1,0) + 64.D0*Hr4(0,-1,-1,0)*x + 32.D0*Hr4(0,-1,0
     &    ,0) - 32.D0*Hr4(0,-1,0,0)*x + 64.D0*Hr4(0,0,-1,0) - 64.D0*
     &    Hr4(0,0,0,0) )
      Kqq2 = Kqq2 + nf*cf**2 * (  - 64.D0*Hr4(0,0,0,0)*x - 96.D0*Hr4(0,
     &    0,0,1) - 96.D0*Hr4(0,0,0,1)*x - 32.D0*Hr4(0,0,1,0) - 32.D0*
     &    Hr4(0,0,1,0)*x + 32.D0*Hr4(0,1,0,0) + 32.D0*Hr4(0,1,0,0)*x )
      Kqq2 = Kqq2 + nf**2*cf * ( 9982.D0/81.D0 - 9080.D0/81.D0*x + 872.D
     &    0/81.D0*x**2 - 4310.D0/81.D0*dx + 940.D0/81.D0*dm - 32.D0/3.D0
     &    *z3 - 32.D0/3.D0*z3*x + 32.D0/9.D0*z2 - 160.D0/9.D0*z2*x - 64.
     &    D0/9.D0*z2*dx - 64.D0/9.D0*z2*dm + 1100.D0/27.D0*Hr1(0) - 88.D
     &    0/27.D0*Hr1(0)*x - 320.D0/9.D0*Hr1(0)*x**2 - 848.D0/27.D0*
     &    Hr1(0)*dx + 536.D0/27.D0*Hr1(0)*dm - 128.D0/27.D0*Hr1(1) - 
     &    272.D0/27.D0*Hr1(1)*x + 232.D0/27.D0*Hr1(1)*dm - 64.D0/3.D0*
     &    Hr2(-1,0) - 64.D0/3.D0*Hr2(-1,0)*x - 64.D0/9.D0*Hr2(-1,0)*
     &    x**2 - 64.D0/9.D0*Hr2(-1,0)*dx + 136.D0/9.D0*Hr2(0,0) + 712.D0
     &    /9.D0*Hr2(0,0)*x - 160.D0/9.D0*Hr2(0,0)*x**2 - 32.D0/3.D0*
     &    Hr2(0,0)*dx + 32.D0/3.D0*Hr2(0,0)*dm - 32.D0/9.D0*Hr2(0,1) - 
     &    32.D0/9.D0*Hr2(0,1)*x + 64.D0/9.D0*Hr2(0,1)*dm - 40.D0/9.D0*
     &    Hr2(1,0) + 8.D0/9.D0*Hr2(1,0)*x + 32.D0/9.D0*Hr2(1,0)*x**2 - 
     &    32.D0/9.D0*Hr2(1,0)*dx + 32.D0/9.D0*Hr2(1,0)*dm - 16.D0/9.D0*
     &    Hr2(1,1) - 16.D0/9.D0*Hr2(1,1)*x + 32.D0/9.D0*Hr2(1,1)*dm + 
     &    16.D0*Hr3(0,0,0) )
      Kqq2 = Kqq2 + nf**2*cf * ( 16.D0*Hr3(0,0,0)*x - 16.D0/3.D0*Hr3(0,
     &    1,0) - 16.D0/3.D0*Hr3(0,1,0)*x )
*
* ...The soft (`+'-distribution) part of the kernel
*
       K22A2 =
     &    +16.D0/9.D0*cf*nf**2
     &    -176.D0/9.D0*cf*ca*nf
     &    +484.D0/9.D0*cf*ca**2
       K22A1 =
     &    -232.D0/27.D0*cf*nf**2
     &    +3104.D0/27.D0*cf*ca*nf
     &    -9298.D0/27.D0*cf*ca**2
     &    +8.D0*cf**2*nf
     &    -32.D0/3.D0*z2*cf*ca*nf
     &    +176.D0/3.D0*z2*cf*ca**2
       K22A0 =
     &    +940.D0/81.D0*cf*nf**2
     &    -15062.D0/81.D0*cf*ca*nf
     &    +50689.D0/81.D0*cf*ca**2
     &    -134.D0/3.D0*cf**2*nf
     &    +11.D0*cf**2*ca
     &    +16.D0*z3*cf*ca*nf
     &    -264.D0*z3*cf*ca**2
     &    +176.D0*z3*cf**2*ca
     &    -32.D0/9.D0*z2*cf*nf**2
     &    +512.D0/9.D0*z2*cf*ca*nf
     &    -680.D0/3.D0*z2*cf*ca**2
     &    +16.D0*z2*cf**2*nf
     &    -88.D0*z2*cf**2*ca
     &    +176.D0/5.D0*z2**2*cf*ca**2
*
       Kqq2L = DM* ( DL1**2* K22A2 + DL1* K22A1 + K22A0 )

* ...The regular piece of the kernel
*
       XK222A = Kqq2 - Kqq2L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular (soft) piece.
*
       FUNCTION XK222B (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / K22SOFT / K22A2, K22A1, K22A0
*
       DL1 = LOG (1.D0-Y)
       DM  = 1.D0/(1.D0-Y)
*
       XK222B  = DM* ( DL1**2* K22A2 + DL1* K22A1 + K22A0 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece.
*
       FUNCTION XK222C (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
       COMMON / K22SOFT / K22A2, K22A1, K22A0
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...The coefficient of delta(1-x)
*
       K22DELT = 
     &    +406.D0/27.D0*cf*nf**2
     &    -5516.D0/27.D0*cf*ca*nf
     &    +16540.D0/27.D0*cf*ca**2
     &    -239.D0/6.D0*cf**2*nf
     &    +94.D0/3.D0*cf**2*ca
     &    +29.D0/2.D0*cf**3
     &    +40.D0*z5*cf*ca**2
     &    +120.D0*z5*cf**2*ca
     &    -240.D0*z5*cf**3
     &    +224.D0/3.D0*z3*cf*ca*nf
     &    -1544.D0/3.D0*z3*cf*ca**2
     &    -400.D0/3.D0*z3*cf**2*nf
     &    +2296.D0/3.D0*z3*cf**2*ca
     &    +68.D0*z3*cf**3
     &    +536.D0/27.D0*z2*cf*nf**2
     &    -7216.D0/27.D0*z2*cf*ca*nf
     &    +22286.D0/27.D0*z2*cf*ca**2
     &    +146.D0/3.D0*z2*cf**2*nf
     &    -1235.D0/3.D0*z2*cf**2*ca
     &    +18.D0*z2*cf**3
     &    +16.D0*z2*z3*cf**2*ca
     &    -32.D0*z2*z3*cf**3
     &    +296.D0/15.D0*z2**2*cf*ca*nf
     &    -1592.D0/15.D0*z2**2*cf*ca**2
     &    +208.D0/15.D0*z2**2*cf**2*nf
     &    -856.D0/15.D0*z2**2*cf**2*ca
     &    +288.D0/5.D0*z2**2*cf**3
*
       DL1 = LOG (1.D0-Y)
*
       XK222C = DL1**3 * K22A2/3.D0 + DL1**2 * K22A1/2.D0 
     1        + DL1 * K22A0 + K22DELT
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..K_2phi 
*
       FUNCTION XK2P2A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, N1, N2, NW, I1, I2, I3
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0 )
*
* ...Colour factors and an abbreviation
*
       CF  = 4./3.D0
       CA  = 3.D0
*
       DX = 1.D0/X
*
* ...The harmonic polylogs up to weight 2 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The physical kernel in terms of the harmonic polylogs
*
      Kqg2 =
     &  + nf*ca**2 * ( 8515.D0/9.D0 - 19387.D0/9.D0*x + 46270.D0/27.D0*
     &    x**2 + 149.D0*z4 + 174.D0*z4*x + 352.D0*z4*x**2 - 19297.D0/27.
     &    D0*dx + 532.D0/3.D0*z3 + 536.D0/3.D0*z3*x - 1144.D0/3.D0*z3*
     &    x**2 + 320.D0/3.D0*z3*dx + 500.D0/3.D0*z2 + 2648.D0/3.D0*z2*x
     &     - 7408.D0/9.D0*z2*x**2 + 128.D0*z2*dx - 80.D0*Hr1(-1)*z3 - 
     &    160.D0*Hr1(-1)*z3*x - 48.D0*Hr1(-1)*z3*x**2 + 8.D0/3.D0*Hr1(
     &    -1)*z2 + 88.D0/3.D0*Hr1(-1)*z2*x + 48.D0*Hr1(-1)*z2*x**2 - 
     &    128.D0/3.D0*Hr1(-1)*z2*dx - 3178.D0/9.D0*Hr1(0) - 12724.D0/9.D
     &    0*Hr1(0)*x + 4616.D0/9.D0*Hr1(0)*x**2 - 248.D0/3.D0*Hr1(0)*dx
     &     + 128.D0*Hr1(0)*z3 + 576.D0*Hr1(0)*z3*x - 68.D0/3.D0*Hr1(0)*
     &    z2 + 588.D0*Hr1(0)*z2*x - 1232.D0/3.D0*Hr1(0)*z2*x**2 - 40.D0
     &    *Hr1(1) - 1120.D0*Hr1(1)*x + 3488.D0/3.D0*Hr1(1)*x**2 + 64.D0/
     &    3.D0*Hr1(1)*dx - 144.D0*Hr1(1)*z3 + 288.D0*Hr1(1)*z3*x - 176.D
     &    0*Hr1(1)*z3*x**2 + 184.D0/3.D0*Hr1(1)*z2 + 520.D0/3.D0*Hr1(1)
     &    *z2*x - 656.D0/3.D0*Hr1(1)*z2*x**2 + 128.D0/3.D0*Hr1(1)*z2*dx
     &     + 96.D0*Hr2(-1,-1)*z2 )
      Kqg2 = Kqg2 + nf*ca**2 * ( 192.D0*Hr2(-1,-1)*z2*x + 64.D0*Hr2(-1,
     &    -1)*z2*x**2 + 88.D0*Hr2(-1,0) - 704.D0/3.D0*Hr2(-1,0)*x - 
     &    1432.D0/9.D0*Hr2(-1,0)*x**2 + 1952.D0/9.D0*Hr2(-1,0)*dx + 16.D
     &    0*Hr2(-1,0)*z2 + 32.D0*Hr2(-1,0)*z2*x + 96.D0*Hr2(-1,0)*z2*
     &    x**2 + 120.D0*Hr2(0,-1)*z2 - 176.D0*Hr2(0,-1)*z2*x + 192.D0*
     &    Hr2(0,-1)*z2*x**2 + 4078.D0/9.D0*Hr2(0,0) - 9884.D0/9.D0*Hr2(
     &    0,0)*x + 12680.D0/9.D0*Hr2(0,0)*x**2 + 112.D0/9.D0*Hr2(0,0)*
     &    dx + 36.D0*Hr2(0,0)*z2 + 152.D0*Hr2(0,0)*z2*x - 96.D0*Hr2(0,0
     &    )*z2*x**2 - 500.D0/3.D0*Hr2(0,1) - 3352.D0/3.D0*Hr2(0,1)*x + 
     &    7408.D0/9.D0*Hr2(0,1)*x**2 + 800.D0/9.D0*Hr2(0,1)*dx + 56.D0*
     &    Hr2(0,1)*z2 + 304.D0*Hr2(0,1)*z2*x - 326.D0/9.D0*Hr2(1,0) - 
     &    5516.D0/9.D0*Hr2(1,0)*x + 5648.D0/9.D0*Hr2(1,0)*x**2 + 128.D0/
     &    3.D0*Hr2(1,0)*dx - 96.D0*Hr2(1,0)*z2 + 192.D0*Hr2(1,0)*z2*x
     &     - 128.D0*Hr2(1,0)*z2*x**2 + 296.D0/3.D0*Hr2(1,1) - 592.D0*
     &    Hr2(1,1)*x + 560.D0*Hr2(1,1)*x**2 - 96.D0*Hr2(1,1)*z2 + 192.D0
     &    *Hr2(1,1)*z2*x )
      Kqg2 = Kqg2 + nf*ca**2 * (  - 128.D0*Hr2(1,1)*z2*x**2 + 208.D0/3.D
     &    0*Hr3(-1,-1,0) - 592.D0/3.D0*Hr3(-1,-1,0)*x - 288.D0*Hr3(-1,
     &    -1,0)*x**2 - 256.D0/3.D0*Hr3(-1,-1,0)*dx - 136.D0/3.D0*Hr3(-1
     &    ,0,0) - 1016.D0/3.D0*Hr3(-1,0,0)*x - 400.D0*Hr3(-1,0,0)*x**2
     &     + 32.D0*Hr3(-1,0,1) - 128.D0*Hr3(-1,0,1)*x - 192.D0*Hr3(-1,0
     &    ,1)*x**2 - 368.D0/3.D0*Hr3(0,-1,0) - 1000.D0/3.D0*Hr3(0,-1,0)
     &    *x + 80.D0/3.D0*Hr3(0,-1,0)*x**2 + 128.D0/3.D0*Hr3(0,-1,0)*dx
     &     - 8.D0/3.D0*Hr3(0,0,0) - 920.D0*Hr3(0,0,0)*x + 96.D0*Hr3(0,0
     &    ,0)*x**2 + 68.D0/3.D0*Hr3(0,0,1) - 2764.D0/3.D0*Hr3(0,0,1)*x
     &     + 1232.D0/3.D0*Hr3(0,0,1)*x**2 + 128.D0/3.D0*Hr3(0,0,1)*dx
     &     + 136.D0/3.D0*Hr3(0,1,0) - 1472.D0/3.D0*Hr3(0,1,0)*x + 928.D0
     &    /3.D0*Hr3(0,1,0)*x**2 + 104.D0/3.D0*Hr3(0,1,1) - 976.D0/3.D0*
     &    Hr3(0,1,1)*x + 976.D0/3.D0*Hr3(0,1,1)*x**2 - 132.D0*Hr3(1,0,0
     &    ) - 212.D0*Hr3(1,0,0)*x + 1120.D0/3.D0*Hr3(1,0,0)*x**2 - 128.D
     &    0/3.D0*Hr3(1,0,0)*dx - 80.D0/3.D0*Hr3(1,0,1) - 224.D0/3.D0*
     &    Hr3(1,0,1)*x )
      Kqg2 = Kqg2 + nf*ca**2 * ( 224.D0/3.D0*Hr3(1,0,1)*x**2 + 32.D0*
     &    Hr3(1,1,0) - 192.D0*Hr3(1,1,0)*x + 192.D0*Hr3(1,1,0)*x**2 + 
     &    192.D0*Hr4(-1,-1,-1,0) + 384.D0*Hr4(-1,-1,-1,0)*x + 256.D0*
     &    Hr4(-1,-1,-1,0)*x**2 - 32.D0*Hr4(-1,-1,0,0) - 64.D0*Hr4(-1,-1
     &    ,0,0)*x + 32.D0*Hr4(-1,-1,0,0)*x**2 + 64.D0*Hr4(-1,-1,0,1)*
     &    x**2 - 96.D0*Hr4(-1,0,-1,0) - 192.D0*Hr4(-1,0,-1,0)*x - 128.D0
     &    *Hr4(-1,0,-1,0)*x**2 - 16.D0*Hr4(-1,0,0,0) - 32.D0*Hr4(-1,0,0
     &    ,0)*x - 64.D0*Hr4(-1,0,0,0)*x**2 - 64.D0*Hr4(-1,0,0,1) - 128.D
     &    0*Hr4(-1,0,0,1)*x - 160.D0*Hr4(-1,0,0,1)*x**2 + 176.D0*Hr4(0,
     &    -1,-1,0) - 480.D0*Hr4(0,-1,-1,0)*x + 128.D0*Hr4(0,-1,-1,0)*
     &    x**2 - 40.D0*Hr4(0,-1,0,0) - 48.D0*Hr4(0,-1,0,0)*x - 128.D0*
     &    Hr4(0,-1,0,0)*x**2 - 32.D0*Hr4(0,-1,0,1) - 64.D0*Hr4(0,-1,0,1
     &    )*x - 128.D0*Hr4(0,-1,0,1)*x**2 - 24.D0*Hr4(0,0,-1,0) - 16.D0
     &    *Hr4(0,0,-1,0)*x + 64.D0*Hr4(0,0,0,0) - 240.D0*Hr4(0,0,0,0)*x
     &     - 36.D0*Hr4(0,0,0,1) - 168.D0*Hr4(0,0,0,1)*x + 96.D0*Hr4(0,0
     &    ,0,1)*x**2 )
      Kqg2 = Kqg2 + nf*ca**2 * (  - 192.D0*Hr4(0,0,1,0)*x + 64.D0*Hr4(0
     &    ,0,1,0)*x**2 + 64.D0*Hr4(0,0,1,1) - 128.D0*Hr4(0,0,1,1)*x + 
     &    128.D0*Hr4(0,0,1,1)*x**2 - 100.D0*Hr4(0,1,0,0) - 360.D0*Hr4(0
     &    ,1,0,0)*x - 32.D0*Hr4(0,1,0,0)*x**2 + 32.D0*Hr4(0,1,0,1) - 64.
     &    D0*Hr4(0,1,0,1)*x + 64.D0*Hr4(0,1,0,1)*x**2 + 32.D0*Hr4(0,1,1
     &    ,0) - 64.D0*Hr4(0,1,1,0)*x + 64.D0*Hr4(0,1,1,0)*x**2 + 48.D0*
     &    Hr4(1,0,0,0) - 96.D0*Hr4(1,0,0,0)*x + 64.D0*Hr4(1,0,0,0)*x**2
     &     + 48.D0*Hr4(1,0,0,1) - 96.D0*Hr4(1,0,0,1)*x + 64.D0*Hr4(1,0,
     &    0,1)*x**2 + 48.D0*Hr4(1,1,0,0) - 96.D0*Hr4(1,1,0,0)*x + 64.D0
     &    *Hr4(1,1,0,0)*x**2 )
      Kqg2 = Kqg2 + nf*cf*ca * (  - 338.D0/5.D0 + 41977.D0/45.D0*x - 
     &    46292.D0/45.D0*x**2 + 118.D0*z4 + 628.D0*z4*x - 240.D0*z4*
     &    x**2 + 4732.D0/45.D0*dx - 700.D0/3.D0*z3 - 3736.D0/3.D0*z3*x
     &     - 152.D0*z3*x**2 - 192.D0*z3*x**3 - 348.D0/5.D0*z2 - 10124.D0
     &    /45.D0*z2*x + 2856.D0/5.D0*z2*x**2 - 896.D0/5.D0*z2*x**3 - 
     &    544.D0/15.D0*z2*dx + 400.D0*Hr1(-1)*z3 + 800.D0*Hr1(-1)*z3*x
     &     + 464.D0*Hr1(-1)*z3*x**2 + 1520.D0/3.D0*Hr1(-1)*z2 + 2176.D0/
     &    3.D0*Hr1(-1)*z2*x + 472.D0*Hr1(-1)*z2*x**2 + 576.D0/5.D0*Hr1(
     &    -1)*z2*x**3 + 160.D0/3.D0*Hr1(-1)*z2*dx + 16.D0/5.D0*Hr1(-1)*
     &    z2*dx**2 - 139.D0/9.D0*Hr1(0) + 25786.D0/45.D0*Hr1(0)*x - 
     &    10072.D0/15.D0*Hr1(0)*x**2 + 848.D0/45.D0*Hr1(0)*dx - 64.D0*
     &    Hr1(0)*z3 - 928.D0*Hr1(0)*z3*x - 128.D0*Hr1(0)*z3*x**2 - 4.D0/
     &    3.D0*Hr1(0)*z2 - 2368.D0/3.D0*Hr1(0)*z2*x - 224.D0*Hr1(0)*z2*
     &    x**2 - 768.D0/5.D0*Hr1(0)*z2*x**3 + 266.D0/5.D0*Hr1(1) + 
     &    14312.D0/15.D0*Hr1(1)*x - 5376.D0/5.D0*Hr1(1)*x**2 + 1568.D0/
     &    15.D0*Hr1(1)*dx )
      Kqg2 = Kqg2 + nf*cf*ca * ( 352.D0*Hr1(1)*z3 - 704.D0*Hr1(1)*z3*x
     &     + 368.D0*Hr1(1)*z3*x**2 - 56.D0/3.D0*Hr1(1)*z2 - 592.D0/3.D0
     &    *Hr1(1)*z2*x + 248.D0*Hr1(1)*z2*x**2 - 192.D0/5.D0*Hr1(1)*z2*
     &    x**3 - 32.D0*Hr1(1)*z2*dx + 16.D0/15.D0*Hr1(1)*z2*dx**2 - 480.
     &    D0*Hr2(-1,-1)*z2 - 960.D0*Hr2(-1,-1)*z2*x - 576.D0*Hr2(-1,-1)
     &    *z2*x**2 + 11416.D0/15.D0*Hr2(-1,0) + 36448.D0/45.D0*Hr2(-1,0
     &    )*x - 464.D0/5.D0*Hr2(-1,0)*x**2 - 896.D0/5.D0*Hr2(-1,0)*x**3
     &     - 32.D0/15.D0*Hr2(-1,0)*dx - 224.D0/45.D0*Hr2(-1,0)*dx**2 + 
     &    288.D0*Hr2(-1,0)*z2 + 576.D0*Hr2(-1,0)*z2*x + 384.D0*Hr2(-1,0
     &    )*z2*x**2 + 256.D0*Hr2(0,-1)*z2 + 512.D0*Hr2(0,-1)*z2*x + 416.
     &    D0*Hr2(0,-1)*z2*x**2 - 412.D0/5.D0*Hr2(0,0) - 7588.D0/45.D0*
     &    Hr2(0,0)*x - 18904.D0/45.D0*Hr2(0,0)*x**2 + 896.D0/5.D0*Hr2(0
     &    ,0)*x**3 + 32.D0/15.D0*Hr2(0,0)*dx + 24.D0*Hr2(0,0)*z2 - 16.D0
     &    *Hr2(0,0)*z2*x - 32.D0*Hr2(0,0)*z2*x**2 + 348.D0/5.D0*Hr2(0,1
     &    ) + 15524.D0/15.D0*Hr2(0,1)*x - 2856.D0/5.D0*Hr2(0,1)*x**2 + 
     &    512.D0/15.D0*Hr2(0,1)*dx )
      Kqg2 = Kqg2 + nf*cf*ca * (  - 384.D0*Hr2(0,1)*z2*x + 96.D0*Hr2(0,
     &    1)*z2*x**2 - 554.D0/3.D0*Hr2(1,0) + 2176.D0/3.D0*Hr2(1,0)*x
     &     - 5192.D0/9.D0*Hr2(1,0)*x**2 + 512.D0/9.D0*Hr2(1,0)*dx + 272.
     &    D0*Hr2(1,0)*z2 - 544.D0*Hr2(1,0)*z2*x + 352.D0*Hr2(1,0)*z2*
     &    x**2 - 524.D0/3.D0*Hr2(1,1) + 872.D0*Hr2(1,1)*x - 776.D0*Hr2(
     &    1,1)*x**2 + 224.D0*Hr2(1,1)*z2 - 448.D0*Hr2(1,1)*z2*x + 256.D0
     &    *Hr2(1,1)*z2*x**2 + 352.D0/3.D0*Hr3(-1,-1,0) + 704.D0*Hr3(-1,
     &    -1,0)*x + 2416.D0/3.D0*Hr3(-1,-1,0)*x**2 + 384.D0/5.D0*Hr3(-1
     &    ,-1,0)*x**3 + 64.D0*Hr3(-1,-1,0)*dx + 32.D0/15.D0*Hr3(-1,-1,0
     &    )*dx**2 - 656.D0/3.D0*Hr3(-1,0,0) - 1136.D0/3.D0*Hr3(-1,0,0)*
     &    x - 1024.D0/3.D0*Hr3(-1,0,0)*x**2 - 384.D0/5.D0*Hr3(-1,0,0)*
     &    x**3 - 128.D0/3.D0*Hr3(-1,0,0)*dx - 32.D0/15.D0*Hr3(-1,0,0)*
     &    dx**2 - 448.D0*Hr3(-1,0,1) - 1120.D0/3.D0*Hr3(-1,0,1)*x - 208.
     &    D0/3.D0*Hr3(-1,0,1)*x**2 - 384.D0/5.D0*Hr3(-1,0,1)*x**3 - 64.D
     &    0/3.D0*Hr3(-1,0,1)*dx - 32.D0/15.D0*Hr3(-1,0,1)*dx**2 + 848.D0
     &    /3.D0*Hr3(0,-1,0) )
      Kqg2 = Kqg2 + nf*cf*ca * (  - 1040.D0/3.D0*Hr3(0,-1,0)*x - 2416.D0
     &    /3.D0*Hr3(0,-1,0)*x**2 - 384.D0/5.D0*Hr3(0,-1,0)*x**3 + 52.D0
     &    *Hr3(0,0,0) + 440.D0/3.D0*Hr3(0,0,0)*x + 480.D0*Hr3(0,0,0)*
     &    x**2 + 384.D0/5.D0*Hr3(0,0,0)*x**3 + 4.D0/3.D0*Hr3(0,0,1) + 
     &    1328.D0/3.D0*Hr3(0,0,1)*x + 224.D0*Hr3(0,0,1)*x**2 + 384.D0/5.
     &    D0*Hr3(0,0,1)*x**3 - 44.D0*Hr3(0,1,0) + 56.D0*Hr3(0,1,0)*x + 
     &    80.D0*Hr3(0,1,0)*x**2 + 64.D0/3.D0*Hr3(0,1,0)*dx + 32.D0*Hr3(
     &    0,1,1) + 192.D0*Hr3(0,1,1)*x - 192.D0*Hr3(0,1,1)*x**2 + 940.D0
     &    /3.D0*Hr3(1,0,0) - 464.D0/3.D0*Hr3(1,0,0)*x - 96.D0*Hr3(1,0,0
     &    )*x**2 + 64.D0/3.D0*Hr3(1,0,0)*dx + 232.D0/3.D0*Hr3(1,0,1) - 
     &    464.D0/3.D0*Hr3(1,0,1)*x + 464.D0/3.D0*Hr3(1,0,1)*x**2 + 56.D0
     &    /3.D0*Hr3(1,1,0) - 112.D0/3.D0*Hr3(1,1,0)*x + 112.D0/3.D0*
     &    Hr3(1,1,0)*x**2 - 448.D0*Hr4(-1,-1,-1,0) - 896.D0*Hr4(-1,-1,
     &    -1,0)*x - 512.D0*Hr4(-1,-1,-1,0)*x**2 + 288.D0*Hr4(-1,-1,0,0)
     &     + 576.D0*Hr4(-1,-1,0,0)*x + 288.D0*Hr4(-1,-1,0,0)*x**2 + 256.
     &    D0*Hr4(-1,-1,0,1) )
      Kqg2 = Kqg2 + nf*cf*ca * ( 512.D0*Hr4(-1,-1,0,1)*x + 320.D0*Hr4(
     &    -1,-1,0,1)*x**2 + 224.D0*Hr4(-1,0,-1,0) + 448.D0*Hr4(-1,0,-1,
     &    0)*x + 256.D0*Hr4(-1,0,-1,0)*x**2 - 144.D0*Hr4(-1,0,0,0) - 
     &    288.D0*Hr4(-1,0,0,0)*x - 192.D0*Hr4(-1,0,0,0)*x**2 - 128.D0*
     &    Hr4(-1,0,0,1) - 256.D0*Hr4(-1,0,0,1)*x - 160.D0*Hr4(-1,0,0,1)
     &    *x**2 - 32.D0*Hr4(-1,0,1,0) - 64.D0*Hr4(-1,0,1,0)*x - 64.D0*
     &    Hr4(-1,0,1,0)*x**2 + 64.D0*Hr4(0,-1,-1,0) + 896.D0*Hr4(0,-1,
     &    -1,0)*x + 320.D0*Hr4(0,-1,-1,0)*x**2 - 112.D0*Hr4(0,-1,0,0)
     &     - 416.D0*Hr4(0,-1,0,0)*x - 160.D0*Hr4(0,-1,0,0)*x**2 - 224.D0
     &    *Hr4(0,-1,0,1) - 64.D0*Hr4(0,-1,0,1)*x - 256.D0*Hr4(0,-1,0,1)
     &    *x**2 + 208.D0*Hr4(0,0,-1,0) - 96.D0*Hr4(0,0,-1,0)*x + 128.D0
     &    *Hr4(0,0,-1,0)*x**2 - 32.D0*Hr4(0,0,0,0) - 96.D0*Hr4(0,0,0,0)
     &    *x - 24.D0*Hr4(0,0,0,1) - 80.D0*Hr4(0,0,0,1)*x + 32.D0*Hr4(0,
     &    0,0,1)*x**2 - 32.D0*Hr4(0,0,1,0) - 64.D0*Hr4(0,0,1,0)*x + 136.
     &    D0*Hr4(0,1,0,0) + 304.D0*Hr4(0,1,0,0)*x + 128.D0*Hr4(0,1,0,0)
     &    *x**2 )
      Kqg2 = Kqg2 + nf*cf*ca * ( 32.D0*Hr4(0,1,0,1) - 64.D0*Hr4(0,1,0,1
     &    )*x + 64.D0*Hr4(0,1,0,1)*x**2 + 32.D0*Hr4(0,1,1,0) - 64.D0*
     &    Hr4(0,1,1,0)*x + 64.D0*Hr4(0,1,1,0)*x**2 + 96.D0*Hr4(1,0,-1,0
     &    ) - 192.D0*Hr4(1,0,-1,0)*x + 192.D0*Hr4(1,0,-1,0)*x**2 - 80.D0
     &    *Hr4(1,0,0,0) + 160.D0*Hr4(1,0,0,0)*x - 64.D0*Hr4(1,0,0,0)*
     &    x**2 - 112.D0*Hr4(1,0,0,1) + 224.D0*Hr4(1,0,0,1)*x - 128.D0*
     &    Hr4(1,0,0,1)*x**2 - 48.D0*Hr4(1,1,0,0) + 96.D0*Hr4(1,1,0,0)*x
     &     )
      Kqg2 = Kqg2 + nf*cf**2 * (  - 2572.D0/45.D0 - 4651.D0/15.D0*x + 
     &    1844.D0/5.D0*x**2 - 20.D0*z4 - 360.D0*z4*x + 96.D0*z4*x**2 + 
     &    64.D0/45.D0*dx - 80.D0*z3 + 2800.D0/3.D0*z3*x + 192.D0*z3*
     &    x**2 + 192.D0*z3*x**3 + 644.D0/15.D0*z2 + 5704.D0/45.D0*z2*x
     &     - 976.D0/5.D0*z2*x**2 + 128.D0*z2*x**3 + 64.D0/15.D0*z2*dx
     &     - 224.D0*Hr1(-1)*z3 - 448.D0*Hr1(-1)*z3*x - 224.D0*Hr1(-1)*
     &    z3*x**2 - 160.D0*Hr1(-1)*z2 - 256.D0*Hr1(-1)*z2*x - 288.D0*
     &    Hr1(-1)*z2*x**2 - 576.D0/5.D0*Hr1(-1)*z2*x**3 - 16.D0/5.D0*
     &    Hr1(-1)*z2*dx**2 - 217.D0/45.D0*Hr1(0) - 392.D0/5.D0*Hr1(0)*x
     &     + 296.D0*Hr1(0)*x**2 - 64.D0/45.D0*Hr1(0)*dx - 16.D0*Hr1(0)*
     &    z3 + 544.D0*Hr1(0)*z3*x - 64.D0*Hr1(0)*z3*x**2 - 32.D0*Hr1(0)
     &    *z2 + 512.D0*Hr1(0)*z2*x + 96.D0*Hr1(0)*z2*x**2 + 768.D0/5.D0
     &    *Hr1(0)*z2*x**3 - 3698.D0/15.D0*Hr1(1) - 504.D0/5.D0*Hr1(1)*x
     &     + 1736.D0/5.D0*Hr1(1)*x**2 + 32.D0/15.D0*Hr1(1)*dx - 256.D0*
     &    Hr1(1)*z3 + 512.D0*Hr1(1)*z3*x - 288.D0*Hr1(1)*z3*x**2 + 16.D0
     &    *Hr1(1)*z2 )
      Kqg2 = Kqg2 + nf*cf**2 * ( 224.D0/3.D0*Hr1(1)*z2*x - 192.D0*Hr1(1
     &    )*z2*x**2 + 192.D0/5.D0*Hr1(1)*z2*x**3 - 16.D0/15.D0*Hr1(1)*
     &    z2*dx**2 + 256.D0*Hr2(-1,-1)*z2 + 512.D0*Hr2(-1,-1)*z2*x + 
     &    256.D0*Hr2(-1,-1)*z2*x**2 - 9736.D0/15.D0*Hr2(-1,0) - 18128.D0
     &    /45.D0*Hr2(-1,0)*x + 1424.D0/5.D0*Hr2(-1,0)*x**2 + 128.D0*
     &    Hr2(-1,0)*x**3 + 32.D0/15.D0*Hr2(-1,0)*dx + 32.D0/9.D0*Hr2(-1
     &    ,0)*dx**2 - 160.D0*Hr2(-1,0)*z2 - 320.D0*Hr2(-1,0)*z2*x - 192.
     &    D0*Hr2(-1,0)*z2*x**2 - 192.D0*Hr2(0,-1)*z2 - 256.D0*Hr2(0,-1)
     &    *z2*x - 256.D0*Hr2(0,-1)*z2*x**2 + 166.D0/15.D0*Hr2(0,0) + 
     &    4988.D0/45.D0*Hr2(0,0)*x - 384.D0/5.D0*Hr2(0,0)*x**2 - 128.D0
     &    *Hr2(0,0)*x**3 - 32.D0/15.D0*Hr2(0,0)*dx - 32.D0*Hr2(0,0)*z2
     &     + 128.D0*Hr2(0,0)*z2*x - 128.D0*Hr2(0,0)*z2*x**2 - 644.D0/15.
     &    D0*Hr2(0,1) - 2648.D0/5.D0*Hr2(0,1)*x + 976.D0/5.D0*Hr2(0,1)*
     &    x**2 - 32.D0/15.D0*Hr2(0,1)*dx - 64.D0*Hr2(0,1)*z2 + 256.D0*
     &    Hr2(0,1)*z2*x - 128.D0*Hr2(0,1)*z2*x**2 + 76.D0*Hr2(1,0) - 
     &    272.D0*Hr2(1,0)*x )
      Kqg2 = Kqg2 + nf*cf**2 * ( 208.D0*Hr2(1,0)*x**2 - 224.D0*Hr2(1,0)
     &    *z2 + 448.D0*Hr2(1,0)*z2*x - 320.D0*Hr2(1,0)*z2*x**2 + 104.D0
     &    *Hr2(1,1) - 336.D0*Hr2(1,1)*x + 272.D0*Hr2(1,1)*x**2 - 128.D0
     &    *Hr2(1,1)*z2 + 256.D0*Hr2(1,1)*z2*x - 128.D0*Hr2(1,1)*z2*x**2
     &     + 64.D0*Hr3(-1,-1,0) - 1024.D0/3.D0*Hr3(-1,-1,0)*x - 576.D0*
     &    Hr3(-1,-1,0)*x**2 - 384.D0/5.D0*Hr3(-1,-1,0)*x**3 - 32.D0/15.D
     &    0*Hr3(-1,-1,0)*dx**2 - 64.D0*Hr3(-1,0,0) - 320.D0/3.D0*Hr3(-1
     &    ,0,0)*x + 96.D0*Hr3(-1,0,0)*x**2 + 384.D0/5.D0*Hr3(-1,0,0)*
     &    x**3 + 32.D0/15.D0*Hr3(-1,0,0)*dx**2 + 192.D0*Hr3(-1,0,1) + 
     &    256.D0/3.D0*Hr3(-1,0,1)*x + 384.D0/5.D0*Hr3(-1,0,1)*x**3 + 32.
     &    D0/15.D0*Hr3(-1,0,1)*dx**2 - 320.D0*Hr3(0,-1,0) + 1184.D0/3.D0
     &    *Hr3(0,-1,0)*x + 576.D0*Hr3(0,-1,0)*x**2 + 384.D0/5.D0*Hr3(0,
     &    -1,0)*x**3 - 272.D0/3.D0*Hr3(0,0,0)*x + 96.D0*Hr3(0,0,0)*x**2
     &     - 384.D0/5.D0*Hr3(0,0,0)*x**3 + 32.D0*Hr3(0,0,1) - 352.D0/3.D
     &    0*Hr3(0,0,1)*x - 96.D0*Hr3(0,0,1)*x**2 - 384.D0/5.D0*Hr3(0,0,
     &    1)*x**3 )
      Kqg2 = Kqg2 + nf*cf**2 * ( 24.D0*Hr3(0,1,0) - 16.D0*Hr3(0,1,0)*x
     &     - 96.D0*Hr3(0,1,0)*x**2 - 112.D0*Hr3(1,0,0) - 32.D0*Hr3(1,0,
     &    0)*x + 192.D0*Hr3(1,0,0)*x**2 + 16.D0*Hr3(1,0,1) + 96.D0*Hr3(
     &    1,0,1)*x - 96.D0*Hr3(1,0,1)*x**2 + 16.D0*Hr3(1,1,0) + 96.D0*
     &    Hr3(1,1,0)*x - 96.D0*Hr3(1,1,0)*x**2 + 256.D0*Hr4(-1,-1,-1,0)
     &     + 512.D0*Hr4(-1,-1,-1,0)*x + 256.D0*Hr4(-1,-1,-1,0)*x**2 - 
     &    64.D0*Hr4(-1,-1,0,0) - 128.D0*Hr4(-1,-1,0,0)*x + 64.D0*Hr4(-1
     &    ,-1,0,0)*x**2 - 128.D0*Hr4(-1,-1,0,1) - 256.D0*Hr4(-1,-1,0,1)
     &    *x - 128.D0*Hr4(-1,-1,0,1)*x**2 - 64.D0*Hr4(-1,0,-1,0) - 128.D
     &    0*Hr4(-1,0,-1,0)*x + 32.D0*Hr4(-1,0,0,0) + 64.D0*Hr4(-1,0,0,0
     &    )*x + 64.D0*Hr4(-1,0,0,1) + 128.D0*Hr4(-1,0,0,1)*x + 64.D0*
     &    Hr4(-1,0,0,1)*x**2 - 128.D0*Hr4(0,-1,-1,0) - 512.D0*Hr4(0,-1,
     &    -1,0)*x - 256.D0*Hr4(0,-1,-1,0)*x**2 + 64.D0*Hr4(0,-1,0,0) + 
     &    128.D0*Hr4(0,-1,0,0)*x - 64.D0*Hr4(0,-1,0,0)*x**2 + 128.D0*
     &    Hr4(0,-1,0,1) + 128.D0*Hr4(0,-1,0,1)*x**2 - 96.D0*Hr4(0,0,-1,
     &    0) )
      Kqg2 = Kqg2 + nf*cf**2 * ( 64.D0*Hr4(0,0,-1,0)*x - 256.D0*Hr4(0,0
     &    ,-1,0)*x**2 + 16.D0*Hr4(0,0,0,0) + 32.D0*Hr4(0,0,0,0)*x + 128.
     &    D0*Hr4(0,0,0,0)*x**2 + 32.D0*Hr4(0,0,0,1) - 64.D0*Hr4(0,0,0,1
     &    )*x + 128.D0*Hr4(0,0,0,1)*x**2 + 32.D0*Hr4(0,0,1,0) - 64.D0*
     &    Hr4(0,0,1,0)*x + 128.D0*Hr4(0,0,1,0)*x**2 - 256.D0*Hr4(0,1,0,
     &    0)*x + 64.D0*Hr4(0,1,0,0)*x**2 - 128.D0*Hr4(1,0,-1,0) + 256.D0
     &    *Hr4(1,0,-1,0)*x - 256.D0*Hr4(1,0,-1,0)*x**2 + 96.D0*Hr4(1,0,
     &    0,0) - 192.D0*Hr4(1,0,0,0)*x + 128.D0*Hr4(1,0,0,0)*x**2 + 128.
     &    D0*Hr4(1,0,0,1) - 256.D0*Hr4(1,0,0,1)*x + 192.D0*Hr4(1,0,0,1)
     &    *x**2 + 64.D0*Hr4(1,0,1,0) - 128.D0*Hr4(1,0,1,0)*x + 128.D0*
     &    Hr4(1,0,1,0)*x**2 + 64.D0*Hr4(1,1,0,0) - 128.D0*Hr4(1,1,0,0)*
     &    x + 64.D0*Hr4(1,1,0,0)*x**2 )
      Kqg2 = Kqg2 + nf**2*ca * ( 230.D0/3.D0 - 692.D0/9.D0*x + 7048.D0/
     &    81.D0*x**2 - 2656.D0/81.D0*dx + 8.D0/3.D0*z3 - 368.D0/3.D0*z3
     &    *x + 80.D0/3.D0*z3*x**2 - 32.D0/3.D0*z2 - 16.D0/3.D0*z2*x - 
     &    176.D0/9.D0*z2*x**2 - 32.D0/9.D0*z2*dx + 16.D0/3.D0*Hr1(-1)*
     &    z2 + 32.D0/3.D0*Hr1(-1)*z2*x + 16.D0/3.D0*Hr1(-1)*z2*x**2 - 
     &    92.D0/9.D0*Hr1(0) - 40.D0/3.D0*Hr1(0)*x + 1112.D0/27.D0*Hr1(0
     &    )*x**2 - 152.D0/9.D0*Hr1(0)*dx - 16.D0/3.D0*Hr1(0)*z2 - 32.D0/
     &    3.D0*Hr1(0)*z2*x**2 + 16.D0*Hr1(1) - 24.D0*Hr1(1)*x + 8.D0*
     &    Hr1(1)*x**2 - 16.D0/3.D0*Hr1(1)*z2 + 32.D0/3.D0*Hr1(1)*z2*x
     &     - 16.D0*Hr1(1)*z2*x**2 - 80.D0/3.D0*Hr2(-1,0) - 32.D0*Hr2(-1
     &    ,0)*x - 64.D0/9.D0*Hr2(-1,0)*x**2 - 64.D0/9.D0*Hr2(-1,0)*dx
     &     + 40.D0/9.D0*Hr2(0,0) + 304.D0/9.D0*Hr2(0,0)*x + 104.D0/3.D0
     &    *Hr2(0,0)*x**2 - 32.D0/9.D0*Hr2(0,0)*dx + 32.D0/3.D0*Hr2(0,1)
     &     - 80.D0/3.D0*Hr2(0,1)*x + 176.D0/9.D0*Hr2(0,1)*x**2 - 32.D0/
     &    9.D0*Hr2(0,1)*dx + 64.D0/9.D0*Hr2(1,0) - 368.D0/9.D0*Hr2(1,0)
     &    *x )
      Kqg2 = Kqg2 + nf**2*ca * ( 424.D0/9.D0*Hr2(1,0)*x**2 - 32.D0/9.D0
     &    *Hr2(1,0)*dx + 16.D0/3.D0*Hr2(1,1) - 32.D0*Hr2(1,1)*x + 32.D0
     &    *Hr2(1,1)*x**2 + 32.D0/3.D0*Hr3(-1,-1,0) + 64.D0/3.D0*Hr3(-1,
     &    -1,0)*x + 32.D0/3.D0*Hr3(-1,-1,0)*x**2 + 16.D0/3.D0*Hr3(-1,0,
     &    0) + 32.D0/3.D0*Hr3(-1,0,0)*x + 16.D0*Hr3(-1,0,0)*x**2 - 16.D0
     &    /3.D0*Hr3(0,-1,0) - 32.D0/3.D0*Hr3(0,-1,0)*x - 16.D0/3.D0*
     &    Hr3(0,0,0) + 16.D0/3.D0*Hr3(0,0,1) - 32.D0/3.D0*Hr3(0,0,1)*x
     &     + 32.D0/3.D0*Hr3(0,0,1)*x**2 - 16.D0/3.D0*Hr3(0,1,0) - 64.D0/
     &    3.D0*Hr3(0,1,0)*x + 16.D0/3.D0*Hr3(0,1,1) - 32.D0/3.D0*Hr3(0,
     &    1,1)*x + 32.D0/3.D0*Hr3(0,1,1)*x**2 + 16.D0/3.D0*Hr3(1,0,0)*
     &    x**2 + 32.D0/3.D0*Hr3(1,0,1) - 64.D0/3.D0*Hr3(1,0,1)*x + 64.D0
     &    /3.D0*Hr3(1,0,1)*x**2 )
      Kqg2 = Kqg2 + nf**2*cf * (  - 859.D0/45.D0 + 16834.D0/45.D0*x - 
     &    105494.D0/405.D0*x**2 - 9796.D0/405.D0*dx + 112.D0/3.D0*z3 - 
     &    32.D0*z3*x - 8.D0/3.D0*z2 - 16.D0/9.D0*z2*x + 16.D0*z2*x**2
     &     + 64.D0/5.D0*z2*x**3 - 64.D0/9.D0*z2*dx - 32.D0/3.D0*Hr1(-1)
     &    *z2 - 64.D0/3.D0*Hr1(-1)*z2*x - 32.D0/3.D0*Hr1(-1)*z2*x**2 - 
     &    7072.D0/45.D0*Hr1(0) + 9028.D0/45.D0*Hr1(0)*x + 12104.D0/45.D0
     &    *Hr1(0)*x**2 - 2848.D0/135.D0*Hr1(0)*dx + 16.D0/3.D0*Hr1(0)*
     &    z2 - 224.D0/3.D0*Hr1(0)*z2*x + 32.D0/3.D0*Hr1(0)*z2*x**2 - 16.
     &    D0*Hr1(1)*x + 56.D0/3.D0*Hr1(1)*x**2 - 16.D0/3.D0*Hr1(1)*dx
     &     - 16.D0/3.D0*Hr1(1)*z2 + 32.D0/3.D0*Hr1(1)*z2*x + 80.D0*Hr2(
     &    -1,0) + 128.D0/9.D0*Hr2(-1,0)*x - 496.D0/9.D0*Hr2(-1,0)*x**2
     &     + 64.D0/5.D0*Hr2(-1,0)*x**3 - 64.D0/9.D0*Hr2(-1,0)*dx + 16.D0
     &    /45.D0*Hr2(-1,0)*dx**2 - 472.D0/3.D0*Hr2(0,0) - 752.D0/9.D0*
     &    Hr2(0,0)*x - 736.D0/9.D0*Hr2(0,0)*x**2 - 64.D0/5.D0*Hr2(0,0)*
     &    x**3 - 64.D0/9.D0*Hr2(0,0)*dx + 8.D0/3.D0*Hr2(0,1) + 16.D0*
     &    Hr2(0,1)*x )
      Kqg2 = Kqg2 + nf**2*cf * (  - 16.D0*Hr2(0,1)*x**2 - 4.D0/3.D0*
     &    Hr2(1,0) - 64.D0/3.D0*Hr2(1,0)*x + 176.D0/9.D0*Hr2(1,0)*x**2
     &     - 32.D0/9.D0*Hr2(1,0)*dx + 8.D0/3.D0*Hr2(1,1) + 16.D0*Hr2(1,
     &    1)*x - 16.D0*Hr2(1,1)*x**2 - 64.D0/3.D0*Hr3(-1,-1,0) - 128.D0/
     &    3.D0*Hr3(-1,-1,0)*x - 64.D0/3.D0*Hr3(-1,-1,0)*x**2 + 32.D0/3.D
     &    0*Hr3(-1,0,0) + 64.D0/3.D0*Hr3(-1,0,0)*x + 32.D0/3.D0*Hr3(-1,
     &    0,0)*x**2 + 160.D0/3.D0*Hr3(0,-1,0) - 64.D0*Hr3(0,-1,0)*x + 
     &    128.D0/3.D0*Hr3(0,-1,0)*x**2 - 48.D0*Hr3(0,0,0) + 176.D0*Hr3(
     &    0,0,0)*x + 32.D0*Hr3(0,0,0)*x**2 - 16.D0/3.D0*Hr3(0,0,1) + 32.
     &    D0/3.D0*Hr3(0,0,1)*x - 32.D0/3.D0*Hr3(0,0,1)*x**2 + 8.D0*Hr3(
     &    0,1,0) - 16.D0*Hr3(0,1,0)*x + 32.D0/3.D0*Hr3(0,1,0)*x**2 - 16.
     &    D0/3.D0*Hr3(1,0,0) + 32.D0/3.D0*Hr3(1,0,0)*x - 64.D0/3.D0*
     &    Hr3(1,0,0)*x**2 - 16.D0/3.D0*Hr3(1,0,1) + 32.D0/3.D0*Hr3(1,0,
     &    1)*x - 32.D0/3.D0*Hr3(1,0,1)*x**2 + 16.D0/3.D0*Hr3(1,1,0) - 
     &    32.D0/3.D0*Hr3(1,1,0)*x + 32.D0/3.D0*Hr3(1,1,0)*x**2 - 32.D0*
     &    Hr4(0,0,0,0) )
      Kqg2 = Kqg2 + nf**2*cf * ( 64.D0*Hr4(0,0,0,0)*x )
      Kqg2 = Kqg2 + nf**3 * (  - 20.D0/9.D0 + 4.D0*x - 196.D0/81.D0*
     &    x**2 + 52.D0/81.D0*dx - 8.D0/9.D0*Hr1(0) + 16.D0/9.D0*Hr1(0)*
     &    x + 16.D0/27.D0*Hr1(0)*dx - 8.D0/9.D0*Hr2(0,0) + 16.D0/9.D0*
     &    Hr2(0,0)*x - 16.D0/9.D0*Hr2(0,0)*x**2 - 8.D0/9.D0*Hr2(1,0) + 
     &    16.D0/9.D0*Hr2(1,0)*x - 16.D0/9.D0*Hr2(1,0)*x**2 )
*
       XK2P2A = Kqg2
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..K_phi 2 
*
       FUNCTION XKP22A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4
       INTEGER NF, N1, N2, NW, I1, I2, I3
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 )
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2),
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2),
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2)
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2),
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2)
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0 )
*
* ...Colour factors and an abbreviation
*
       CF  = 4./3.D0
       CA  = 3.D0
*
       DX = 1.D0/X
*
* ...The harmonic polylogs up to weight 2 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2)
*
* ...The physical kernel in terms of the harmonic polylogs
*
      Kgq2 =
     &  + cf*ca**2 * (  - 86135.D0/27.D0 + 36166.D0/27.D0*x + 3712.D0/
     &    27.D0*x**2 - 242.D0*z4 - 247.D0*z4*x + 223601.D0/54.D0*dx - 
     &    384.D0*dx*z4 + 1184.D0*z3 - 64.D0*z3*x + 128.D0/3.D0*z3*x**2
     &     - 2776.D0/3.D0*z3*dx + 5632.D0/9.D0*z2 + 64.D0/3.D0*z2*x + 
     &    256.D0/3.D0*z2*x**2 - 2152.D0/9.D0*z2*dx - 336.D0*Hr1(-1)*z3
     &     - 168.D0*Hr1(-1)*z3*x - 336.D0*Hr1(-1)*z3*dx - 2272.D0/3.D0*
     &    Hr1(-1)*z2 - 1004.D0/3.D0*Hr1(-1)*z2*x - 64.D0*Hr1(-1)*z2*
     &    x**2 - 1432.D0/3.D0*Hr1(-1)*z2*dx + 9254.D0/9.D0*Hr1(0) + 
     &    1132.D0/3.D0*Hr1(0)*x + 15400.D0/27.D0*Hr1(0)*x**2 + 28529.D0/
     &    27.D0*Hr1(0)*dx - 64.D0*Hr1(0)*z3 + 144.D0*Hr1(0)*z3*x + 128.D
     &    0*Hr1(0)*z3*dx + 748.D0/3.D0*Hr1(0)*z2 + 580.D0/3.D0*Hr1(0)*
     &    z2*x + 128.D0/3.D0*Hr1(0)*z2*x**2 - 176.D0/3.D0*Hr1(0)*z2*dx
     &     + 6748.D0/27.D0*Hr1(1) + 2836.D0/27.D0*Hr1(1)*x + 1928.D0/9.D
     &    0*Hr1(1)*x**2 - 21676.D0/27.D0*Hr1(1)*dx - 208.D0*Hr1(1)*z3
     &     + 104.D0*Hr1(1)*z3*x + 208.D0*Hr1(1)*z3*dx - 224.D0/3.D0*
     &    Hr1(1)*z2 )
      Kgq2 = Kgq2 + cf*ca**2 * ( 28.D0/3.D0*Hr1(1)*z2*x - 64.D0/3.D0*
     &    Hr1(1)*z2*x**2 + 8.D0*Hr1(1)*z2*dx + 448.D0*Hr2(-1,-1)*z2 + 
     &    224.D0*Hr2(-1,-1)*z2*x + 448.D0*Hr2(-1,-1)*z2*dx - 5936.D0/9.D
     &    0*Hr2(-1,0) - 628.D0/9.D0*Hr2(-1,0)*x - 1888.D0/9.D0*Hr2(-1,0
     &    )*x**2 - 1612.D0/3.D0*Hr2(-1,0)*dx - 224.D0*Hr2(-1,0)*z2 - 
     &    112.D0*Hr2(-1,0)*z2*x - 224.D0*Hr2(-1,0)*z2*dx - 240.D0*Hr2(0
     &    ,-1)*z2 - 104.D0*Hr2(0,-1)*z2*x - 192.D0*Hr2(0,-1)*z2*dx - 
     &    2396.D0*Hr2(0,0) + 3334.D0/9.D0*Hr2(0,0)*x - 1088.D0/3.D0*
     &    Hr2(0,0)*x**2 + 3784.D0/9.D0*Hr2(0,0)*dx - 8.D0*Hr2(0,0)*z2
     &     - 44.D0*Hr2(0,0)*z2*x - 5632.D0/9.D0*Hr2(0,1) - 820.D0/9.D0*
     &    Hr2(0,1)*x - 256.D0/3.D0*Hr2(0,1)*x**2 - 2684.D0/9.D0*Hr2(0,1
     &    )*dx - 48.D0*Hr2(0,1)*z2 + 40.D0*Hr2(0,1)*z2*x + 64.D0*Hr2(0,
     &    1)*z2*dx - 1460.D0/3.D0*Hr2(1,0) + 282.D0*Hr2(1,0)*x + 800.D0/
     &    9.D0*Hr2(1,0)*x**2 + 3892.D0/9.D0*Hr2(1,0)*dx - 968.D0/9.D0*
     &    Hr2(1,1) + 484.D0/9.D0*Hr2(1,1)*x + 68.D0/9.D0*Hr2(1,1)*dx - 
     &    128.D0*Hr2(1,1)*z2 )
      Kgq2 = Kgq2 + cf*ca**2 * ( 64.D0*Hr2(1,1)*z2*x + 128.D0*Hr2(1,1)*
     &    z2*dx - 384.D0*Hr3(-1,-1,0) - 136.D0*Hr3(-1,-1,0)*x - 128.D0/
     &    3.D0*Hr3(-1,-1,0)*x**2 - 464.D0/3.D0*Hr3(-1,-1,0)*dx + 2896.D0
     &    /3.D0*Hr3(-1,0,0) + 860.D0/3.D0*Hr3(-1,0,0)*x + 256.D0/3.D0*
     &    Hr3(-1,0,0)*x**2 + 2528.D0/3.D0*Hr3(-1,0,0)*dx + 1696.D0/3.D0
     &    *Hr3(-1,0,1) + 800.D0/3.D0*Hr3(-1,0,1)*x + 128.D0/3.D0*Hr3(-1
     &    ,0,1)*x**2 + 400.D0*Hr3(-1,0,1)*dx + 2824.D0/3.D0*Hr3(0,-1,0)
     &     + 328.D0/3.D0*Hr3(0,-1,0)*x + 128.D0*Hr3(0,-1,0)*x**2 - 352.D
     &    0/3.D0*Hr3(0,-1,0)*dx + 880.D0/3.D0*Hr3(0,0,0) + 152.D0/3.D0*
     &    Hr3(0,0,0)*x - 64.D0*Hr3(0,0,0)*x**2 + 176.D0/3.D0*Hr3(0,0,0)
     &    *dx - 748.D0/3.D0*Hr3(0,0,1) - 84.D0*Hr3(0,0,1)*x - 128.D0/3.D
     &    0*Hr3(0,0,1)*x**2 - 176.D0/3.D0*Hr3(0,0,1)*dx - 1040.D0/3.D0*
     &    Hr3(0,1,0) + 112.D0/3.D0*Hr3(0,1,0)*x - 64.D0*Hr3(0,1,0)*x**2
     &     + 320.D0/3.D0*Hr3(0,1,0)*dx - 300.D0*Hr3(1,0,0) + 128.D0*
     &    Hr3(1,0,0)*x + 368.D0*Hr3(1,0,0)*dx - 352.D0/3.D0*Hr3(1,0,1)
     &     + 176.D0/3.D0*Hr3(1,0,1)*x )
      Kgq2 = Kgq2 + cf*ca**2 * ( 208.D0/3.D0*Hr3(1,0,1)*dx - 352.D0/3.D0
     &    *Hr3(1,1,0) + 176.D0/3.D0*Hr3(1,1,0)*x + 208.D0/3.D0*Hr3(1,1,
     &    0)*dx + 256.D0*Hr4(-1,-1,-1,0) + 128.D0*Hr4(-1,-1,-1,0)*x + 
     &    256.D0*Hr4(-1,-1,-1,0)*dx - 416.D0*Hr4(-1,-1,0,0) - 208.D0*
     &    Hr4(-1,-1,0,0)*x - 416.D0*Hr4(-1,-1,0,0)*dx - 320.D0*Hr4(-1,
     &    -1,0,1) - 160.D0*Hr4(-1,-1,0,1)*x - 320.D0*Hr4(-1,-1,0,1)*dx
     &     - 256.D0*Hr4(-1,0,-1,0) - 128.D0*Hr4(-1,0,-1,0)*x - 256.D0*
     &    Hr4(-1,0,-1,0)*dx + 160.D0*Hr4(-1,0,0,0) + 80.D0*Hr4(-1,0,0,0
     &    )*x + 160.D0*Hr4(-1,0,0,0)*dx + 160.D0*Hr4(-1,0,0,1) + 80.D0*
     &    Hr4(-1,0,0,1)*x + 160.D0*Hr4(-1,0,0,1)*dx + 64.D0*Hr4(-1,0,1,
     &    0) + 32.D0*Hr4(-1,0,1,0)*x + 64.D0*Hr4(-1,0,1,0)*dx - 96.D0*
     &    Hr4(0,-1,-1,0) - 80.D0*Hr4(0,-1,-1,0)*x - 128.D0*Hr4(0,-1,-1,
     &    0)*dx + 16.D0*Hr4(0,-1,0,0) + 200.D0*Hr4(0,-1,0,0)*x + 256.D0
     &    *Hr4(0,-1,0,0)*dx + 192.D0*Hr4(0,-1,0,1) + 64.D0*Hr4(0,-1,0,1
     &    )*x + 128.D0*Hr4(0,-1,0,1)*dx - 272.D0*Hr4(0,0,-1,0) + 8.D0*
     &    Hr4(0,0,-1,0)*x )
      Kgq2 = Kgq2 + cf*ca**2 * (  - 128.D0*Hr4(0,0,0,0) + 120.D0*Hr4(0,
     &    0,0,0)*x + 8.D0*Hr4(0,0,0,1) + 52.D0*Hr4(0,0,0,1)*x + 128.D0*
     &    Hr4(0,0,1,0) + 96.D0*Hr4(0,0,1,0)*x + 64.D0*Hr4(0,0,1,0)*dx
     &     + 72.D0*Hr4(0,1,0,0) + 4.D0*Hr4(0,1,0,0)*x + 128.D0*Hr4(1,0,
     &    -1,0) - 64.D0*Hr4(1,0,-1,0)*x - 128.D0*Hr4(1,0,-1,0)*dx - 32.D
     &    0*Hr4(1,0,0,0) + 16.D0*Hr4(1,0,0,0)*x + 32.D0*Hr4(1,0,0,0)*dx
     &     - 64.D0*Hr4(1,0,0,1) + 32.D0*Hr4(1,0,0,1)*x + 64.D0*Hr4(1,0,
     &    0,1)*dx - 128.D0*Hr4(1,0,1,0) + 64.D0*Hr4(1,0,1,0)*x + 128.D0
     &    *Hr4(1,0,1,0)*dx + 64.D0*Hr4(1,1,0,0) - 32.D0*Hr4(1,1,0,0)*x
     &     - 64.D0*Hr4(1,1,0,0)*dx )
      Kgq2 = Kgq2 + cf**2*ca * (  - 7417.D0/5.D0 + 6803.D0/45.D0*x + 
     &    1828.D0/45.D0*x**2 - 144.D0*z4 - 54.D0*z4*x + 5831.D0/10.D0*
     &    dx + 88.D0*dx*z4 + 896.D0/3.D0*z3 - 784.D0/3.D0*z3*x + 32.D0*
     &    z3*x**2 - 96.D0*z3*dx + 2428.D0/9.D0*z2 - 2240.D0/9.D0*z2*x
     &     - 832.D0/9.D0*z2*x**2 + 48.D0/5.D0*z2*x**3 - 2104.D0/3.D0*z2
     &    *dx + 368.D0*Hr1(-1)*z3 + 184.D0*Hr1(-1)*z3*x + 368.D0*Hr1(-1
     &    )*z3*dx + 432.D0*Hr1(-1)*z2 + 148.D0*Hr1(-1)*z2*x + 160.D0/3.D
     &    0*Hr1(-1)*z2*x**2 + 712.D0/3.D0*Hr1(-1)*z2*dx - 20044.D0/45.D0
     &    *Hr1(0) + 4052.D0/15.D0*Hr1(0)*x - 3512.D0/45.D0*Hr1(0)*x**2
     &     + 4846.D0/15.D0*Hr1(0)*dx - 160.D0*Hr1(0)*z3 - 288.D0*Hr1(0)
     &    *z3*x - 96.D0*Hr1(0)*z3*dx + 2224.D0/3.D0*Hr1(0)*z2 - 1196.D0/
     &    3.D0*Hr1(0)*z2*x + 64.D0*Hr1(0)*z2*x**2 - 1024.D0/3.D0*Hr1(0)
     &    *z2*dx - 1120.D0/3.D0*Hr1(1) + 536.D0/3.D0*Hr1(1)*x - 520.D0/
     &    9.D0*Hr1(1)*x**2 + 8344.D0/9.D0*Hr1(1)*dx + 528.D0*Hr1(1)*z3
     &     - 264.D0*Hr1(1)*z3*x - 528.D0*Hr1(1)*z3*dx + 896.D0/3.D0*
     &    Hr1(1)*z2 )
      Kgq2 = Kgq2 + cf**2*ca * (  - 244.D0/3.D0*Hr1(1)*z2*x + 32.D0*
     &    Hr1(1)*z2*x**2 - 536.D0/3.D0*Hr1(1)*z2*dx - 448.D0*Hr2(-1,-1)
     &    *z2 - 224.D0*Hr2(-1,-1)*z2*x - 448.D0*Hr2(-1,-1)*z2*dx + 48.D0
     &    *Hr2(-1,0) + 164.D0/3.D0*Hr2(-1,0)*x + 48.D0/5.D0*Hr2(-1,0)*
     &    x**3 - 36.D0*Hr2(-1,0)*dx + 64.D0/15.D0*Hr2(-1,0)*dx**2 + 64.D
     &    0*Hr2(-1,0)*z2 + 32.D0*Hr2(-1,0)*z2*x + 64.D0*Hr2(-1,0)*z2*dx
     &     + 144.D0*Hr2(0,-1)*z2 + 120.D0*Hr2(0,-1)*z2*x + 96.D0*Hr2(0,
     &    -1)*z2*dx + 1780.D0/9.D0*Hr2(0,0) + 1114.D0/9.D0*Hr2(0,0)*x
     &     + 832.D0/9.D0*Hr2(0,0)*x**2 - 48.D0/5.D0*Hr2(0,0)*x**3 - 144.
     &    D0*Hr2(0,0)*z2 - 72.D0*Hr2(0,0)*z2*x - 2428.D0/9.D0*Hr2(0,1)
     &     + 2732.D0/9.D0*Hr2(0,1)*x + 832.D0/9.D0*Hr2(0,1)*x**2 + 1996.
     &    D0/3.D0*Hr2(0,1)*dx + 144.D0*Hr2(0,1)*z2 - 152.D0*Hr2(0,1)*z2
     &    *x - 160.D0*Hr2(0,1)*z2*dx - 232.D0/3.D0*Hr2(1,0) + 46.D0/3.D0
     &    *Hr2(1,0)*x + 140.D0*Hr2(1,0)*dx + 224.D0*Hr2(1,0)*z2 - 112.D0
     &    *Hr2(1,0)*z2*x - 224.D0*Hr2(1,0)*z2*dx + 68.D0*Hr2(1,1)*dx + 
     &    256.D0*Hr2(1,1)*z2 )
      Kgq2 = Kgq2 + cf**2*ca * (  - 128.D0*Hr2(1,1)*z2*x - 256.D0*Hr2(1
     &    ,1)*z2*dx + 480.D0*Hr3(-1,-1,0) + 104.D0*Hr3(-1,-1,0)*x + 64.D
     &    0*Hr3(-1,-1,0)*x**2 + 240.D0*Hr3(-1,-1,0)*dx - 272.D0*Hr3(-1,
     &    0,0) - 84.D0*Hr3(-1,0,0)*x - 128.D0/3.D0*Hr3(-1,0,0)*x**2 - 
     &    536.D0/3.D0*Hr3(-1,0,0)*dx - 192.D0*Hr3(-1,0,1) - 96.D0*Hr3(
     &    -1,0,1)*x - 64.D0/3.D0*Hr3(-1,0,1)*x**2 - 352.D0/3.D0*Hr3(-1,
     &    0,1)*dx - 352.D0*Hr3(0,-1,0) - 136.D0*Hr3(0,-1,0)*x - 64.D0*
     &    Hr3(0,-1,0)*x**2 - 48.D0*Hr3(0,-1,0)*dx - 536.D0*Hr3(0,0,0)
     &     + 268.D0*Hr3(0,0,0)*x - 64.D0*Hr3(0,0,0)*x**2 - 2224.D0/3.D0
     &    *Hr3(0,0,1) + 788.D0/3.D0*Hr3(0,0,1)*x - 64.D0*Hr3(0,0,1)*
     &    x**2 + 880.D0/3.D0*Hr3(0,0,1)*dx - 568.D0/3.D0*Hr3(0,1,0) + 
     &    380.D0/3.D0*Hr3(0,1,0)*x + 128.D0*Hr3(0,1,0)*dx - 176.D0*Hr3(
     &    0,1,1) + 88.D0*Hr3(0,1,1)*x + 80.D0*Hr3(0,1,1)*dx - 752.D0/3.D
     &    0*Hr3(1,0,0) + 136.D0/3.D0*Hr3(1,0,0)*x - 64.D0/3.D0*Hr3(1,0,
     &    0)*x**2 + 120.D0*Hr3(1,0,0)*dx - 176.D0/3.D0*Hr3(1,0,1) + 88.D
     &    0/3.D0*Hr3(1,0,1)*x )
      Kgq2 = Kgq2 + cf**2*ca * ( 176.D0/3.D0*Hr3(1,0,1)*dx - 176.D0/3.D0
     &    *Hr3(1,1,0) + 88.D0/3.D0*Hr3(1,1,0)*x + 176.D0/3.D0*Hr3(1,1,0
     &    )*dx - 512.D0*Hr4(-1,-1,-1,0) - 256.D0*Hr4(-1,-1,-1,0)*x - 
     &    512.D0*Hr4(-1,-1,-1,0)*dx + 224.D0*Hr4(-1,-1,0,0) + 112.D0*
     &    Hr4(-1,-1,0,0)*x + 224.D0*Hr4(-1,-1,0,0)*dx + 192.D0*Hr4(-1,
     &    -1,0,1) + 96.D0*Hr4(-1,-1,0,1)*x + 192.D0*Hr4(-1,-1,0,1)*dx
     &     + 256.D0*Hr4(-1,0,-1,0) + 128.D0*Hr4(-1,0,-1,0)*x + 256.D0*
     &    Hr4(-1,0,-1,0)*dx + 32.D0*Hr4(-1,0,0,0) + 16.D0*Hr4(-1,0,0,0)
     &    *x + 32.D0*Hr4(-1,0,0,0)*dx + 32.D0*Hr4(-1,0,0,1) + 16.D0*
     &    Hr4(-1,0,0,1)*x + 32.D0*Hr4(-1,0,0,1)*dx + 160.D0*Hr4(0,-1,-1
     &    ,0) + 240.D0*Hr4(0,-1,-1,0)*x + 192.D0*Hr4(0,-1,-1,0)*dx - 48.
     &    D0*Hr4(0,-1,0,0) - 88.D0*Hr4(0,-1,0,0)*x - 96.D0*Hr4(0,-1,0,0
     &    )*dx - 64.D0*Hr4(0,-1,0,1) - 16.D0*Hr4(0,0,-1,0)*x + 64.D0*
     &    Hr4(0,0,0,0) + 48.D0*Hr4(0,0,0,0)*x + 144.D0*Hr4(0,0,0,1) + 
     &    56.D0*Hr4(0,0,0,1)*x - 32.D0*Hr4(0,0,1,0) + 16.D0*Hr4(0,0,1,0
     &    )*x )
      Kgq2 = Kgq2 + cf**2*ca * (  - 160.D0*Hr4(0,1,0,0) + 176.D0*Hr4(0,
     &    1,0,0)*x + 160.D0*Hr4(0,1,0,0)*dx - 64.D0*Hr4(0,1,0,1) + 32.D0
     &    *Hr4(0,1,0,1)*x + 64.D0*Hr4(0,1,0,1)*dx - 64.D0*Hr4(0,1,1,0)
     &     + 32.D0*Hr4(0,1,1,0)*x + 64.D0*Hr4(0,1,1,0)*dx - 64.D0*Hr4(1
     &    ,0,-1,0) + 32.D0*Hr4(1,0,-1,0)*x + 64.D0*Hr4(1,0,-1,0)*dx - 
     &    160.D0*Hr4(1,0,0,0) + 80.D0*Hr4(1,0,0,0)*x + 160.D0*Hr4(1,0,0
     &    ,0)*dx - 128.D0*Hr4(1,0,0,1) + 64.D0*Hr4(1,0,0,1)*x + 128.D0*
     &    Hr4(1,0,0,1)*dx - 256.D0*Hr4(1,1,0,0) + 128.D0*Hr4(1,1,0,0)*x
     &     + 256.D0*Hr4(1,1,0,0)*dx )
      Kgq2 = Kgq2 + cf**3 * ( 5432.D0/15.D0 + 246.D0/5.D0*x + 96.D0/5.D0
     &    *x**2 - 64.D0*z4 - 4.D0*z4*x - 5468.D0/15.D0*dx + 64.D0*dx*z4
     &     + 96.D0*z3 + 256.D0*z3*x + 96.D0*z3*dx + 72.D0*z2 + 164.D0/3.
     &    D0*z2*x - 96.D0/5.D0*z2*x**3 + 112.D0*z2*dx - 224.D0*Hr1(-1)*
     &    z3 - 112.D0*Hr1(-1)*z3*x - 224.D0*Hr1(-1)*z3*dx - 128.D0*Hr1(
     &    -1)*z2 - 104.D0*Hr1(-1)*z2*x - 48.D0*Hr1(-1)*z2*dx - 4264.D0/
     &    15.D0*Hr1(0) - 398.D0/5.D0*Hr1(0)*x + 96.D0/5.D0*Hr1(0)*x**2
     &     - 1432.D0/15.D0*Hr1(0)*dx + 128.D0*Hr1(0)*z3 + 160.D0*Hr1(0)
     &    *z3*x - 64.D0*Hr1(0)*z3*dx - 32.D0*Hr1(0)*z2 + 176.D0*Hr1(0)*
     &    z2*x + 96.D0*Hr1(0)*z2*dx - 84.D0*Hr1(1) + 32.D0*Hr1(1)*x - 
     &    54.D0*Hr1(1)*dx - 224.D0*Hr1(1)*z3 + 112.D0*Hr1(1)*z3*x + 224.
     &    D0*Hr1(1)*z3*dx - 64.D0*Hr1(1)*z2 + 40.D0*Hr1(1)*z2*x + 256.D0
     &    *Hr2(-1,-1)*z2 + 128.D0*Hr2(-1,-1)*z2*x + 256.D0*Hr2(-1,-1)*
     &    z2*dx + 96.D0*Hr2(-1,0) - 136.D0/3.D0*Hr2(-1,0)*x - 96.D0/5.D0
     &    *Hr2(-1,0)*x**3 + 152.D0*Hr2(-1,0)*dx - 128.D0/15.D0*Hr2(-1,0
     &    )*dx**2 )
      Kgq2 = Kgq2 + cf**3 * (  - 128.D0*Hr2(-1,0)*z2 - 64.D0*Hr2(-1,0)*
     &    z2*x - 128.D0*Hr2(-1,0)*z2*dx - 288.D0*Hr2(0,-1)*z2 - 112.D0*
     &    Hr2(0,-1)*z2*x - 64.D0*Hr2(0,-1)*z2*dx - 96.D0*Hr2(0,0) - 68.D
     &    0/3.D0*Hr2(0,0)*x + 96.D0/5.D0*Hr2(0,0)*x**3 + 96.D0*Hr2(0,0)
     &    *z2 - 16.D0*Hr2(0,0)*z2*x - 72.D0*Hr2(0,1) - 100.D0*Hr2(0,1)*
     &    x + 40.D0*Hr2(0,1)*dx - 96.D0*Hr2(0,1)*z2 + 80.D0*Hr2(0,1)*z2
     &    *x - 72.D0*Hr2(1,0) - 4.D0*Hr2(1,0)*x + 56.D0*Hr2(1,0)*dx - 
     &    128.D0*Hr2(1,0)*z2 + 64.D0*Hr2(1,0)*z2*x + 128.D0*Hr2(1,0)*z2
     &    *dx + 32.D0*Hr2(1,1)*dx - 128.D0*Hr2(1,1)*z2 + 64.D0*Hr2(1,1)
     &    *z2*x + 128.D0*Hr2(1,1)*z2*dx - 128.D0*Hr3(-1,-1,0) - 80.D0*
     &    Hr3(-1,-1,0)*x - 96.D0*Hr3(-1,-1,0)*dx + 96.D0*Hr3(-1,0,0) + 
     &    72.D0*Hr3(-1,0,0)*x + 48.D0*Hr3(-1,0,0)*dx + 64.D0*Hr3(-1,0,1
     &    ) + 64.D0*Hr3(-1,0,1)*x + 128.D0*Hr3(0,-1,0) + 160.D0*Hr3(0,
     &    -1,0)*x + 96.D0*Hr3(0,-1,0)*dx + 32.D0*Hr3(0,0,0) - 144.D0*
     &    Hr3(0,0,0)*x + 32.D0*Hr3(0,0,1) - 16.D0*Hr3(0,0,1)*x + 16.D0*
     &    Hr3(0,1,0) )
      Kgq2 = Kgq2 + cf**3 * (  - 8.D0*Hr3(0,1,0)*x + 48.D0*Hr3(0,1,0)*
     &    dx + 96.D0*Hr3(0,1,1)*dx + 32.D0*Hr3(1,0,0) - 8.D0*Hr3(1,0,0)
     &    *x + 48.D0*Hr3(1,0,1)*dx + 48.D0*Hr3(1,1,0)*dx + 256.D0*Hr4(
     &    -1,-1,-1,0) + 128.D0*Hr4(-1,-1,-1,0)*x + 256.D0*Hr4(-1,-1,-1,
     &    0)*dx - 192.D0*Hr4(-1,-1,0,0) - 96.D0*Hr4(-1,-1,0,0)*x - 192.D
     &    0*Hr4(-1,-1,0,0)*dx - 128.D0*Hr4(-1,-1,0,1) - 64.D0*Hr4(-1,-1
     &    ,0,1)*x - 128.D0*Hr4(-1,-1,0,1)*dx - 128.D0*Hr4(-1,0,-1,0) - 
     &    64.D0*Hr4(-1,0,-1,0)*x - 128.D0*Hr4(-1,0,-1,0)*dx + 64.D0*
     &    Hr4(-1,0,0,0) + 32.D0*Hr4(-1,0,0,0)*x + 64.D0*Hr4(-1,0,0,0)*
     &    dx + 64.D0*Hr4(-1,0,0,1) + 32.D0*Hr4(-1,0,0,1)*x + 64.D0*Hr4(
     &    -1,0,0,1)*dx - 320.D0*Hr4(0,-1,-1,0) - 224.D0*Hr4(0,-1,-1,0)*
     &    x - 128.D0*Hr4(0,-1,-1,0)*dx + 224.D0*Hr4(0,-1,0,0) + 112.D0*
     &    Hr4(0,-1,0,0)*x + 64.D0*Hr4(0,-1,0,0)*dx + 128.D0*Hr4(0,-1,0,
     &    1) + 128.D0*Hr4(0,0,-1,0) + 32.D0*Hr4(0,0,-1,0)*x - 32.D0*
     &    Hr4(0,0,0,0) - 16.D0*Hr4(0,0,0,0)*x - 96.D0*Hr4(0,0,0,1) + 48.
     &    D0*Hr4(0,0,0,1)*x )
      Kgq2 = Kgq2 + cf**3 * (  - 96.D0*Hr4(0,0,1,0) + 48.D0*Hr4(0,0,1,0
     &    )*x + 64.D0*Hr4(0,0,1,0)*dx - 128.D0*Hr4(0,0,1,1) + 64.D0*
     &    Hr4(0,0,1,1)*x + 128.D0*Hr4(0,0,1,1)*dx + 32.D0*Hr4(0,1,0,0)
     &     - 80.D0*Hr4(0,1,0,0)*x - 64.D0*Hr4(0,1,0,1) + 32.D0*Hr4(0,1,
     &    0,1)*x + 64.D0*Hr4(0,1,0,1)*dx - 64.D0*Hr4(0,1,1,0) + 32.D0*
     &    Hr4(0,1,1,0)*x + 64.D0*Hr4(0,1,1,0)*dx + 64.D0*Hr4(1,0,0,0)
     &     - 32.D0*Hr4(1,0,0,0)*x - 64.D0*Hr4(1,0,0,0)*dx + 64.D0*Hr4(1
     &    ,0,0,1) - 32.D0*Hr4(1,0,0,1)*x - 64.D0*Hr4(1,0,0,1)*dx + 64.D0
     &    *Hr4(1,1,0,0) - 32.D0*Hr4(1,1,0,0)*x - 64.D0*Hr4(1,1,0,0)*dx
     &     )
      Kgq2 = Kgq2 + nf*cf*ca * ( 7732.D0/27.D0 - 8390.D0/27.D0*x - 
     &    12728.D0/81.D0*x**2 - 43102.D0/81.D0*dx + 64.D0*z3 - 48.D0*z3
     &    *x - 64.D0*z3*dx - 1280.D0/9.D0*z2 + 344.D0/9.D0*z2*x - 128.D0
     &    /9.D0*z2*x**2 - 224.D0/9.D0*z2*dx + 16.D0/3.D0*Hr1(-1)*z2 + 8.
     &    D0/3.D0*Hr1(-1)*z2*x + 16.D0/3.D0*Hr1(-1)*z2*dx + 2032.D0/3.D0
     &    *Hr1(0) - 1400.D0/9.D0*Hr1(0)*x + 448.D0/27.D0*Hr1(0)*x**2 - 
     &    10316.D0/27.D0*Hr1(0)*dx + 32.D0/3.D0*Hr1(0)*z2 - 16.D0/3.D0*
     &    Hr1(0)*z2*x - 32.D0/3.D0*Hr1(0)*z2*dx + 1672.D0/27.D0*Hr1(1)
     &     - 1628.D0/27.D0*Hr1(1)*x - 256.D0/9.D0*Hr1(1)*x**2 + 104.D0/
     &    27.D0*Hr1(1)*dx - 112.D0/3.D0*Hr1(1)*z2 + 56.D0/3.D0*Hr1(1)*
     &    z2*x + 112.D0/3.D0*Hr1(1)*z2*dx + 32.D0/9.D0*Hr2(-1,0) + 136.D
     &    0/9.D0*Hr2(-1,0)*x + 64.D0/9.D0*Hr2(-1,0)*x**2 - 40.D0*Hr2(-1
     &    ,0)*dx + 2944.D0/9.D0*Hr2(0,0) - 536.D0/3.D0*Hr2(0,0)*x + 352.
     &    D0/9.D0*Hr2(0,0)*x**2 - 1832.D0/9.D0*Hr2(0,0)*dx + 1280.D0/9.D
     &    0*Hr2(0,1) - 208.D0/9.D0*Hr2(0,1)*x + 128.D0/9.D0*Hr2(0,1)*
     &    x**2 )
      Kgq2 = Kgq2 + nf*cf*ca * (  - 136.D0/9.D0*Hr2(0,1)*dx + 1856.D0/9.
     &    D0*Hr2(1,0) - 808.D0/9.D0*Hr2(1,0)*x + 32.D0/9.D0*Hr2(1,0)*
     &    x**2 - 1696.D0/9.D0*Hr2(1,0)*dx + 352.D0/9.D0*Hr2(1,1) - 176.D
     &    0/9.D0*Hr2(1,1)*x - 136.D0/9.D0*Hr2(1,1)*dx - 32.D0*Hr3(-1,-1
     &    ,0) - 16.D0*Hr3(-1,-1,0)*x - 32.D0*Hr3(-1,-1,0)*dx - 112.D0/3.
     &    D0*Hr3(-1,0,0) - 56.D0/3.D0*Hr3(-1,0,0)*x - 112.D0/3.D0*Hr3(
     &    -1,0,0)*dx - 64.D0/3.D0*Hr3(-1,0,1) - 32.D0/3.D0*Hr3(-1,0,1)*
     &    x - 64.D0/3.D0*Hr3(-1,0,1)*dx + 32.D0/3.D0*Hr3(0,-1,0) - 64.D0
     &    /3.D0*Hr3(0,-1,0)*x - 64.D0/3.D0*Hr3(0,-1,0)*dx - 160.D0/3.D0
     &    *Hr3(0,0,0) - 128.D0/3.D0*Hr3(0,0,0)*x - 32.D0/3.D0*Hr3(0,0,0
     &    )*dx - 32.D0/3.D0*Hr3(0,0,1) - 16.D0*Hr3(0,0,1)*x - 32.D0/3.D0
     &    *Hr3(0,0,1)*dx + 32.D0/3.D0*Hr3(0,1,0) - 64.D0/3.D0*Hr3(0,1,0
     &    )*x - 32.D0*Hr3(0,1,0)*dx + 80.D0*Hr3(1,0,0) - 40.D0*Hr3(1,0,
     &    0)*x - 80.D0*Hr3(1,0,0)*dx + 64.D0/3.D0*Hr3(1,0,1) - 32.D0/3.D
     &    0*Hr3(1,0,1)*x - 64.D0/3.D0*Hr3(1,0,1)*dx + 64.D0/3.D0*Hr3(1,
     &    1,0) )
      Kgq2 = Kgq2 + nf*cf*ca * (  - 32.D0/3.D0*Hr3(1,1,0)*x - 64.D0/3.D0
     &    *Hr3(1,1,0)*dx )
      Kgq2 = Kgq2 + nf*cf**2 * ( 1532.D0/3.D0 - 2741.D0/9.D0*x + 304.D0/
     &    27.D0*x**2 - 5779.D0/27.D0*dx - 608.D0/3.D0*z3 + 208.D0/3.D0*
     &    z3*x + 416.D0/3.D0*z3*dx - 880.D0/9.D0*z2 + 248.D0/9.D0*z2*x
     &     + 1288.D0/9.D0*z2*dx + 32.D0*Hr1(-1)*z2 + 16.D0*Hr1(-1)*z2*x
     &     + 32.D0*Hr1(-1)*z2*dx + 1868.D0/9.D0*Hr1(0) - 88.D0/3.D0*
     &    Hr1(0)*x - 448.D0/27.D0*Hr1(0)*x**2 + 220.D0/27.D0*Hr1(0)*dx
     &     - 256.D0/3.D0*Hr1(0)*z2 + 128.D0/3.D0*Hr1(0)*z2*x + 224.D0/3.
     &    D0*Hr1(0)*z2*dx + 40.D0*Hr1(1) - 28.D0/3.D0*Hr1(1)*x - 364.D0/
     &    3.D0*Hr1(1)*dx + 64.D0/3.D0*Hr1(1)*z2 - 32.D0/3.D0*Hr1(1)*z2*
     &    x - 64.D0/3.D0*Hr1(1)*z2*dx - 32.D0*Hr2(-1,0) - 32.D0*Hr2(-1,
     &    0)*x + 2024.D0/9.D0*Hr2(0,0) + 188.D0/9.D0*Hr2(0,0)*x + 416.D0
     &    /9.D0*Hr2(0,0)*dx + 880.D0/9.D0*Hr2(0,1) - 536.D0/9.D0*Hr2(0,
     &    1)*x - 1288.D0/9.D0*Hr2(0,1)*dx + 16.D0/3.D0*Hr2(1,0) - 4.D0/
     &    3.D0*Hr2(1,0)*x - 24.D0*Hr2(1,0)*dx - 24.D0*Hr2(1,1)*dx + 64.D
     &    0*Hr3(-1,-1,0) + 32.D0*Hr3(-1,-1,0)*x + 64.D0*Hr3(-1,-1,0)*dx
     &     - 32.D0*Hr3(-1,0,0) )
      Kgq2 = Kgq2 + nf*cf**2 * (  - 16.D0*Hr3(-1,0,0)*x - 32.D0*Hr3(-1,
     &    0,0)*dx - 64.D0*Hr3(0,-1,0) + 64.D0*Hr3(0,0,0) + 24.D0*Hr3(0,
     &    0,0)*x + 256.D0/3.D0*Hr3(0,0,1) - 128.D0/3.D0*Hr3(0,0,1)*x - 
     &    224.D0/3.D0*Hr3(0,0,1)*dx + 112.D0/3.D0*Hr3(0,1,0) - 56.D0/3.D
     &    0*Hr3(0,1,0)*x - 32.D0*Hr3(0,1,0)*dx + 32.D0*Hr3(0,1,1) - 16.D
     &    0*Hr3(0,1,1)*x - 32.D0*Hr3(0,1,1)*dx - 64.D0/3.D0*Hr3(1,0,0)
     &     + 32.D0/3.D0*Hr3(1,0,0)*x + 64.D0/3.D0*Hr3(1,0,0)*dx + 32.D0/
     &    3.D0*Hr3(1,0,1) - 16.D0/3.D0*Hr3(1,0,1)*x - 32.D0/3.D0*Hr3(1,
     &    0,1)*dx + 32.D0/3.D0*Hr3(1,1,0) - 16.D0/3.D0*Hr3(1,1,0)*x - 
     &    32.D0/3.D0*Hr3(1,1,0)*dx + 64.D0*Hr4(0,0,0,0) - 32.D0*Hr4(0,0
     &    ,0,0)*x )
      Kgq2 = Kgq2 + nf**2*cf * (  - 1628.D0/27.D0 + 844.D0/27.D0*x + 
     &    2006.D0/27.D0*dx + 64.D0/9.D0*z2 - 32.D0/9.D0*z2*x - 64.D0/9.D
     &    0*z2*dx - 424.D0/9.D0*Hr1(0) + 208.D0/9.D0*Hr1(0)*x + 476.D0/
     &    9.D0*Hr1(0)*dx - 464.D0/27.D0*Hr1(1) + 232.D0/27.D0*Hr1(1)*x
     &     + 464.D0/27.D0*Hr1(1)*dx - 208.D0/9.D0*Hr2(0,0) + 104.D0/9.D0
     &    *Hr2(0,0)*x + 208.D0/9.D0*Hr2(0,0)*dx - 64.D0/9.D0*Hr2(0,1)
     &     + 32.D0/9.D0*Hr2(0,1)*x + 64.D0/9.D0*Hr2(0,1)*dx - 80.D0/9.D0
     &    *Hr2(1,0) + 40.D0/9.D0*Hr2(1,0)*x + 80.D0/9.D0*Hr2(1,0)*dx - 
     &    32.D0/9.D0*Hr2(1,1) + 16.D0/9.D0*Hr2(1,1)*x + 32.D0/9.D0*Hr2(
     &    1,1)*dx )
*
       XKP22A = Kgq2
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..K_phi phi, regular part
*
       FUNCTION XKPP2A (X, NF)
*
       IMPLICIT REAL*8 (A - Z)
       COMPLEX*16 HC1, HC2, HC3, HC4 
       INTEGER NF, N1, N2, NW, I1, I2, I3
       PARAMETER ( N1 = -1, N2 = 1, NW = 4 ) 
       DIMENSION HC1(N1:N2),HC2(N1:N2,N1:N2),HC3(N1:N2,N1:N2,N1:N2), 
     ,           HC4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HR1(N1:N2),HR2(N1:N2,N1:N2),HR3(N1:N2,N1:N2,N1:N2), 
     ,           HR4(N1:N2,N1:N2,N1:N2,N1:N2) 
       DIMENSION HI1(N1:N2),HI2(N1:N2,N1:N2),HI3(N1:N2,N1:N2,N1:N2), 
     ,           HI4(N1:N2,N1:N2,N1:N2,N1:N2) 
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0 )
*
* ..The soft coefficient for use in XKPP2B and XKPP2C
*
       COMMON / KP2SOFT / KP2A2, KP2A1, KP2A0
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...Some abbreviations
*
       DX = 1.D0/X
       DM = 1.D0/(1.D0-X)
       DP = 1.D0/(1.D0+X)
       DL1 = LOG (1.D0-X)
*
* ...The harmonic polylogs up to weight NW = 4 by Gehrmann and Remiddi
*
       CALL HPLOG (X, NW, HC1,HC2,HC3,HC4, HR1,HR2,HR3,HR4,
     ,            HI1,HI2,HI3,HI4, N1, N2) 
*
* ...The physical kernel in terms of the harmonic polylogs
*    (without the delta(1-x) part, but with the soft contribution)
*
      Kgg2 =
     &  + ca**3 * (  - 280316.D0/81.D0 + 250894.D0/81.D0*x - 90872.D0/
     &    27.D0*x**2 - 680.D0*z4 - 576.D0*z4*x - 208.D0*z4*x**2 + 
     &    315956.D0/81.D0*dx - 232.D0*dx*z4 + 220.D0*dp*z4 + 18974.D0/
     &    27.D0*dm - 12.D0*dm*z4 + 5288.D0/3.D0*z3 - 176.D0/3.D0*z3*x
     &     + 3520.D0/3.D0*z3*x**2 - 2024.D0/3.D0*z3*dx - 616.D0/3.D0*z3
     &    *dp - 440.D0*z3*dm + 7064.D0/9.D0*z2 - 5624.D0/9.D0*z2*x + 
     &    5912.D0/9.D0*z2*x**2 - 776.D0*z2*dx - 1072.D0/9.D0*z2*dp - 
     &    3008.D0/9.D0*z2*dm - 384.D0*Hr1(-1)*z3 - 192.D0*Hr1(-1)*z3*x
     &     - 192.D0*Hr1(-1)*z3*x**2 - 192.D0*Hr1(-1)*z3*dx + 192.D0*
     &    Hr1(-1)*z3*dp - 2680.D0/3.D0*Hr1(-1)*z2 - 1976.D0/3.D0*Hr1(-1
     &    )*z2*x - 968.D0/3.D0*Hr1(-1)*z2*x**2 - 968.D0/3.D0*Hr1(-1)*z2
     &    *dx + 704.D0/3.D0*Hr1(-1)*z2*dp + 43460.D0/27.D0*Hr1(0) + 
     &    32576.D0/27.D0*Hr1(0)*x + 42380.D0/27.D0*Hr1(0)*x**2 + 34549.D
     &    0/27.D0*Hr1(0)*dx + 11185.D0/27.D0*Hr1(0)*dm - 160.D0*Hr1(0)*
     &    z3*x + 192.D0*Hr1(0)*z3*x**2 - 32.D0*Hr1(0)*z3*dx - 80.D0*
     &    Hr1(0)*z3*dp )
      Kgg2 = Kgg2 + ca**3 * (  - 112.D0*Hr1(0)*z3*dm + 2888.D0/3.D0*
     &    Hr1(0)*z2 - 224.D0*Hr1(0)*z2*x + 2992.D0/3.D0*Hr1(0)*z2*x**2
     &     - 880.D0/3.D0*Hr1(0)*z2*dx - 88.D0*Hr1(0)*z2*dp - 880.D0/3.D0
     &    *Hr1(0)*z2*dm - 3176.D0/27.D0*Hr1(1) - 3812.D0/27.D0*Hr1(1)*x
     &     + 428.D0/27.D0*Hr1(1)*x**2 + 2234.D0/27.D0*Hr1(1)*dx + 9782.D
     &    0/27.D0*Hr1(1)*dm + 192.D0*Hr1(1)*z3 - 96.D0*Hr1(1)*z3*x + 96.
     &    D0*Hr1(1)*z3*x**2 - 96.D0*Hr1(1)*z3*dx - 96.D0*Hr1(1)*z3*dm
     &     + 280.D0/3.D0*Hr1(1)*z2 - 104.D0/3.D0*Hr1(1)*z2*x + 440.D0/3.
     &    D0*Hr1(1)*z2*x**2 - 440.D0/3.D0*Hr1(1)*z2*dx - 176.D0/3.D0*
     &    Hr1(1)*z2*dm + 512.D0*Hr2(-1,-1)*z2 + 256.D0*Hr2(-1,-1)*z2*x
     &     + 256.D0*Hr2(-1,-1)*z2*x**2 + 256.D0*Hr2(-1,-1)*z2*dx - 256.D
     &    0*Hr2(-1,-1)*z2*dp - 1928.D0/9.D0*Hr2(-1,0) - 4072.D0/9.D0*
     &    Hr2(-1,0)*x - 3976.D0/9.D0*Hr2(-1,0)*x**2 - 3976.D0/9.D0*Hr2(
     &    -1,0)*dx - 2144.D0/9.D0*Hr2(-1,0)*dp - 576.D0*Hr2(-1,0)*z2 - 
     &    288.D0*Hr2(-1,0)*z2*x - 288.D0*Hr2(-1,0)*z2*x**2 - 288.D0*
     &    Hr2(-1,0)*z2*dx )
      Kgg2 = Kgg2 + ca**3 * ( 288.D0*Hr2(-1,0)*z2*dp - 768.D0*Hr2(0,-1)
     &    *z2 - 96.D0*Hr2(0,-1)*z2*x - 352.D0*Hr2(0,-1)*z2*x**2 - 160.D0
     &    *Hr2(0,-1)*z2*dx + 256.D0*Hr2(0,-1)*z2*dp + 96.D0*Hr2(0,-1)*
     &    z2*dm - 6968.D0/3.D0*Hr2(0,0) + 7072.D0/9.D0*Hr2(0,0)*x - 
     &    2424.D0*Hr2(0,0)*x**2 + 3872.D0/9.D0*Hr2(0,0)*dx + 1072.D0/9.D
     &    0*Hr2(0,0)*dp + 3008.D0/9.D0*Hr2(0,0)*dm + 96.D0*Hr2(0,0)*z2
     &     - 352.D0*Hr2(0,0)*z2*x + 256.D0*Hr2(0,0)*z2*x**2 - 128.D0*
     &    Hr2(0,0)*z2*dp - 128.D0*Hr2(0,0)*z2*dm - 7064.D0/9.D0*Hr2(0,1
     &    ) + 1552.D0/9.D0*Hr2(0,1)*x - 5912.D0/9.D0*Hr2(0,1)*x**2 + 
     &    3008.D0/9.D0*Hr2(0,1)*dx + 1360.D0/3.D0*Hr2(0,1)*dm - 160.D0*
     &    Hr2(0,1)*z2*x + 32.D0*Hr2(0,1)*z2*x**2 - 96.D0*Hr2(0,1)*z2*dx
     &     + 32.D0*Hr2(0,1)*z2*dp - 64.D0*Hr2(0,1)*z2*dm - 2600.D0/3.D0
     &    *Hr2(1,0) + 1240.D0/3.D0*Hr2(1,0)*x - 1648.D0/3.D0*Hr2(1,0)*
     &    x**2 + 1648.D0/3.D0*Hr2(1,0)*dx + 1360.D0/3.D0*Hr2(1,0)*dm + 
     &    192.D0*Hr2(1,0)*z2 - 96.D0*Hr2(1,0)*z2*x + 96.D0*Hr2(1,0)*z2*
     &    x**2 )
      Kgg2 = Kgg2 + ca**3 * (  - 96.D0*Hr2(1,0)*z2*dx - 96.D0*Hr2(1,0)*
     &    z2*dm - 1936.D0/9.D0*Hr2(1,1) + 968.D0/9.D0*Hr2(1,1)*x - 968.D
     &    0/9.D0*Hr2(1,1)*x**2 + 968.D0/9.D0*Hr2(1,1)*dx + 968.D0/9.D0*
     &    Hr2(1,1)*dm - 1552.D0/3.D0*Hr3(-1,-1,0) - 848.D0/3.D0*Hr3(-1,
     &    -1,0)*x - 176.D0/3.D0*Hr3(-1,-1,0)*x**2 - 176.D0/3.D0*Hr3(-1,
     &    -1,0)*dx + 704.D0/3.D0*Hr3(-1,-1,0)*dp + 3584.D0/3.D0*Hr3(-1,
     &    0,0) + 2704.D0/3.D0*Hr3(-1,0,0)*x + 2288.D0/3.D0*Hr3(-1,0,0)*
     &    x**2 + 2288.D0/3.D0*Hr3(-1,0,0)*dx - 880.D0/3.D0*Hr3(-1,0,0)*
     &    dp + 1904.D0/3.D0*Hr3(-1,0,1) + 1552.D0/3.D0*Hr3(-1,0,1)*x + 
     &    880.D0/3.D0*Hr3(-1,0,1)*x**2 + 880.D0/3.D0*Hr3(-1,0,1)*dx - 
     &    352.D0/3.D0*Hr3(-1,0,1)*dp + 2752.D0/3.D0*Hr3(0,-1,0) + 160.D0
     &    *Hr3(0,-1,0)*x + 704.D0*Hr3(0,-1,0)*x**2 - 176.D0/3.D0*Hr3(0,
     &    -1,0)*dx - 176.D0*Hr3(0,-1,0)*dp - 352.D0/3.D0*Hr3(0,-1,0)*dm
     &     - 368.D0*Hr3(0,0,0) + 2048.D0/3.D0*Hr3(0,0,0)*x - 2816.D0/3.D
     &    0*Hr3(0,0,0)*x**2 + 176.D0/3.D0*Hr3(0,0,0)*dx + 88.D0*Hr3(0,0
     &    ,0)*dp )
      Kgg2 = Kgg2 + ca**3 * ( 440.D0/3.D0*Hr3(0,0,0)*dm - 2888.D0/3.D0*
     &    Hr3(0,0,1) + 384.D0*Hr3(0,0,1)*x - 2992.D0/3.D0*Hr3(0,0,1)*
     &    x**2 + 704.D0/3.D0*Hr3(0,0,1)*dx + 176.D0/3.D0*Hr3(0,0,1)*dp
     &     + 968.D0/3.D0*Hr3(0,0,1)*dm - 464.D0*Hr3(0,1,0) + 448.D0*
     &    Hr3(0,1,0)*x - 528.D0*Hr3(0,1,0)*x**2 + 880.D0/3.D0*Hr3(0,1,0
     &    )*dx + 176.D0*Hr3(0,1,0)*dm - 352.D0*Hr3(0,1,1) + 176.D0*Hr3(
     &    0,1,1)*x - 176.D0*Hr3(0,1,1)*x**2 + 176.D0*Hr3(0,1,1)*dx + 
     &    176.D0*Hr3(0,1,1)*dm - 1832.D0/3.D0*Hr3(1,0,0) + 1216.D0/3.D0
     &    *Hr3(1,0,0)*x - 1408.D0/3.D0*Hr3(1,0,0)*x**2 + 1408.D0/3.D0*
     &    Hr3(1,0,0)*dx + 616.D0/3.D0*Hr3(1,0,0)*dm - 352.D0*Hr3(1,0,1)
     &     + 176.D0*Hr3(1,0,1)*x - 176.D0*Hr3(1,0,1)*x**2 + 176.D0*Hr3(
     &    1,0,1)*dx + 176.D0*Hr3(1,0,1)*dm - 352.D0*Hr3(1,1,0) + 176.D0
     &    *Hr3(1,1,0)*x - 176.D0*Hr3(1,1,0)*x**2 + 176.D0*Hr3(1,1,0)*dx
     &     + 176.D0*Hr3(1,1,0)*dm - 768.D0*Hr4(-1,-1,0,0) - 384.D0*Hr4(
     &    -1,-1,0,0)*x - 384.D0*Hr4(-1,-1,0,0)*x**2 - 384.D0*Hr4(-1,-1,
     &    0,0)*dx )
      Kgg2 = Kgg2 + ca**3 * ( 384.D0*Hr4(-1,-1,0,0)*dp - 512.D0*Hr4(-1,
     &    -1,0,1) - 256.D0*Hr4(-1,-1,0,1)*x - 256.D0*Hr4(-1,-1,0,1)*
     &    x**2 - 256.D0*Hr4(-1,-1,0,1)*dx + 256.D0*Hr4(-1,-1,0,1)*dp - 
     &    256.D0*Hr4(-1,0,-1,0) - 128.D0*Hr4(-1,0,-1,0)*x - 128.D0*Hr4(
     &    -1,0,-1,0)*x**2 - 128.D0*Hr4(-1,0,-1,0)*dx + 128.D0*Hr4(-1,0,
     &    -1,0)*dp + 512.D0*Hr4(-1,0,0,0) + 256.D0*Hr4(-1,0,0,0)*x + 
     &    256.D0*Hr4(-1,0,0,0)*x**2 + 256.D0*Hr4(-1,0,0,0)*dx - 256.D0*
     &    Hr4(-1,0,0,0)*dp + 512.D0*Hr4(-1,0,0,1) + 256.D0*Hr4(-1,0,0,1
     &    )*x + 256.D0*Hr4(-1,0,0,1)*x**2 + 256.D0*Hr4(-1,0,0,1)*dx - 
     &    256.D0*Hr4(-1,0,0,1)*dp + 128.D0*Hr4(-1,0,1,0) + 64.D0*Hr4(-1
     &    ,0,1,0)*x + 64.D0*Hr4(-1,0,1,0)*x**2 + 64.D0*Hr4(-1,0,1,0)*dx
     &     - 64.D0*Hr4(-1,0,1,0)*dp - 512.D0*Hr4(0,-1,-1,0) + 64.D0*
     &    Hr4(0,-1,-1,0)*x - 192.D0*Hr4(0,-1,-1,0)*x**2 - 64.D0*Hr4(0,
     &    -1,-1,0)*dx + 128.D0*Hr4(0,-1,-1,0)*dp + 64.D0*Hr4(0,-1,-1,0)
     &    *dm + 512.D0*Hr4(0,-1,0,0) + 416.D0*Hr4(0,-1,0,0)*x + 352.D0*
     &    Hr4(0,-1,0,0)*x**2 )
      Kgg2 = Kgg2 + ca**3 * ( 224.D0*Hr4(0,-1,0,0)*dx - 288.D0*Hr4(0,-1
     &    ,0,0)*dp - 64.D0*Hr4(0,-1,0,0)*dm + 512.D0*Hr4(0,-1,0,1) + 
     &    128.D0*Hr4(0,-1,0,1)*x + 256.D0*Hr4(0,-1,0,1)*x**2 + 128.D0*
     &    Hr4(0,-1,0,1)*dx - 192.D0*Hr4(0,-1,0,1)*dp - 64.D0*Hr4(0,-1,0
     &    ,1)*dm - 64.D0*Hr4(0,0,-1,0) + 64.D0*Hr4(0,0,-1,0)*x + 128.D0
     &    *Hr4(0,0,-1,0)*x**2 - 64.D0*Hr4(0,0,-1,0)*dp - 64.D0*Hr4(0,0,
     &    -1,0)*dm - 256.D0*Hr4(0,0,0,0) + 448.D0*Hr4(0,0,0,0)*x - 128.D
     &    0*Hr4(0,0,0,0)*x**2 + 64.D0*Hr4(0,0,0,0)*dp + 64.D0*Hr4(0,0,0
     &    ,0)*dm - 96.D0*Hr4(0,0,0,1) + 416.D0*Hr4(0,0,0,1)*x - 256.D0*
     &    Hr4(0,0,0,1)*x**2 + 128.D0*Hr4(0,0,0,1)*dp + 128.D0*Hr4(0,0,0
     &    ,1)*dm - 128.D0*Hr4(0,0,1,0) + 384.D0*Hr4(0,0,1,0)*x - 192.D0
     &    *Hr4(0,0,1,0)*x**2 + 128.D0*Hr4(0,0,1,0)*dx + 32.D0*Hr4(0,0,1
     &    ,0)*dp + 160.D0*Hr4(0,0,1,0)*dm - 256.D0*Hr4(0,0,1,1) + 128.D0
     &    *Hr4(0,0,1,1)*x - 128.D0*Hr4(0,0,1,1)*x**2 + 128.D0*Hr4(0,0,1
     &    ,1)*dx + 128.D0*Hr4(0,0,1,1)*dm - 160.D0*Hr4(0,1,0,0) + 320.D0
     &    *Hr4(0,1,0,0)*x )
      Kgg2 = Kgg2 + ca**3 * (  - 160.D0*Hr4(0,1,0,0)*x**2 + 160.D0*Hr4(
     &    0,1,0,0)*dx + 160.D0*Hr4(0,1,0,0)*dm - 256.D0*Hr4(0,1,0,1) + 
     &    128.D0*Hr4(0,1,0,1)*x - 128.D0*Hr4(0,1,0,1)*x**2 + 128.D0*
     &    Hr4(0,1,0,1)*dx + 128.D0*Hr4(0,1,0,1)*dm - 256.D0*Hr4(0,1,1,0
     &    ) + 128.D0*Hr4(0,1,1,0)*x - 128.D0*Hr4(0,1,1,0)*x**2 + 128.D0
     &    *Hr4(0,1,1,0)*dx + 128.D0*Hr4(0,1,1,0)*dm + 128.D0*Hr4(1,0,-1
     &    ,0) - 64.D0*Hr4(1,0,-1,0)*x + 64.D0*Hr4(1,0,-1,0)*x**2 - 64.D0
     &    *Hr4(1,0,-1,0)*dx - 64.D0*Hr4(1,0,-1,0)*dm - 256.D0*Hr4(1,0,0
     &    ,0) + 128.D0*Hr4(1,0,0,0)*x - 128.D0*Hr4(1,0,0,0)*x**2 + 128.D
     &    0*Hr4(1,0,0,0)*dx + 128.D0*Hr4(1,0,0,0)*dm - 256.D0*Hr4(1,0,0
     &    ,1) + 128.D0*Hr4(1,0,0,1)*x - 128.D0*Hr4(1,0,0,1)*x**2 + 128.D
     &    0*Hr4(1,0,0,1)*dx + 128.D0*Hr4(1,0,0,1)*dm - 256.D0*Hr4(1,0,1
     &    ,0) + 128.D0*Hr4(1,0,1,0)*x - 128.D0*Hr4(1,0,1,0)*x**2 + 128.D
     &    0*Hr4(1,0,1,0)*dx + 128.D0*Hr4(1,0,1,0)*dm - 256.D0*Hr4(1,1,0
     &    ,0) + 128.D0*Hr4(1,1,0,0)*x - 128.D0*Hr4(1,1,0,0)*x**2 + 128.D
     &    0*Hr4(1,1,0,0)*dx )
      Kgg2 = Kgg2 + ca**3 * ( 128.D0*Hr4(1,1,0,0)*dm )
      Kgg2 = Kgg2 + nf*ca**2 * ( 15406.D0/81.D0 - 10262.D0/81.D0*x + 
     &    1768.D0/9.D0*x**2 + 138.D0*z4 + 78.D0*z4*x - 4010.D0/9.D0*dx
     &     - 20858.D0/81.D0*dm - 272.D0/3.D0*z3 + 272.D0/3.D0*z3*x - 
     &    256.D0/3.D0*z3*x**2 - 16.D0/3.D0*z3*dx + 112.D0/3.D0*z3*dp + 
     &    48.D0*z3*dm - 292.D0*z2 + 1972.D0/9.D0*z2*x - 176.D0*z2*x**2
     &     + 224.D0/3.D0*z2*dx + 160.D0/9.D0*z2*dp + 96.D0*z2*dm - 8.D0/
     &    3.D0*Hr1(-1)*z2 - 136.D0/3.D0*Hr1(-1)*z2*x + 48.D0*Hr1(-1)*z2
     &    *x**2 + 48.D0*Hr1(-1)*z2*dx - 128.D0/3.D0*Hr1(-1)*z2*dp + 
     &    7952.D0/27.D0*Hr1(0) - 10954.D0/27.D0*Hr1(0)*x + 2692.D0/9.D0
     &    *Hr1(0)*x**2 - 8578.D0/27.D0*Hr1(0)*dx - 4562.D0/27.D0*Hr1(0)
     &    *dm - 96.D0*Hr1(0)*z3*x - 260.D0/3.D0*Hr1(0)*z2 + 132.D0*Hr1(
     &    0)*z2*x - 160.D0/3.D0*Hr1(0)*z2*x**2 + 32.D0*Hr1(0)*z2*dx + 
     &    16.D0*Hr1(0)*z2*dp + 160.D0/3.D0*Hr1(0)*z2*dm + 7534.D0/27.D0
     &    *Hr1(1) - 5378.D0/27.D0*Hr1(1)*x + 1564.D0/27.D0*Hr1(1)*x**2
     &     - 3016.D0/27.D0*Hr1(1)*dx - 3764.D0/27.D0*Hr1(1)*dm - 232.D0/
     &    3.D0*Hr1(1)*z2 )
      Kgg2 = Kgg2 + nf*ca**2 * ( 200.D0/3.D0*Hr1(1)*z2*x + 16.D0/3.D0*
     &    Hr1(1)*z2*x**2 - 16.D0/3.D0*Hr1(1)*z2*dx + 32.D0/3.D0*Hr1(1)*
     &    z2*dm + 1400.D0/9.D0*Hr2(-1,0) + 1720.D0/9.D0*Hr2(-1,0)*x - 
     &    560.D0/9.D0*Hr2(-1,0)*x**2 - 560.D0/9.D0*Hr2(-1,0)*dx + 320.D0
     &    /9.D0*Hr2(-1,0)*dp - 48.D0*Hr2(0,-1)*z2 + 48.D0*Hr2(0,-1)*z2*
     &    x + 640.D0/3.D0*Hr2(0,0) - 3748.D0/9.D0*Hr2(0,0)*x + 2608.D0/
     &    9.D0*Hr2(0,0)*x**2 - 352.D0/3.D0*Hr2(0,0)*dx - 160.D0/9.D0*
     &    Hr2(0,0)*dp - 96.D0*Hr2(0,0)*dm - 24.D0*Hr2(0,0)*z2 - 40.D0*
     &    Hr2(0,0)*z2*x + 292.D0*Hr2(0,1) - 28.D0*Hr2(0,1)*x + 176.D0*
     &    Hr2(0,1)*x**2 - 1232.D0/9.D0*Hr2(0,1)*dx - 1024.D0/9.D0*Hr2(0
     &    ,1)*dm - 48.D0*Hr2(0,1)*z2 - 48.D0*Hr2(0,1)*z2*x + 2480.D0/9.D
     &    0*Hr2(1,0) - 1456.D0/9.D0*Hr2(1,0)*x + 176.D0*Hr2(1,0)*x**2
     &     - 176.D0*Hr2(1,0)*dx - 1024.D0/9.D0*Hr2(1,0)*dm + 704.D0/9.D0
     &    *Hr2(1,1) - 352.D0/9.D0*Hr2(1,1)*x + 352.D0/9.D0*Hr2(1,1)*
     &    x**2 - 352.D0/9.D0*Hr2(1,1)*dx - 352.D0/9.D0*Hr2(1,1)*dm - 80.
     &    D0/3.D0*Hr3(-1,-1,0) )
      Kgg2 = Kgg2 + nf*ca**2 * (  - 208.D0/3.D0*Hr3(-1,-1,0)*x + 224.D0/
     &    3.D0*Hr3(-1,-1,0)*x**2 + 224.D0/3.D0*Hr3(-1,-1,0)*dx - 128.D0/
     &    3.D0*Hr3(-1,-1,0)*dp - 104.D0/3.D0*Hr3(-1,0,0) + 56.D0/3.D0*
     &    Hr3(-1,0,0)*x - 64.D0*Hr3(-1,0,0)*x**2 - 64.D0*Hr3(-1,0,0)*dx
     &     + 160.D0/3.D0*Hr3(-1,0,0)*dp - 32.D0/3.D0*Hr3(-1,0,1) + 32.D0
     &    /3.D0*Hr3(-1,0,1)*x - 32.D0/3.D0*Hr3(-1,0,1)*x**2 - 32.D0/3.D0
     &    *Hr3(-1,0,1)*dx + 64.D0/3.D0*Hr3(-1,0,1)*dp + 56.D0/3.D0*Hr3(
     &    0,-1,0) - 24.D0*Hr3(0,-1,0)*x - 256.D0/3.D0*Hr3(0,-1,0)*x**2
     &     - 32.D0/3.D0*Hr3(0,-1,0)*dx + 32.D0*Hr3(0,-1,0)*dp + 64.D0/3.
     &    D0*Hr3(0,-1,0)*dm + 32.D0*Hr3(0,0,0) - 440.D0/3.D0*Hr3(0,0,0)
     &    *x + 128.D0/3.D0*Hr3(0,0,0)*x**2 - 32.D0/3.D0*Hr3(0,0,0)*dx
     &     - 16.D0*Hr3(0,0,0)*dp - 80.D0/3.D0*Hr3(0,0,0)*dm + 260.D0/3.D
     &    0*Hr3(0,0,1) - 156.D0*Hr3(0,0,1)*x + 160.D0/3.D0*Hr3(0,0,1)*
     &    x**2 - 128.D0/3.D0*Hr3(0,0,1)*dx - 32.D0/3.D0*Hr3(0,0,1)*dp
     &     - 176.D0/3.D0*Hr3(0,0,1)*dm + 32.D0*Hr3(0,1,0) - 64.D0*Hr3(0
     &    ,1,0)*x )
      Kgg2 = Kgg2 + nf*ca**2 * ( 32.D0*Hr3(0,1,0)*x**2 - 32.D0*Hr3(0,1,
     &    0)*dx - 32.D0*Hr3(0,1,0)*dm + 64.D0*Hr3(0,1,1) - 32.D0*Hr3(0,
     &    1,1)*x + 32.D0*Hr3(0,1,1)*x**2 - 32.D0*Hr3(0,1,1)*dx - 32.D0*
     &    Hr3(0,1,1)*dm + 308.D0/3.D0*Hr3(1,0,0) - 196.D0/3.D0*Hr3(1,0,
     &    0)*x + 32.D0*Hr3(1,0,0)*x**2 - 32.D0*Hr3(1,0,0)*dx - 112.D0/3.
     &    D0*Hr3(1,0,0)*dm + 64.D0*Hr3(1,0,1) - 32.D0*Hr3(1,0,1)*x + 32.
     &    D0*Hr3(1,0,1)*x**2 - 32.D0*Hr3(1,0,1)*dx - 32.D0*Hr3(1,0,1)*
     &    dm + 64.D0*Hr3(1,1,0) - 32.D0*Hr3(1,1,0)*x + 32.D0*Hr3(1,1,0)
     &    *x**2 - 32.D0*Hr3(1,1,0)*dx - 32.D0*Hr3(1,1,0)*dm - 96.D0*
     &    Hr4(0,-1,-1,0) + 96.D0*Hr4(0,-1,-1,0)*x + 48.D0*Hr4(0,-1,0,0)
     &     - 48.D0*Hr4(0,-1,0,0)*x + 80.D0*Hr4(0,0,-1,0) - 16.D0*Hr4(0,
     &    0,-1,0)*x + 16.D0*Hr4(0,0,0,0)*x + 24.D0*Hr4(0,0,0,1) + 24.D0
     &    *Hr4(0,0,0,1)*x + 24.D0*Hr4(0,1,0,0) + 24.D0*Hr4(0,1,0,0)*x )
      Kgg2 = Kgg2 + nf*cf*ca * ( 1475.D0/27.D0 - 11942.D0/27.D0*x + 
     &    57034.D0/81.D0*x**2 - 140.D0*z4 - 29197.D0/81.D0*dx - 176.D0/
     &    3.D0*dm - 392.D0/3.D0*z3 - 248.D0/3.D0*z3*x - 160.D0/3.D0*z3*
     &    x**2 + 256.D0/3.D0*z3*dx + 32.D0*z3*dm + 464.D0/3.D0*z2 - 384.
     &    D0*z2*x + 224.D0/9.D0*z2*x**2 + 184.D0*Hr1(-1)*z2 + 184.D0*
     &    Hr1(-1)*z2*x - 64.D0/3.D0*Hr1(-1)*z2*x**2 - 64.D0/3.D0*Hr1(-1
     &    )*z2*dx - 1498.D0/9.D0*Hr1(0) + 484.D0/3.D0*Hr1(0)*x - 16712.D
     &    0/27.D0*Hr1(0)*x**2 - 928.D0/9.D0*Hr1(0)*dx - 8.D0*Hr1(0)*dm
     &     + 128.D0*Hr1(0)*z3 + 256.D0*Hr1(0)*z3*x + 80.D0*Hr1(0)*z2 - 
     &    16.D0*Hr1(0)*z2*x - 64.D0/3.D0*Hr1(0)*z2*x**2 - 928.D0/3.D0*
     &    Hr1(1) + 964.D0/3.D0*Hr1(1)*x - 856.D0/27.D0*Hr1(1)*x**2 + 
     &    748.D0/27.D0*Hr1(1)*dx - 8.D0*Hr1(1)*dm + 120.D0*Hr1(1)*z2 - 
     &    120.D0*Hr1(1)*z2*x - 128.D0/3.D0*Hr1(1)*z2*x**2 + 128.D0/3.D0
     &    *Hr1(1)*z2*dx - 1520.D0/3.D0*Hr2(-1,0) - 1136.D0/3.D0*Hr2(-1,
     &    0)*x + 128.D0*Hr2(-1,0)*x**2 + 112.D0*Hr2(0,-1)*z2 - 112.D0*
     &    Hr2(0,-1)*z2*x )
      Kgg2 = Kgg2 + nf*cf*ca * ( 1340.D0/9.D0*Hr2(0,0) + 4892.D0/9.D0*
     &    Hr2(0,0)*x + 160.D0*Hr2(0,0)*x**2 - 464.D0/9.D0*Hr2(0,0)*dx
     &     + 96.D0*Hr2(0,0)*z2 + 96.D0*Hr2(0,0)*z2*x - 464.D0/3.D0*Hr2(
     &    0,1) + 16.D0/3.D0*Hr2(0,1)*x - 224.D0/9.D0*Hr2(0,1)*x**2 + 
     &    112.D0*Hr2(0,1)*z2 + 112.D0*Hr2(0,1)*z2*x - 44.D0/3.D0*Hr2(1,
     &    0) + 236.D0/3.D0*Hr2(1,0)*x - 64.D0/3.D0*Hr2(1,0)*x**2 - 128.D
     &    0/3.D0*Hr2(1,0)*dx + 240.D0*Hr3(-1,-1,0) + 240.D0*Hr3(-1,-1,0
     &    )*x - 256.D0/3.D0*Hr3(-1,-1,0)*x**2 - 256.D0/3.D0*Hr3(-1,-1,0
     &    )*dx - 120.D0*Hr3(-1,0,0) - 120.D0*Hr3(-1,0,0)*x - 32.D0/3.D0
     &    *Hr3(-1,0,0)*x**2 - 32.D0/3.D0*Hr3(-1,0,0)*dx - 64.D0*Hr3(-1,
     &    0,1) - 64.D0*Hr3(-1,0,1)*x - 64.D0/3.D0*Hr3(-1,0,1)*x**2 - 64.
     &    D0/3.D0*Hr3(-1,0,1)*dx - 160.D0*Hr3(0,-1,0) + 80.D0*Hr3(0,-1,
     &    0)*x + 64.D0*Hr3(0,-1,0)*x**2 - 64.D0/3.D0*Hr3(0,-1,0)*dx - 
     &    344.D0/3.D0*Hr3(0,0,0) - 248.D0/3.D0*Hr3(0,0,0)*x - 80.D0*
     &    Hr3(0,0,1) + 96.D0*Hr3(0,0,1)*x + 64.D0/3.D0*Hr3(0,0,1)*x**2
     &     - 64.D0/3.D0*Hr3(0,0,1)*dx )
      Kgg2 = Kgg2 + nf*cf*ca * (  - 184.D0/3.D0*Hr3(0,1,0) + 56.D0/3.D0
     &    *Hr3(0,1,0)*x - 64.D0/3.D0*Hr3(0,1,0)*dx - 88.D0*Hr3(1,0,0)
     &     + 88.D0*Hr3(1,0,0)*x + 160.D0/3.D0*Hr3(1,0,0)*x**2 - 160.D0/
     &    3.D0*Hr3(1,0,0)*dx + 224.D0*Hr4(0,-1,-1,0) - 224.D0*Hr4(0,-1,
     &    -1,0)*x - 48.D0*Hr4(0,-1,0,0) + 48.D0*Hr4(0,-1,0,0)*x - 96.D0
     &    *Hr4(0,0,-1,0) + 128.D0*Hr4(0,0,0,0) - 192.D0*Hr4(0,0,0,0)*x
     &     - 96.D0*Hr4(0,0,0,1) - 96.D0*Hr4(0,0,0,1)*x - 32.D0*Hr4(0,0,
     &    1,0) - 32.D0*Hr4(0,0,1,0)*x - 112.D0*Hr4(0,1,0,0) - 112.D0*
     &    Hr4(0,1,0,0)*x )
      Kgg2 = Kgg2 + nf*cf**2 * (  - 4807.D0/135.D0 + 3427.D0/135.D0*x
     &     + 3004.D0/45.D0*x**2 + 24.D0*z4 - 16.D0*z4*x - 848.D0/15.D0*
     &    dx - 16.D0*z3 - 64.D0*z3*x - 64.D0*z3*dx + 1432.D0/9.D0*z2*x
     &     + 64.D0/5.D0*z2*x**3 + 640.D0/9.D0*z2*dx - 16.D0*Hr1(-1)*z2
     &     - 16.D0*Hr1(-1)*z2*x + 64.D0/3.D0*Hr1(-1)*z2*x**2 + 64.D0/3.D
     &    0*Hr1(-1)*z2*dx - 304.D0/15.D0*Hr1(0) - 4622.D0/45.D0*Hr1(0)*
     &    x - 328.D0/135.D0*Hr1(0)*x**2 - 1256.D0/45.D0*Hr1(0)*dx - 32.D
     &    0*Hr1(0)*z3 - 96.D0*Hr1(0)*z3*x + 48.D0*Hr1(0)*z2 - 160.D0/3.D
     &    0*Hr1(0)*z2*x + 64.D0/3.D0*Hr1(0)*z2*dx + 100.D0*Hr1(1) - 8.D0
     &    *Hr1(1)*x + 280.D0/27.D0*Hr1(1)*x**2 - 2764.D0/27.D0*Hr1(1)*
     &    dx - 16.D0*Hr1(1)*z2 + 16.D0*Hr1(1)*z2*x + 64.D0/3.D0*Hr1(1)*
     &    z2*x**2 - 64.D0/3.D0*Hr1(1)*z2*dx + 448.D0/3.D0*Hr2(-1,0) + 
     &    1216.D0/9.D0*Hr2(-1,0)*x + 64.D0/5.D0*Hr2(-1,0)*x**3 - 64.D0/
     &    45.D0*Hr2(-1,0)*dx**2 - 32.D0*Hr2(0,-1)*z2 + 32.D0*Hr2(0,-1)*
     &    z2*x - 12.D0*Hr2(0,0) - 1468.D0/9.D0*Hr2(0,0)*x + 352.D0/9.D0
     &    *Hr2(0,0)*x**2 )
      Kgg2 = Kgg2 + nf*cf**2 * (  - 64.D0/5.D0*Hr2(0,0)*x**3 + 32.D0*
     &    Hr2(0,0)*z2 + 32.D0*Hr2(0,0)*z2*x - 24.D0*Hr2(0,1)*x - 640.D0/
     &    9.D0*Hr2(0,1)*dx - 32.D0*Hr2(0,1)*z2 - 32.D0*Hr2(0,1)*z2*x + 
     &    24.D0*Hr2(1,0) - 24.D0*Hr2(1,0)*x + 352.D0/9.D0*Hr2(1,0)*x**2
     &     - 352.D0/9.D0*Hr2(1,0)*dx - 32.D0*Hr3(-1,-1,0) - 32.D0*Hr3(
     &    -1,-1,0)*x + 128.D0/3.D0*Hr3(-1,-1,0)*x**2 + 128.D0/3.D0*Hr3(
     &    -1,-1,0)*dx + 16.D0*Hr3(-1,0,0) + 16.D0*Hr3(-1,0,0)*x - 64.D0/
     &    3.D0*Hr3(-1,0,0)*x**2 - 64.D0/3.D0*Hr3(-1,0,0)*dx + 32.D0*
     &    Hr3(0,-1,0) - 64.D0/3.D0*Hr3(0,-1,0)*x - 128.D0/3.D0*Hr3(0,-1
     &    ,0)*x**2 - 16.D0*Hr3(0,0,0) - 32.D0/3.D0*Hr3(0,0,0)*x - 48.D0
     &    *Hr3(0,0,1) + 32.D0*Hr3(0,0,1)*x - 64.D0/3.D0*Hr3(0,0,1)*dx
     &     - 32.D0*Hr3(0,1,0) - 16.D0*Hr3(0,1,0)*x - 64.D0/3.D0*Hr3(0,1
     &    ,0)*dx + 16.D0*Hr3(1,0,0) - 16.D0*Hr3(1,0,0)*x - 64.D0/3.D0*
     &    Hr3(1,0,0)*x**2 + 64.D0/3.D0*Hr3(1,0,0)*dx - 64.D0*Hr4(0,-1,
     &    -1,0) + 64.D0*Hr4(0,-1,-1,0)*x + 32.D0*Hr4(0,-1,0,0) - 32.D0*
     &    Hr4(0,-1,0,0)*x )
      Kgg2 = Kgg2 + nf*cf**2 * ( 64.D0*Hr4(0,0,-1,0) - 32.D0*Hr4(0,0,0,
     &    0) - 32.D0*Hr4(0,0,0,0)*x - 32.D0*Hr4(0,0,0,1) - 32.D0*Hr4(0,
     &    0,0,1)*x - 32.D0*Hr4(0,0,1,0) - 32.D0*Hr4(0,0,1,0)*x + 32.D0*
     &    Hr4(0,1,0,0) + 32.D0*Hr4(0,1,0,0)*x )
      Kgg2 = Kgg2 + nf**2*ca * (  - 2786.D0/81.D0 + 2890.D0/81.D0*x - 
     &    896.D0/27.D0*x**2 + 596.D0/9.D0*dx + 2284.D0/81.D0*dm + 64.D0/
     &    9.D0*z2 - 32.D0/9.D0*z2*x + 32.D0/9.D0*z2*x**2 - 64.D0/9.D0*
     &    z2*dx - 64.D0/9.D0*z2*dm - 304.D0/27.D0*Hr1(0) + 566.D0/27.D0
     &    *Hr1(0)*x - 88.D0/9.D0*Hr1(0)*x**2 + 940.D0/27.D0*Hr1(0)*dx
     &     + 556.D0/27.D0*Hr1(0)*dm - 398.D0/27.D0*Hr1(1) + 262.D0/27.D0
     &    *Hr1(1)*x - 88.D0/9.D0*Hr1(1)*x**2 + 176.D0/9.D0*Hr1(1)*dx + 
     &    424.D0/27.D0*Hr1(1)*dm - 32.D0/3.D0*Hr2(0,0) + 32.D0/3.D0*
     &    Hr2(0,0)*x - 64.D0/9.D0*Hr2(0,0)*x**2 + 64.D0/9.D0*Hr2(0,0)*
     &    dx + 64.D0/9.D0*Hr2(0,0)*dm - 64.D0/9.D0*Hr2(0,1) + 32.D0/9.D0
     &    *Hr2(0,1)*x - 32.D0/9.D0*Hr2(0,1)*x**2 + 64.D0/9.D0*Hr2(0,1)*
     &    dx + 64.D0/9.D0*Hr2(0,1)*dm - 128.D0/9.D0*Hr2(1,0) + 64.D0/9.D
     &    0*Hr2(1,0)*x - 64.D0/9.D0*Hr2(1,0)*x**2 + 64.D0/9.D0*Hr2(1,0)
     &    *dx + 64.D0/9.D0*Hr2(1,0)*dm - 64.D0/9.D0*Hr2(1,1) + 32.D0/9.D
     &    0*Hr2(1,1)*x - 32.D0/9.D0*Hr2(1,1)*x**2 + 32.D0/9.D0*Hr2(1,1)
     &    *dx )
      Kgg2 = Kgg2 + nf**2*ca * ( 32.D0/9.D0*Hr2(1,1)*dm )
      Kgg2 = Kgg2 + nf**2*cf * ( 134.D0/9.D0 - 280.D0/3.D0*x + 248.D0/
     &    27.D0*x**2 + 2266.D0/27.D0*dx + 4.D0*dm + 32.D0/3.D0*z3 + 32.D
     &    0/3.D0*z3*x + 620.D0/9.D0*Hr1(0) + 8.D0/9.D0*Hr1(0)*x + 400.D0
     &    /9.D0*Hr1(0)*dx + 376.D0/9.D0*Hr2(0,0) + 40.D0/9.D0*Hr2(0,0)*
     &    x - 32.D0/9.D0*Hr2(0,0)*x**2 + 160.D0/9.D0*Hr2(0,0)*dx + 8.D0/
     &    3.D0*Hr2(1,0) - 8.D0/3.D0*Hr2(1,0)*x - 32.D0/9.D0*Hr2(1,0)*
     &    x**2 + 32.D0/9.D0*Hr2(1,0)*dx + 80.D0/3.D0*Hr3(0,0,0) + 80.D0/
     &    3.D0*Hr3(0,0,0)*x + 16.D0/3.D0*Hr3(0,1,0) + 16.D0/3.D0*Hr3(0,
     &    1,0)*x )
      Kgg2 = Kgg2 + nf**3 * (  - 80.D0/81.D0*dx - 80.D0/81.D0*dm - 8.D0/
     &    9.D0*Hr1(0)*dx - 8.D0/9.D0*Hr1(0)*dm - 16.D0/27.D0*Hr1(1)*dx
     &     - 16.D0/27.D0*Hr1(1)*dm )
*
* ...The soft (`+'-distribution) part of the kernel
*
       KP2A2 =
     &    +16.D0/9.D0*ca*nf**2
     &    -176.D0/9.D0*ca**2*nf
     &    +484.D0/9.D0*ca**3
       KP2A1 =
     &    +16.D0/27.D0*nf**3
     &    -424.D0/27.D0*ca*nf**2
     &    +3764.D0/27.D0*ca**2*nf
     &    -9782.D0/27.D0*ca**3
     &    +8.D0*cf*ca*nf
     &    -32.D0/3.D0*z2*ca**2*nf
     &    +176.D0/3.D0*z2*ca**3
       KP2A0 =
     &    -80.D0/81.D0*nf**3
     &    +2284.D0/81.D0*ca*nf**2
     &    -20858.D0/81.D0*ca**2*nf
     &    +18974.D0/27.D0*ca**3
     &    +4.D0*cf*nf**2
     &    -176.D0/3.D0*cf*ca*nf
     &    -16.D0*z3*ca**2*nf
     &    -88.D0*z3*ca**3
     &    +32.D0*z3*cf*ca*nf
     &    -64.D0/9.D0*z2*ca*nf**2
     &    +96.D0*z2*ca**2*nf
     &    -3008.D0/9.D0*z2*ca**3
     &    +176.D0/5.D0*z2**2*ca**3
*
       Kgg2L = DM* ( DL1**2*KP2A2 + DL1* KP2A1 + KP2A0 )

* ...The regular piece of the kernel
*
       XKPP2A = Kgg2 - Kgg2L
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The singular (soft) piece.
*
       FUNCTION XKPP2B (Y, NF)
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
*
       COMMON / KP2SOFT / KP2A2, KP2A1, KP2A0
*
       DL1 = LOG (1.D0-Y)
       DM  = 1.D0/(1.D0-Y)
*
       XKPP2B  = DM* ( DL1**2* KP2A2 + DL1* KP2A1 + KP2A0 )
*
       RETURN
       END
*
* ---------------------------------------------------------------------
*
*
* ..The 'local' piece.
*
       FUNCTION XKPP2C (Y, NF)
*
       IMPLICIT REAL*8 (A - Z)
       INTEGER NF
       PARAMETER ( Z2 = 1.6449 34066 84822 64365 D0,
     ,             Z3 = 1.2020 56903 15959 42854 D0,
     ,             Z4 = 1.0823 23233 71113 81916 D0,
     ,             Z5 = 1.0369 27755 14336 99263 D0 )
*
       COMMON / KP2SOFT / KP2A2, KP2A1, KP2A0
*
* ...Colour factors
*
       CF  = 4./3.D0
       CA  = 3.D0
*
* ...The coefficient of delta(1-x)
*
       KP2DELT = 
     &    +200.D0/243.D0*nf**3
     &    -1139.D0/18.D0*ca*nf**2
     &    +89027.D0/162.D0*ca**2*nf
     &    -592399.D0/486.D0*ca**3
     &    -43.D0*cf*nf**2
     &    +465.D0/2.D0*cf*ca*nf
     &    +cf**2*nf
     &    -80.D0*z5*ca**3
     &    -16.D0*z3*ca*nf**2
     &    -80.D0/3.D0*z3*ca**2*nf
     &    +1988.D0/3.D0*z3*ca**3
     &    +32.D0*z3*cf*nf**2
     &    -176.D0*z3*cf*ca*nf
     &    -8.D0/9.D0*z2*nf**3
     &    +556.D0/27.D0*z2*ca*nf**2
     &    -4562.D0/27.D0*z2*ca**2*nf
     &    +11185.D0/27.D0*z2*ca**3
     &    -8.D0*z2*cf*ca*nf
     &    -16.D0*z2*z3*ca**3
     &    +16.D0*z2**2*ca**2*nf
     &    -88.D0*z2**2*ca**3
*
       DL1 = LOG (1.D0-Y)
*
       XKPP2C = DL1**3 * KP2A2/3.D0 + DL1**2 * KP2A1/2.D0
     1        + DL1 * KP2A0 + KP2DELT
*
       RETURN
       END
*
* =================================================================av==

